Asking What a Director Sees Can Change What Vision-Language Models Choose

Vision-language models are now routinely tested on theory of mind: whether they can work out what another person sees, knows, and means. A common design asks the model to report that perspective and then to act for the person, and reads a correct report beside a wrong action as a failure to use the perspective. That reading rests on a quiet assumption: that asking for the report leaves the action unchanged. We show that it does not. In a rendered Director Task, a partition hides the largest block from a director who asks for "the largest block". Asking first which blocks the director can see raises the share of replies that choose this hidden block by 12 to 88 percentage points on six GPT models and by 17 on Qwen3.8-27B, even though the models mostly report correctly which blocks the director sees. Reasoning traces and prompt rewordings suggest why: the question shifts how the request is read, from the director's view toward the model's own. When the prompt states what the director knows and refers to, fewer than 1% of replies pair a correct report with a hidden-block choice. Any evaluation that elicits a perspective report before the action it scores needs a baseline without the question, and we deliver one: paired prompts that differ only in that question, a design any perspective-taking benchmark can adopt.

==> anc/README.md <==
# Supplementary data

## Files

- `stimuli/main/`, `stimuli/rotated/` and `stimuli/rearranged/`: the main set, the rotated set and the main set's copy with the digits rearranged; `images/` holds the 1024 by 768 PNG image of each of the set's 160 scenes and `answers.csv` the answer key of each scene
- `stimuli/main/geometry.csv`: where each block of the main set stands and where the director's eye is
- `replies/<model>.csv`: the model's replies in the conditions of Table 3, for the open-weight models those of its row `open` and for Qwen3.8-27B also those of row 13, one row per call
- `traces/codes.csv`: the automatic coder's codes of the reasoning traces of the two open-weight models, one row per trace
- `traces/known_answers.csv`: the test traces written to a known code, with the automatic coder's codes
- `traces/coded_twice.csv`: the automatic coder's second codes of the traces it coded twice
- `traces/human.csv`: the two human coders' codes of the items they coded
- `traces/recode_chosen.csv`: the automatic coder's second code of `chosen_visibility` for the hidden-block choices of Qwen3.8-27B under `move`, from the trace and the chosen block's number alone
- `traces/recode_known.csv`: the test traces written to a known code in that second coding, with their targets and codes

The tables are CSV files in UTF-8 with a header row; a cell that lists blocks, or figures and tables, separates them with `;`.

## Columns

### stimuli/*/answers.csv

- `scene`: the scene, `<set>-<number>`
- `blocks`: the block numbers on the table, from the largest block to the smallest
- `edges_m`: each block's edge length in metres, in the order of `blocks`; every block is a cube. On the main set the hidden block's edge is 1.21 to 1.42 (median 1.28) times the director-view block's, and the director-view block's 1.20 to 1.42 (median 1.28) times the next block the director can see
- `director_sees`: the blocks the director can see; the block of `blocks` not listed is the hidden block

### stimuli/main/geometry.csv

Coordinates are in metres: x increases to the right of the image, y from the model's side of the table toward the director, z upward, with the table top at z = 0. Each block is a cube standing on the table.

- `scene`, `blocks`, `edges_m`: as in `answers.csv`
- `x_m`, `y_m`: the centre of each block on the table, in the order of `blocks`
- `yaw_deg`: each block's rotation about the vertical, in degrees
- `director_eye_m`: the director's eye, x, y and z

### replies/<model>.csv

- `scene`: the scene, as in `answers.csv`
- `question_a`: `visibility question`, `knowledge question` or `block-count question` (Table 1); in the batches of rows 12 and 13, also `visible blocks stated` (a line in its place saying which blocks the director can see), `visibility question after the request` (the question after Question B, its answer after the choice in the reply) or `visibility question in a first turn` (the question alone in a first turn, Question B in a second); empty where the prompt has no Question A
- `question_b`: `mean`, `move`, `want you to move` or `the block that you will move`, the reference question, the action question or one of its two rewordings (Table 1)
- `prompt`: `base`, `combined constraint`, `knowledge constraint`, `reference constraint` or `padding sentence`, the base prompt or the paragraph it inserts (Table 1)
- `condition_row`: the row of Table 3 that lists the condition; empty for the open-weight models' batch in its row `open`
- `batch`: a number shared by a model's replies sampled together, the batches numbered from 1 in the order Table 3 lists them
- `trial`: 1 to 5, the call's number among the five of its condition and batch on its scene
- `reply`: the model's reply; under `visibility question in a first turn` the reply to the second turn
- `reply_first_turn`: under `visibility question in a first turn` the reply to the first turn, which gives `report`; empty otherwise
- `parse_status`: `ok` for a reply that counts as answered, `not_on_table` for one that does but names a number not on the table, `json_invalid` for a reply that does not count as answered, `no_answer` for a call without a reply
- `report`: the blocks the reply gives for Question A, or for the block-count question the number; empty without Question A or without an answer
- `choice`: the block the reply chooses; empty without an answer
- `report_correct`: 1 if `report` holds exactly the blocks the director can see, or for the block-count question the number of blocks on the table, else 0; empty without Question A or without an answer
- `choice_class`: `director-view block` (the largest block the director can see), `hidden block`, `smaller visible` (a smaller block the director can see) or `off table`; empty where `choice` is
- `choice_group`: the choice in the four groups of Table 4: `director-view block`, `hidden block`, `largest-digit visible block` (the block with the largest digit among those the director can see, where it is not the director-view block) or `other` (any other block the director can see, or a number not on the table); empty where `choice` is
- `tables`: the figures and tables that draw on the reply, such as `Figure 3;Table 5`

### traces/codes.csv

- `item`: the trace's identifier
- `model`, `scene`, `question_a`, `question_b`, `prompt`, `trial`: the reply of `replies/<model>.csv` whose trace is coded
- `reading`: `director view`, `own view`, `prior knowledge`, `largest digit` or `none`, the reading of "the largest block" the trace applies (Appendix E)
- `chosen_visibility`: `seen`, `unseen` or `not stated`, whether the trace, at its last stated belief before the reply, takes the director to see the chosen block; where the trace states no belief and the reply gives a visibility report, the code follows the report
- `director_view`: 1 if the trace, anywhere, works out or states which blocks the director can or cannot see, else 0
- `quote`: a passage of at most 40 words, copied word for word from the trace, that the automatic coder gives for its reading

### traces/known_answers.csv

- `item`: the test trace's identifier
- `target_reading`, `target_chosen_visibility`: the codes the test trace was written to
- `reading`, `chosen_visibility`: the automatic coder's codes

### traces/coded_twice.csv

- `item`: the trace's identifier, as in `codes.csv`
- `reading`, `chosen_visibility`: the automatic coder's second codes

### traces/human.csv

- `item`: the item's identifier, as in `codes.csv` or `known_answers.csv`
- `known_answer`: 1 for a test trace written to a known code, 0 for a trace of `codes.csv`; the coders were not told which
- `booklet_item`: the item's number in the coders' booklet; the kappa intervals of Appendix E resample the traces in this order, 2000 times, with Python's `random.Random(20261020)` drawing each resample's items one by one
- `coder1_reading`, `coder1_chosen_visibility`, `coder2_reading`, `coder2_chosen_visibility`: each human coder's codes
- `target_reading`, `target_chosen_visibility`: for a test trace, the codes it was written to, as in `known_answers.csv`; empty for a trace of `codes.csv`

### traces/recode_chosen.csv

- `item`: the trace's identifier, as in `codes.csv`
- `chosen_visibility`: `seen`, `unseen` or `not stated`, coded from the trace and the chosen block's number without the reply; where the trace states no belief, `not stated`

### traces/recode_known.csv

- `item`: the test trace's identifier, as in `known_answers.csv` for the first thirty
- `target_chosen_visibility`: the code the test trace was written to
- `chosen_visibility`: the automatic coder's code

## License

The scene images, the answer tables, the condition and score columns of the reply tables and the files in `traces/` are released under CC BY 4.0. Replies from the closed models are subject to each provider's terms of service; Qwen3.8-27B and Muse Glimmer-30B are released under Apache-2.0.


==> anc/replies/gpt-6-astra.csv <==
scene,question_a,question_b,prompt,condition_row,batch,trial,reply,reply_first_turn,parse_status,report,choice,report_correct,choice_class,choice_group,tables
rotated-001,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,mean,base,11,2,1,"{""visible_to_director"":[7,1],""chosen_block"":7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 4}",,ok,4;8,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 4}",,ok,4;8,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,mean,base,11,2,5,"{""visible_to_director"":[4,8],""chosen_block"":4}",,ok,4;8,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,mean,base,11,2,3,"{""visible_to_director"":[2,8],""chosen_block"":8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,mean,base,11,2,2,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,mean,base,11,2,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,mean,base,11,2,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,mean,base,11,2,5,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,mean,base,11,2,1,"{""visible_to_director"":[5,1],""chosen_block"":5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,mean,base,11,2,5,"{""visible_to_director"":[2,9],""chosen_block"":2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,mean,base,11,2,1,"{""visible_to_director"":[3,9],""chosen_block"":3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,mean,base,11,2,5,"{""visible_to_director"":[3,9],""chosen_block"":3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,mean,base,11,2,2,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,mean,base,11,2,2,"{""visible_to_director"":[7,8],""chosen_block"":8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,mean,base,11,2,4,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,mean,base,11,2,1,"{""visible_to_director"":[2,4],""chosen_block"":4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,mean,base,11,2,4,"{""visible_to_director"":[2,4],""chosen_block"":4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,mean,base,11,2,5,"{""visible_to_director"":[2,4],""chosen_block"":4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,mean,base,11,2,2,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,mean,base,11,2,3,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,mean,base,11,2,4,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,mean,base,11,2,5,"{""visible_to_director"":[9,7],""chosen_block"":9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,mean,base,11,2,3,"{""visible_to_director"":[3,5],""chosen_block"":3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,mean,base,11,2,1,"{""visible_to_director"":[3,4],""chosen_block"":3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,mean,base,11,2,1,"{""visible_to_director"":[6,2],""chosen_block"":2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,mean,base,11,2,4,"{""visible_to_director"":[6,2],""chosen_block"":2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,mean,base,11,2,5,"{""visible_to_director"":[2],""chosen_block"":2}",,ok,2,2,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,mean,base,11,2,4,"{""visible_to_director"":[8,5],""chosen_block"":5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,mean,base,11,2,2,"{""visible_to_director"":[8,3],""chosen_block"":8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,mean,base,11,2,4,"{""visible_to_director"":[8,3],""chosen_block"":8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,mean,base,11,2,5,"{""visible_to_director"":[8,3],""chosen_block"":8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,mean,base,11,2,1,"{""visible_to_director"":[8,1],""chosen_block"":1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,mean,base,11,2,1,"{""visible_to_director"":[2,3],""chosen_block"":2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,mean,base,11,2,3,"{""visible_to_director"":[2,3],""chosen_block"":2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,mean,base,11,2,1,"{""visible_to_director"":[7,5],""chosen_block"":5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,mean,base,11,2,3,"{""visible_to_director"":[2,6],""chosen_block"":6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,mean,base,11,2,2,"{""visible_to_director"":[4,5],""chosen_block"":4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,mean,base,11,2,5,"{""visible_to_director"":[8,7],""chosen_block"":7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,mean,base,11,2,3,"{""visible_to_director"":[5,7],""chosen_block"":5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,mean,base,11,2,3,"{""visible_to_director"":[5,6],""chosen_block"":5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,mean,base,11,2,3,"{""visible_to_director"":[2,7],""chosen_block"":2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,mean,base,11,2,1,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,mean,base,11,2,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,mean,base,11,2,2,"{""visible_to_director"":[7,3],""chosen_block"":3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,mean,base,11,2,2,"{""visible_to_director"":[3,2],""chosen_block"":2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,mean,base,11,2,2,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,mean,base,11,2,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,mean,base,11,2,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,mean,base,11,2,5,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,mean,base,11,2,2,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,mean,base,11,2,3,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,mean,base,11,2,4,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,mean,base,11,2,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,mean,base,11,2,1,"{""visible_to_director"":[4,2],""chosen_block"":4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,mean,base,11,2,2,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,mean,base,11,2,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,mean,base,11,2,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,mean,base,11,2,5,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,mean,base,11,2,3,"{""visible_to_director"":[7,8],""chosen_block"":8}",,ok,7;8,8,0,hidden block,hidden block,Figure 2;Table 3;Table 5
rotated-106,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,mean,base,11,2,2,"{""visible_to_director"":[3,7],""chosen_block"":7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,mean,base,11,2,1,"{""visible_to_director"":[1,2],""chosen_block"":2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,mean,base,11,2,1,"{""visible_to_director"":[9],""chosen_block"":9}",,ok,9,9,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,mean,base,11,2,2,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,mean,base,11,2,3,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,mean,base,11,2,4,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,mean,base,11,2,5,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,mean,base,11,2,3,"{""visible_to_director"":[4,7],""chosen_block"":4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,mean,base,11,2,2,"{""visible_to_director"":[9,6],""chosen_block"":6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,mean,base,11,2,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,mean,base,11,2,4,"{""visible_to_director"": [9, 6], ""chosen_block"": 6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,mean,base,11,2,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,mean,base,11,2,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,mean,base,11,2,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,mean,base,11,2,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,mean,base,11,2,4,"{""visible_to_director"":[9,2],""chosen_block"":9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,mean,base,11,2,5,"{""visible_to_director"":[9],""chosen_block"":9}",,ok,9,9,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,mean,base,11,2,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,mean,base,11,2,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,mean,base,11,2,3,"{""visible_to_director"":[8,9],""chosen_block"":8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,mean,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,mean,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,mean,base,11,2,1,"{""visible_to_director"":[6,3],""chosen_block"":3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,mean,base,11,2,2,"{""visible_to_director"":[8],""chosen_block"":8}",,ok,8,8,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,mean,base,11,2,3,"{""visible_to_director"":[3,8],""chosen_block"":8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,mean,base,11,2,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,mean,base,11,2,5,"{""visible_to_director"":[8],""chosen_block"":8}",,ok,8,8,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,mean,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,mean,base,11,2,3,"{""visible_to_director"":[4,9],""chosen_block"":9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,mean,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,mean,base,11,2,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,mean,base,11,2,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,mean,base,11,2,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,mean,base,11,2,4,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,mean,base,11,2,5,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,mean,base,11,2,1,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,mean,base,11,2,2,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,mean,base,11,2,3,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,mean,base,11,2,4,"{""visible_to_director"":[1,7],""chosen_block"":7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,mean,base,11,2,5,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,mean,base,11,2,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,mean,base,11,2,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,mean,base,11,2,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,mean,base,11,2,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,mean,base,11,2,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,mean,base,11,2,5,"{""visible_to_director"":[6,4],""chosen_block"":6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,mean,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,mean,base,11,2,2,"{""visible_to_director"":[4,9],""chosen_block"":4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,mean,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,mean,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,mean,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,mean,base,11,2,1,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,mean,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,mean,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,mean,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,mean,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,mean,base,11,2,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,mean,base,11,2,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,mean,base,11,2,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,mean,base,11,2,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,mean,base,11,2,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,mean,base,11,2,1,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,mean,base,11,2,2,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,mean,base,11,2,3,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,mean,base,11,2,4,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,mean,base,11,2,5,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,mean,base,11,2,1,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,mean,base,11,2,2,"{""visible_to_director"": [9], ""chosen_block"": 9}",,ok,9,9,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,mean,base,11,2,3,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,mean,base,11,2,4,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,mean,base,11,2,5,"{""visible_to_director"": [9], ""chosen_block"": 9}",,ok,9,9,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-001,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 3], ""chosen_block"": 3}",,ok,8;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-002,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-003,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-004,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-005,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-006,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,move,base,11,2,3,"{""visible_to_director"": [4], ""chosen_block"": 4}",,ok,4,4,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-007,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,move,base,11,2,2,"{""visible_to_director"":[2,8],""chosen_block"":8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-008,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,move,base,11,2,2,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,move,base,11,2,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,move,base,11,2,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-009,visibility question,move,base,11,2,5,"{""visible_to_director"": [9, 4], ""chosen_block"": 4}",,ok,9;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,move,base,11,2,2,"{""visible_to_director"":[4,7],""chosen_block"":4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-010,visibility question,move,base,11,2,5,"{""visible_to_director"":[4,7],""chosen_block"":4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-011,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 5}",,ok,6;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-012,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,move,base,11,2,4,"{""visible_to_director"":[5,1],""chosen_block"":5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-013,visibility question,move,base,11,2,5,"{""visible_to_director"":[5,1],""chosen_block"":5}",,ok,5;1,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,move,base,11,2,2,"{""visible_to_director"":[2,9],""chosen_block"":2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-014,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,move,base,11,2,1,"{""visible_to_director"":[5,6],""chosen_block"":6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-015,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,move,base,11,2,2,"{""visible_to_director"":[3,9],""chosen_block"":3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-016,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,move,base,11,2,4,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-017,visibility question,move,base,11,2,5,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,move,base,11,2,2,"{""visible_to_director"":[6,9],""chosen_block"":6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,move,base,11,2,3,"{""visible_to_director"":[6,9],""chosen_block"":6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-018,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-019,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-020,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-021,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-022,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-023,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,move,base,11,2,1,"{""visible_to_director"":[3,2],""chosen_block"":3}",,ok,3;2,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-024,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,move,base,11,2,4,"{""visible_to_director"":[2,4],""chosen_block"":4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-025,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,move,base,11,2,2,"{""visible_to_director"":[9,7],""chosen_block"":9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,move,base,11,2,3,"{""visible_to_director"":[9,7],""chosen_block"":9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,move,base,11,2,4,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-026,visibility question,move,base,11,2,5,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-027,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-028,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-029,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-030,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-031,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-032,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-033,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,move,base,11,2,3,"{""visible_to_director"":[6,2],""chosen_block"":2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-034,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,move,base,11,2,4,"{""visible_to_director"":[1,9],""chosen_block"":9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-035,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-036,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-037,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-038,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-039,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-040,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,move,base,11,2,3,"{""visible_to_director"":[3,7],""chosen_block"":3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-041,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,move,base,11,2,1,"{""visible_to_director"":[8,5],""chosen_block"":5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,move,base,11,2,3,"{""visible_to_director"":[8,5],""chosen_block"":5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,move,base,11,2,4,"{""visible_to_director"":[8,5],""chosen_block"":5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-042,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-043,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,move,base,11,2,2,"{""visible_to_director"":[2,1],""chosen_block"":2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-044,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-045,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-046,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-047,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-048,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-049,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-050,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-051,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-052,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-053,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,move,base,11,2,2,"{""visible_to_director"":[3,6],""chosen_block"":3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-054,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-055,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-056,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 1], ""chosen_block"": 1}",,ok,5;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-057,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-058,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-059,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-060,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 5], ""chosen_block"": 1}",,ok,1;5,1,0,hidden block,hidden block,Figure 2;Table 3;Table 5
rotated-061,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-061,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-062,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 1], ""chosen_block"": 1}",,ok,7;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-063,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-064,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-065,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,move,base,11,2,2,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-066,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,move,base,11,2,1,"{""visible_to_director"":[6,4],""chosen_block"":6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-067,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,move,base,11,2,2,"{""visible_to_director"":[2,6],""chosen_block"":6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,move,base,11,2,4,"{""visible_to_director"":[2,6],""chosen_block"":6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-068,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-069,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-070,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-071,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,move,base,11,2,4,"{""visible_to_director"":[6,4],""chosen_block"":4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-072,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,move,base,11,2,4,"{""visible_to_director"":[6,3],""chosen_block"":3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-073,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-074,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-075,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-076,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 5], ""chosen_block"": 5}",,ok,7;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-077,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,move,base,11,2,1,"{""visible_to_director"":[5,7],""chosen_block"":5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,move,base,11,2,3,"{""visible_to_director"":[5,7],""chosen_block"":5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-078,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,move,base,11,2,1,"{""visible_to_director"":[1,6],""chosen_block"":6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-079,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-080,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-081,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-082,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-083,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 8}",,ok,8;5,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-084,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,move,base,11,2,4,"{""visible_to_director"":[4,9],""chosen_block"":4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-085,visibility question,move,base,11,2,5,"{""visible_to_director"":[4,9],""chosen_block"":4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-086,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-087,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-088,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-089,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-090,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-091,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-092,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,move,base,11,2,1,"{""visible_to_director"":[2,4],""chosen_block"":2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-093,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,move,base,11,2,4,"{""visible_to_director"":[8,5],""chosen_block"":5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-094,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 5], ""chosen_block"": 5}",,ok,8;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-095,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 3}",,ok,7;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-096,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-097,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,move,base,11,2,2,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,move,base,11,2,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,move,base,11,2,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-098,visibility question,move,base,11,2,5,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,move,base,11,2,2,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,move,base,11,2,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,move,base,11,2,4,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-099,visibility question,move,base,11,2,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,move,base,11,2,1,"{""visible_to_director"":[2,5],""chosen_block"":2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-100,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 2}",,ok,2;5,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-101,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-102,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-103,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,move,base,11,2,2,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,move,base,11,2,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,move,base,11,2,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-104,visibility question,move,base,11,2,5,"{""visible_to_director"":[9,4],""chosen_block"":9}",,ok,9;4,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-105,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 4}",,ok,8;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-106,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-107,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 3], ""chosen_block"": 6}",,ok,6;3,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,move,base,11,2,1,"{""visible_to_director"":[8,9],""chosen_block"":8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,move,base,11,2,3,"{""visible_to_director"":[8,9],""chosen_block"":8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-108,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,move,base,11,2,1,"{""visible_to_director"":[4,9],""chosen_block"":9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-109,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-110,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,move,base,11,2,1,"{""visible_to_director"":[7,8],""chosen_block"":7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,move,base,11,2,2,"{""visible_to_director"":[7,8],""chosen_block"":7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-111,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-112,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-113,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-114,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,move,base,11,2,1,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,move,base,11,2,4,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-115,visibility question,move,base,11,2,5,"{""visible_to_director"":[9],""chosen_block"":9}",,ok,9,9,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-116,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,move,base,11,2,1,"{""visible_to_director"":[8,2],""chosen_block"":2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,move,base,11,2,2,"{""visible_to_director"":[8,2],""chosen_block"":2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-117,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,move,base,11,2,1,"{""visible_to_director"":[4,7],""chosen_block"":4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-118,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 4}",,ok,4;7,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-119,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-120,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 2}",,ok,3;2,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-121,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-122,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 1], ""chosen_block"": 1}",,ok,3;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-123,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,move,base,11,2,2,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-124,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-125,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 8], ""chosen_block"": 8}",,ok,5;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,move,base,11,2,2,"{""visible_to_director"": [9, 6], ""chosen_block"": 6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,move,base,11,2,3,"{""visible_to_director"":[9,6],""chosen_block"":6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,move,base,11,2,4,"{""visible_to_director"":[9,6],""chosen_block"":6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-126,visibility question,move,base,11,2,5,"{""visible_to_director"":[9,6],""chosen_block"":6}",,ok,9;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-127,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-128,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-129,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-130,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,move,base,11,2,1,"{""visible_to_director"":[8,9],""chosen_block"":8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,move,base,11,2,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-131,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-132,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,move,base,11,2,1,"{""visible_to_director"":[9,2],""chosen_block"":9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,move,base,11,2,2,"{""visible_to_director"": [9], ""chosen_block"": 9}",,ok,9,9,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,move,base,11,2,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,move,base,11,2,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-133,visibility question,move,base,11,2,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,move,base,11,2,3,"{""visible_to_director"":[7,8],""chosen_block"":7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,move,base,11,2,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-134,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,move,base,11,2,1,"{""visible_to_director"":[2,6],""chosen_block"":2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-135,visibility question,move,base,11,2,5,"{""visible_to_director"":[2,6],""chosen_block"":2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-136,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,move,base,11,2,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,move,base,11,2,2,"{""visible_to_director"":[8,9],""chosen_block"":8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,move,base,11,2,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,move,base,11,2,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-137,visibility question,move,base,11,2,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-138,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-139,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 3], ""chosen_block"": 3}",,ok,6;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-140,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 3}",,ok,3;6,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-141,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,move,base,11,2,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-142,visibility question,move,base,11,2,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-143,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-144,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-145,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-146,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,move,base,11,2,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,move,base,11,2,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-147,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,move,base,11,2,1,"{""visible_to_director"":[2,5],""chosen_block"":5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-148,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,move,base,11,2,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,move,base,11,2,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,move,base,11,2,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,move,base,11,2,4,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-149,visibility question,move,base,11,2,5,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,move,base,11,2,2,"{""visible_to_director"":[2,4],""chosen_block"":4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-150,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-151,visibility question,move,base,11,2,5,"{""visible_to_director"":[6,5],""chosen_block"":6}",,ok,6;5,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,move,base,11,2,1,"{""visible_to_director"":[1,7],""chosen_block"":7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,move,base,11,2,2,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,move,base,11,2,3,"{""visible_to_director"":[1,7],""chosen_block"":7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,move,base,11,2,4,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-152,visibility question,move,base,11,2,5,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,move,base,11,2,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,move,base,11,2,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,move,base,11,2,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,move,base,11,2,4,"{""visible_to_director"":[7,4],""chosen_block"":4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-153,visibility question,move,base,11,2,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-154,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-155,visibility question,move,base,11,2,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,move,base,11,2,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,move,base,11,2,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,move,base,11,2,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,move,base,11,2,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-156,visibility question,move,base,11,2,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,move,base,11,2,1,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,move,base,11,2,2,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,move,base,11,2,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,move,base,11,2,4,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-157,visibility question,move,base,11,2,5,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,move,base,11,2,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,move,base,11,2,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,move,base,11,2,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,move,base,11,2,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-158,visibility question,move,base,11,2,5,"{""visible_to_director"":[6,9],""chosen_block"":9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,move,base,11,2,1,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,move,base,11,2,2,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,move,base,11,2,3,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,move,base,11,2,4,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-159,visibility question,move,base,11,2,5,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,move,base,11,2,1,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,move,base,11,2,2,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,move,base,11,2,3,"{""visible_to_director"":[9,7],""chosen_block"":9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,move,base,11,2,4,"{""visible_to_director"": [9], ""chosen_block"": 9}",,ok,9,9,0,director-view block,director-view block,Figure 2;Table 3;Table 5
rotated-160,visibility question,move,base,11,2,5,"{""visible_to_director"": [9, 7], ""chosen_block"": 9}",,ok,9;7,9,1,director-view block,director-view block,Figure 2;Table 3;Table 5
main-001,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,mean,base,1,1,4,"{""visible_to_director"":[7,4],""chosen_block"":4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,mean,base,1,1,2,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,mean,base,1,1,5,"{""visible_to_director"":[7,9],""chosen_block"":7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,mean,base,1,1,1,"{""visible_to_director"":[9,2],""chosen_block"":2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,mean,base,1,1,5,"{""visible_to_director"":[6,4],""chosen_block"":6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,mean,base,1,1,2,"{""visible_to_director"":[1,6],""chosen_block"":1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,mean,base,1,1,1,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,mean,base,1,1,1,"{""visible_to_director"":[9,5],""chosen_block"":5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,mean,base,1,1,2,"{""visible_to_director"":[9,5],""chosen_block"":5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,mean,base,1,1,3,"{""visible_to_director"":[9,5],""chosen_block"":5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,mean,base,1,1,4,"{""visible_to_director"":[6,2],""chosen_block"":2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,mean,base,1,1,2,"{""visible_to_director"":[5,7],""chosen_block"":5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,mean,base,1,1,1,"{""visible_to_director"":[5,9],""chosen_block"":5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,mean,base,1,1,3,"{""visible_to_director"":[7,3],""chosen_block"":7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,mean,base,1,1,4,"{""visible_to_director"":[4,2],""chosen_block"":4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,mean,base,1,1,4,"{""visible_to_director"":[2,8],""chosen_block"":8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,mean,base,1,1,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,mean,base,1,1,4,"{""visible_to_director"":[1,6],""chosen_block"":6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,mean,base,1,1,4,"{""visible_to_director"":[6,9],""chosen_block"":9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,mean,base,1,1,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,mean,base,1,1,1,"{""visible_to_director"":[3,8],""chosen_block"":8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,mean,base,1,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,mean,base,1,1,2,"{""visible_to_director"":[4,1],""chosen_block"":4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,mean,base,1,1,4,"{""visible_to_director"":[5,2],""chosen_block"":5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,mean,base,1,1,1,"{""visible_to_director"":[2,9],""chosen_block"":2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,mean,base,1,1,3,"{""visible_to_director"":[4,1],""chosen_block"":4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,mean,base,1,1,3,"{""visible_to_director"":[8,1],""chosen_block"":8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,mean,base,1,1,5,"{""visible_to_director"":[4],""chosen_block"":4}",,ok,4,4,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,mean,base,1,1,3,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,mean,base,1,1,5,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,mean,base,1,1,1,"{""visible_to_director"":[9,1],""chosen_block"":9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,mean,base,1,1,5,"{""visible_to_director"":[3,8],""chosen_block"":8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,mean,base,1,1,1,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,mean,base,1,1,2,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,mean,base,1,1,3,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,mean,base,1,1,1,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,mean,base,1,1,3,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,mean,base,1,1,4,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,mean,base,1,1,3,"{""visible_to_director"":[6,2,8],""chosen_block"":8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,mean,base,1,1,1,"{""visible_to_director"":[2,8,3],""chosen_block"":2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,mean,base,1,1,4,"{""visible_to_director"":[3,9,5],""chosen_block"":5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,mean,base,1,1,5,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,mean,base,1,1,4,"{""visible_to_director"":[4,9,3],""chosen_block"":4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,mean,base,1,1,2,"{""visible_to_director"":[3,1,7],""chosen_block"":3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,mean,base,1,1,3,"{""visible_to_director"":[3,1,7],""chosen_block"":3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,mean,base,1,1,3,"{""visible_to_director"":[3,2,6],""chosen_block"":3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,mean,base,1,1,5,"{""visible_to_director"":[3,2,6],""chosen_block"":3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,mean,base,1,1,1,"{""visible_to_director"":[4,3,2],""chosen_block"":4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,mean,base,1,1,2,"{""visible_to_director"":[4,3,2],""chosen_block"":4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,mean,base,1,1,5,"{""visible_to_director"":[4,3,2],""chosen_block"":4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,mean,base,1,1,1,"{""visible_to_director"":[2,4,6],""chosen_block"":2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,mean,base,1,1,3,"{""visible_to_director"":[2,4,6],""chosen_block"":2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,mean,base,1,1,4,"{""visible_to_director"":[2,4,6],""chosen_block"":2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,mean,base,1,1,2,"{""visible_to_director"":[7,3,1],""chosen_block"":7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,mean,base,1,1,5,"{""visible_to_director"":[7,3,1],""chosen_block"":7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,mean,base,1,1,1,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,mean,base,1,1,5,"{""visible_to_director"":[1,7,2],""chosen_block"":1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 8, 9], ""chosen_block"": 3}",,ok,3;8;9,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,mean,base,1,1,1,"{""visible_to_director"":[5,7,1],""chosen_block"":5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,mean,base,1,1,2,"{""visible_to_director"":[5,7,1],""chosen_block"":5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,mean,base,1,1,3,"{""visible_to_director"":[5,7,1],""chosen_block"":5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,mean,base,1,1,5,"{""visible_to_director"":[5,7,1],""chosen_block"":5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,mean,base,1,1,3,"{""visible_to_director"":[8,1,3],""chosen_block"":8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,mean,base,1,1,5,"{""visible_to_director"":[8,1,3],""chosen_block"":8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,mean,base,1,1,1,"{""visible_to_director"":[6,9,3],""chosen_block"":6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,mean,base,1,1,1,"{""visible_to_director"":[8,3,6],""chosen_block"":8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,mean,base,1,1,3,"{""visible_to_director"":[8,3,6],""chosen_block"":8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,mean,base,1,1,1,"{""visible_to_director"":[7,6,9],""chosen_block"":7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,mean,base,1,1,3,"{""visible_to_director"":[7,6,9],""chosen_block"":7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,mean,base,1,1,5,"{""visible_to_director"":[1,4,9],""chosen_block"":9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,mean,base,1,1,3,"{""visible_to_director"":[8,7,3],""chosen_block"":8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,mean,base,1,1,2,"{""visible_to_director"":[1,4,6],""chosen_block"":6}",,ok,1;4;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,mean,base,1,1,4,"{""visible_to_director"":[4,1,6],""chosen_block"":6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,mean,base,1,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,mean,base,1,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,mean,base,1,1,5,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,mean,base,1,1,2,"{""visible_to_director"":[4,6,5],""chosen_block"":5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,mean,base,1,1,1,"{""visible_to_director"":[2,3,8],""chosen_block"":3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,mean,base,1,1,4,"{""visible_to_director"":[8,2,9],""chosen_block"":9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,mean,base,1,1,1,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,mean,base,1,1,2,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,mean,base,1,1,3,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,mean,base,1,1,4,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,mean,base,1,1,5,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,mean,base,1,1,3,"{""visible_to_director"":[3,2,1],""chosen_block"":3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,mean,base,1,1,5,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,mean,base,1,1,1,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,mean,base,1,1,2,"{""visible_to_director"":[6,5,8],""chosen_block"":8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,mean,base,1,1,4,"{""visible_to_director"":[7,5,4],""chosen_block"":4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,mean,base,1,1,4,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,mean,base,1,1,5,"{""visible_to_director"":[4,8,7],""chosen_block"":4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,mean,base,1,1,1,"{""visible_to_director"":[4,9,7],""chosen_block"":9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,mean,base,1,1,2,"{""visible_to_director"":[4,9,7],""chosen_block"":9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,mean,base,1,1,4,"{""visible_to_director"":[4,9,7],""chosen_block"":9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,mean,base,1,1,2,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,mean,base,1,1,3,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,mean,base,1,1,5,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,mean,base,1,1,1,"{""visible_to_director"":[4,3,8],""chosen_block"":8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,mean,base,1,1,2,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,mean,base,1,1,5,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,mean,base,1,1,2,"{""visible_to_director"":[9,1,7],""chosen_block"":7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,mean,base,1,1,3,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,mean,base,1,1,4,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,mean,base,1,1,5,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,mean,base,1,1,2,"{""visible_to_director"":[8,4,1],""chosen_block"":8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,mean,base,1,1,3,"{""visible_to_director"":[8,4,1],""chosen_block"":8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,mean,base,1,1,5,"{""visible_to_director"":[8,4,1],""chosen_block"":8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,mean,base,1,1,1,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,mean,base,1,1,1,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,mean,base,1,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,mean,base,1,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,mean,base,1,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,mean,base,1,1,5,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,mean,base,1,1,1,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,mean,base,1,1,2,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,mean,base,1,1,3,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,mean,base,1,1,4,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,mean,base,1,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,mean,base,1,1,1,"{""visible_to_director"":[4,3,6],""chosen_block"":4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,mean,base,1,1,3,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,mean,base,1,1,4,"{""visible_to_director"":[4,3,6],""chosen_block"":4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,mean,base,1,1,1,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,mean,base,1,1,2,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,mean,base,1,1,3,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,mean,base,1,1,4,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,mean,base,1,1,5,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,mean,base,1,1,1,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,mean,base,1,1,2,"{""visible_to_director"":[8,9,5],""chosen_block"":9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,mean,base,1,1,3,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,mean,base,1,1,4,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,mean,base,1,1,5,"{""visible_to_director"":[8,9,5],""chosen_block"":9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,mean,base,1,1,1,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,mean,base,1,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,mean,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,mean,base,1,1,4,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,mean,base,1,1,5,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,mean,base,1,1,1,"{""visible_to_director"":[6,2,7],""chosen_block"":6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,mean,base,1,1,2,"{""visible_to_director"":[6,2,7],""chosen_block"":6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,mean,base,1,1,3,"{""visible_to_director"":[6,2,7],""chosen_block"":6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,mean,base,1,1,4,"{""visible_to_director"":[6,2,7],""chosen_block"":6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,mean,base,1,1,5,"{""visible_to_director"":[6,2,7],""chosen_block"":6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,mean,base,1,1,1,"{""visible_to_director"":[6,8,1],""chosen_block"":1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,mean,base,1,1,2,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,mean,base,1,1,3,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,mean,base,1,1,4,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,mean,base,1,1,5,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,mean,base,1,1,1,"{""visible_to_director"":[4,8,2],""chosen_block"":2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,mean,base,1,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,mean,base,1,1,3,"{""visible_to_director"":[4,8,2],""chosen_block"":2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,mean,base,1,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,mean,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,mean,base,1,1,1,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,mean,base,1,1,2,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,mean,base,1,1,3,"{""visible_to_director"":[9,7,8],""chosen_block"":8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,mean,base,1,1,4,"{""visible_to_director"":[9,7,8],""chosen_block"":8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,mean,base,1,1,5,"{""visible_to_director"":[9,7,8],""chosen_block"":8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,move,base,1,1,3,"{""visible_to_director"":[7,4],""chosen_block"":4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-002,visibility question,move,base,1,1,5,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-003,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-004,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-005,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-006,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-007,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-008,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-009,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,move,base,1,1,3,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-010,visibility question,move,base,1,1,5,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-011,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-012,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,move,base,1,1,2,"{""visible_to_director"":[9,5],""chosen_block"":5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-013,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-014,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-015,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-016,visibility question,move,base,1,1,5,"{""visible_to_director"":[5,7],""chosen_block"":5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-017,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-018,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,move,base,1,1,3,"{""visible_to_director"":[5,3],""chosen_block"":3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-019,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-020,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-021,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-022,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-023,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-024,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,move,base,1,1,2,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-025,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-026,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-027,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-028,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-029,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-030,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-031,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,move,base,1,1,2,"{""visible_to_director"":[6,4],""chosen_block"":6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-032,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-033,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-034,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,move,base,1,1,2,"{""visible_to_director"":[8,2],""chosen_block"":8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-035,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,move,base,1,1,2,"{""visible_to_director"":[1,9],""chosen_block"":9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-036,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-037,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-038,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-039,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-040,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-041,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,move,base,1,1,3,"{""visible_to_director"":[8,2],""chosen_block"":2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-042,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-043,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-044,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-045,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,move,base,1,1,4,"{""visible_to_director"":[1,6],""chosen_block"":6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-046,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-047,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-048,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-049,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,move,base,1,1,2,"{""visible_to_director"":[3,4],""chosen_block"":3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,move,base,1,1,4,"{""visible_to_director"":[3,4],""chosen_block"":3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-050,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-051,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-052,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,move,base,1,1,1,"{""visible_to_director"":[9,2],""chosen_block"":9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-053,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 6], ""chosen_block"": 4}",,ok,4;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-054,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-055,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-056,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-057,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-058,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-059,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-060,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,move,base,1,1,1,"{""visible_to_director"":[5,2],""chosen_block"":5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-061,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-062,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-063,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-064,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-065,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-066,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-067,visibility question,move,base,1,1,5,"{""visible_to_director"":[4,1],""chosen_block"":4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-068,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-069,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-070,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-071,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-072,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,move,base,1,1,2,"{""visible_to_director"":[8,1],""chosen_block"":8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-073,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,move,base,1,1,4,"{""visible_to_director"": [4], ""chosen_block"": 4}",,ok,4,4,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-074,visibility question,move,base,1,1,5,"{""visible_to_director"":[4],""chosen_block"":4}",,ok,4,4,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-075,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,move,base,1,1,1,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-076,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-077,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-078,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-079,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-080,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,move,base,1,1,2,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,move,base,1,1,3,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,move,base,1,1,4,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-081,visibility question,move,base,1,1,5,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,move,base,1,1,1,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-082,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,move,base,1,1,4,"{""visible_to_director"":[1,4,3],""chosen_block"":1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-083,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-084,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,move,base,1,1,2,"{""visible_to_director"":[6,2,8],""chosen_block"":8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,move,base,1,1,4,"{""visible_to_director"":[6,2,8],""chosen_block"":8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-085,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-086,visibility question,move,base,1,1,5,"{""visible_to_director"":[9,7,5],""chosen_block"":7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-087,visibility question,move,base,1,1,5,"{""visible_to_director"":[2,8,3],""chosen_block"":2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-088,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,move,base,1,1,4,"{""visible_to_director"":[5,4,1],""chosen_block"":1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-089,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,move,base,1,1,2,"{""visible_to_director"":[9,8,2],""chosen_block"":9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-090,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,move,base,1,1,1,"{""visible_to_director"":[3,9,5],""chosen_block"":5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,move,base,1,1,2,"{""visible_to_director"":[3,9,5],""chosen_block"":5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-091,visibility question,move,base,1,1,5,"{""visible_to_director"":[3,9,5],""chosen_block"":5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-092,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-093,visibility question,move,base,1,1,5,"{""visible_to_director"":[4,9,3],""chosen_block"":4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-094,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-095,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,move,base,1,1,1,"{""visible_to_director"":[5,4,8],""chosen_block"":8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-096,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-097,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-098,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-099,visibility question,move,base,1,1,5,"{""visible_to_director"":[7,3,1],""chosen_block"":7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-100,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-101,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,move,base,1,1,1,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,move,base,1,1,2,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,move,base,1,1,3,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,move,base,1,1,4,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-102,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,move,base,1,1,3,"{""visible_to_director"":[8,5,3],""chosen_block"":8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-103,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-104,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,move,base,1,1,1,"{""visible_to_director"":[1,7,2],""chosen_block"":1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-105,visibility question,move,base,1,1,5,"{""visible_to_director"":[1,7,2],""chosen_block"":1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,move,base,1,1,2,"{""visible_to_director"":[9,8,3],""chosen_block"":3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-106,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-107,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,move,base,1,1,4,"{""visible_to_director"":[7,8,9],""chosen_block"":8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-108,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,move,base,1,1,3,"{""visible_to_director"":[8,1,3],""chosen_block"":8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-109,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-110,visibility question,move,base,1,1,5,"{""visible_to_director"":[7,5,9],""chosen_block"":5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-111,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,move,base,1,1,3,"{""visible_to_director"":[7,9,3],""chosen_block"":3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-112,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,move,base,1,1,1,"{""visible_to_director"":[8,3,6],""chosen_block"":8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,move,base,1,1,4,"{""visible_to_director"":[8,3,6],""chosen_block"":8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-113,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,move,base,1,1,4,"{""visible_to_director"":[4,8,2],""chosen_block"":4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-114,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-115,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-116,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,move,base,1,1,2,"{""visible_to_director"":[2,4,7],""chosen_block"":4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-117,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,move,base,1,1,1,"{""visible_to_director"":[8,3,7],""chosen_block"":7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-118,visibility question,move,base,1,1,5,"{""visible_to_director"":[8,3,7],""chosen_block"":7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,move,base,1,1,4,"{""visible_to_director"":[5,7,2],""chosen_block"":5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-119,visibility question,move,base,1,1,5,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-120,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,move,base,1,1,4,"{""visible_to_director"":[8,7,3],""chosen_block"":8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-121,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,move,base,1,1,1,"{""visible_to_director"":[4,1,6],""chosen_block"":6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 4, 6], ""chosen_block"": 6}",,ok,1;4;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,move,base,1,1,4,"{""visible_to_director"":[4,1,6],""chosen_block"":6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-122,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-123,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,move,base,1,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,move,base,1,1,3,"{""visible_to_director"":[5,7,8],""chosen_block"":8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,move,base,1,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-124,visibility question,move,base,1,1,5,"{""visible_to_director"":[5,7,8],""chosen_block"":8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,move,base,1,1,4,"{""visible_to_director"":[2,7,1],""chosen_block"":7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-125,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,move,base,1,1,1,"{""visible_to_director"":[1,3,6],""chosen_block"":6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-126,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-127,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,move,base,1,1,1,"{""visible_to_director"":[4,6,5],""chosen_block"":5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,move,base,1,1,2,"{""visible_to_director"":[4,6,5],""chosen_block"":5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,move,base,1,1,4,"{""visible_to_director"":[4,6,5],""chosen_block"":5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-128,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,move,base,1,1,2,"{""visible_to_director"":[2,3,8],""chosen_block"":3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-129,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,move,base,1,1,3,"{""visible_to_director"":[9,5,4],""chosen_block"":9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-130,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-131,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-132,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,move,base,1,1,1,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,move,base,1,1,2,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,move,base,1,1,3,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,move,base,1,1,4,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-133,visibility question,move,base,1,1,5,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-134,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,move,base,1,1,4,"{""visible_to_director"":[4,6,2],""chosen_block"":2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-135,visibility question,move,base,1,1,5,"{""visible_to_director"":[4,6,2],""chosen_block"":2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-136,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,move,base,1,1,3,"{""visible_to_director"":[6,5,8],""chosen_block"":8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,move,base,1,1,4,"{""visible_to_director"":[6,5,8],""chosen_block"":8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-137,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-138,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,move,base,1,1,1,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-139,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-140,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,move,base,1,1,1,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,move,base,1,1,4,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-141,visibility question,move,base,1,1,5,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-142,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,move,base,1,1,2,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,move,base,1,1,3,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-143,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-144,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 4, 8], ""chosen_block"": 8}",,ok,1;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-145,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 4, 8], ""chosen_block"": 8}",,ok,3;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,move,base,1,1,1,"{""visible_to_director"":[8,3,1],""chosen_block"":8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,move,base,1,1,3,"{""visible_to_director"":[8,3,1],""chosen_block"":8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,move,base,1,1,4,"{""visible_to_director"":[8,3,1],""chosen_block"":8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-146,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,move,base,1,1,2,"{""visible_to_director"":[2,7,5],""chosen_block"":2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,move,base,1,1,4,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-147,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-148,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,move,base,1,1,3,"{""visible_to_director"":[8,4,1],""chosen_block"":8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,move,base,1,1,4,"{""visible_to_director"":[8,4,1],""chosen_block"":8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-149,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-150,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,move,base,1,1,1,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,move,base,1,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,move,base,1,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,move,base,1,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-151,visibility question,move,base,1,1,5,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,move,base,1,1,1,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,move,base,1,1,2,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,move,base,1,1,3,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,move,base,1,1,4,"{""visible_to_director"":[2,7,3],""chosen_block"":2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-152,visibility question,move,base,1,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,move,base,1,1,3,"{""visible_to_director"":[4,3,6],""chosen_block"":4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,move,base,1,1,4,"{""visible_to_director"":[4,3,6],""chosen_block"":4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-153,visibility question,move,base,1,1,5,"{""visible_to_director"":[4,3,6],""chosen_block"":4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,move,base,1,1,1,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,move,base,1,1,2,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,move,base,1,1,3,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,move,base,1,1,4,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-154,visibility question,move,base,1,1,5,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,move,base,1,1,1,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,move,base,1,1,2,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,move,base,1,1,3,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,move,base,1,1,4,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-155,visibility question,move,base,1,1,5,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,move,base,1,1,1,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,move,base,1,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,move,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,move,base,1,1,4,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-156,visibility question,move,base,1,1,5,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,move,base,1,1,1,"{""visible_to_director"":[6,7],""chosen_block"":6}",,ok,6;7,6,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 7], ""chosen_block"": 6}",,ok,6;7,6,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 2, 7], ""chosen_block"": 6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 3}",,ok,6;3;7,3,0,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-157,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 2, 7], ""chosen_block"": 6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,move,base,1,1,1,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,move,base,1,1,2,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,move,base,1,1,3,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,move,base,1,1,4,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-158,visibility question,move,base,1,1,5,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,move,base,1,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,move,base,1,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,move,base,1,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,move,base,1,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-159,visibility question,move,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,move,base,1,1,1,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,move,base,1,1,2,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,move,base,1,1,3,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,move,base,1,1,4,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-160,visibility question,move,base,1,1,5,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 5;Table 8
main-001,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[7,4],""chosen_block"":4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[7,4],""chosen_block"":4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[7,4],""chosen_block"":4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[7,9],""chosen_block"":7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[2,1],""chosen_block"":2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[1,6],""chosen_block"":1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[4,1],""chosen_block"":1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[4,9],""chosen_block"":4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[7,3],""chosen_block"":7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[8,2],""chosen_block"":8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[7,8],""chosen_block"":7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[3,4],""chosen_block"":3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[3,4],""chosen_block"":3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[5,2],""chosen_block"":5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[2,9],""chosen_block"":2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[4,1],""chosen_block"":4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[8,1],""chosen_block"":1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[8,1],""chosen_block"":8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[4,5],""chosen_block"":4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[9,1],""chosen_block"":9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[9,1],""chosen_block"":9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[2,4],""chosen_block"":4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3], ""chosen_block"": 3}",,ok,3,3,0,smaller visible,other,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[3,8],""chosen_block"":8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[3],""chosen_block"":3}",,ok,3,3,0,smaller visible,other,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[9,7,5],""chosen_block"":7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[9,7,5],""chosen_block"":7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[9,7,5],""chosen_block"":7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[2,8,3],""chosen_block"":2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[3,9,5],""chosen_block"":5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[3,9,5],""chosen_block"":5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[4,9,3],""chosen_block"":4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[4,9,3],""chosen_block"":4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[4,9,3],""chosen_block"":4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[3,1,7],""chosen_block"":3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[5,4,8],""chosen_block"":8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[4,3,2],""chosen_block"":4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[2,4,6],""chosen_block"":2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[7,3,1],""chosen_block"":7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[5,2,6],""chosen_block"":5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[5,2,6],""chosen_block"":5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[8,5,3],""chosen_block"":8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[2,9,1],""chosen_block"":1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[1,7,2],""chosen_block"":1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[1,7,2],""chosen_block"":1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[1,7,2],""chosen_block"":1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[5,7,1],""chosen_block"":5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[8,1,3],""chosen_block"":8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[6,9,3],""chosen_block"":6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[6,9,3],""chosen_block"":6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[7,9,3],""chosen_block"":3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[8,3,6],""chosen_block"":8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[8,3,6],""chosen_block"":8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[4,8,2],""chosen_block"":4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[8,7,3],""chosen_block"":8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 4, 6], ""chosen_block"": 6}",,ok,1;4;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[2,7,1],""chosen_block"":7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[1,3,6],""chosen_block"":6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[3,1,6],""chosen_block"":6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[3,9,6],""chosen_block"":9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[4,6,5],""chosen_block"":5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[4,6,5],""chosen_block"":5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[2,3,8],""chosen_block"":3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 2, 3], ""chosen_block"": 3}",,ok,1;2;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[3,2,1],""chosen_block"":3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[3,2,1],""chosen_block"":3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[3,2,1],""chosen_block"":3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[4,6,2],""chosen_block"":2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[6,5,8],""chosen_block"":8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[6,5,8],""chosen_block"":8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[7,5,4],""chosen_block"":4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[7,5,4],""chosen_block"":4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 7}",,ok,8;4;2,7,1,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[4,9,7],""chosen_block"":9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[4,3,8],""chosen_block"":8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[8,3,1],""chosen_block"":8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[8,3,1],""chosen_block"":8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[8,3,1],""chosen_block"":8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"":[2,7,5],""chosen_block"":2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[2,7,5],""chosen_block"":2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[8,4,1],""chosen_block"":8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"":[8,9,5],""chosen_block"":9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[8,9,5],""chosen_block"":9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 2, 7], ""chosen_block"": 6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[6,2,7],""chosen_block"":6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 3}",,ok,6;3;7,3,0,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"":[6,2,7],""chosen_block"":6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"":[6,3,7],""chosen_block"":3}",,ok,6;3;7,3,0,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,the block that you will move,base,1,1,1,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,the block that you will move,base,1,1,2,"{""visible_to_director"":[9,7,8],""chosen_block"":8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,the block that you will move,base,1,1,3,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,the block that you will move,base,1,1,4,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,the block that you will move,base,1,1,5,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-001,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-002,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-003,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[7,9],""chosen_block"":7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-004,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-005,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-006,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-007,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-008,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[1,6],""chosen_block"":1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-009,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-010,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[2,8],""chosen_block"":2}",,ok,2;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-011,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-012,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[2,1],""chosen_block"":2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-013,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-014,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-015,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[5,7],""chosen_block"":5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[5,7],""chosen_block"":5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-016,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-017,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-018,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-019,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 3}",,ok,3;5,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-020,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-021,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-022,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-023,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-024,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[9,6],""chosen_block"":9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-025,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-026,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 2}",,ok,9;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-027,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-028,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[7,8],""chosen_block"":8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-029,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-030,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-031,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-032,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-033,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-034,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[8,2],""chosen_block"":8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-035,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-036,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[5,2],""chosen_block"":2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-037,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-038,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-039,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-040,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-041,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-042,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-043,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-044,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-045,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-046,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-047,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 1], ""chosen_block"": 1}",,ok,6;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-048,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-049,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[6,9],""chosen_block"":9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-050,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-051,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-052,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-053,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-054,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-055,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-056,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[1,8],""chosen_block"":1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-057,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[9,8],""chosen_block"":8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-058,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-059,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-060,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-061,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-062,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-063,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-064,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-065,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[9,8],""chosen_block"":8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-066,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[4,1],""chosen_block"":4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-067,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-068,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-069,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-070,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-071,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-072,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-073,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4], ""chosen_block"": 4}",,ok,4,4,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-074,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-075,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[1,3],""chosen_block"":1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-076,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[9,1],""chosen_block"":9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-077,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-078,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-079,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[3,9],""chosen_block"":9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[3,8],""chosen_block"":8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-080,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[1,5,8],""chosen_block"":8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-081,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-082,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[5,7,3],""chosen_block"":5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[1,4,3],""chosen_block"":1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-083,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-084,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[6,2,8],""chosen_block"":8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-085,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[9,7,5],""chosen_block"":7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-086,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-087,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[2,3,7],""chosen_block"":3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-088,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-089,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[9,8,2],""chosen_block"":9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[9,8,2],""chosen_block"":9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-090,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[9,8,2],""chosen_block"":9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[3,9,5],""chosen_block"":5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-091,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 5}",,ok,3;9;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-092,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[4,9,3],""chosen_block"":4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[4,9,3],""chosen_block"":4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-093,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-094,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-095,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-096,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[4,3,2],""chosen_block"":4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[4,3,2],""chosen_block"":4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-097,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[4,3,2],""chosen_block"":4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-098,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-099,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-100,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[5,2,6],""chosen_block"":5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-101,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-102,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[5,7,4],""chosen_block"":5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[8,5,3],""chosen_block"":8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-103,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 2, 9], ""chosen_block"": 1}",,ok,1;2;9,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[2,9,1],""chosen_block"":1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-104,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 9, 1], ""chosen_block"": 1}",,ok,2;9;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-105,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[1,7,2],""chosen_block"":1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-106,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 8, 9], ""chosen_block"": 3}",,ok,3;8;9,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-107,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[7,8,9],""chosen_block"":8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-108,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-109,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-110,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[6,9,3],""chosen_block"":6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-111,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-112,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[7,9,3],""chosen_block"":3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[8,3,6],""chosen_block"":8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-113,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-114,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[7,6,9],""chosen_block"":7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[7,6,9],""chosen_block"":7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[7,6,9],""chosen_block"":7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-115,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-116,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[2,4,7],""chosen_block"":4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-117,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[8,3,7],""chosen_block"":7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-118,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[8,3,7],""chosen_block"":7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[5,7,2],""chosen_block"":5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-119,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-120,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-121,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-122,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[4,1,6],""chosen_block"":6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-123,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 5}",,ok,8;1;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-124,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-125,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[1,3,6],""chosen_block"":6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-126,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-127,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[3,9,6],""chosen_block"":9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-128,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-129,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[9,5,4],""chosen_block"":9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-130,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[9,5,4],""chosen_block"":9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[8,2,9],""chosen_block"":9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-131,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-132,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[2,9,7],""chosen_block"":7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[5,1,7],""chosen_block"":1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-133,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-134,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-135,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 2}",,ok,4;6;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-136,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[6,5,8],""chosen_block"":8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[6,5,8],""chosen_block"":8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-137,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-138,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 4}",,ok,7;5;4,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 3, 6], ""chosen_block"": 6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-139,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[9,3,6],""chosen_block"":6}",,ok,9;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-140,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-141,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[8,4,2],""chosen_block"":2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[4,9,7],""chosen_block"":9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-142,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,want you to move,base,1,1,3,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[1,5,6],""chosen_block"":1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-143,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-144,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[4,3,8],""chosen_block"":8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-145,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[8,3,1],""chosen_block"":8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-146,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-147,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-148,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,want you to move,base,1,1,1,"{""visible_to_director"":[8,4,1],""chosen_block"":8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-149,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 4, 1], ""chosen_block"": 8}",,ok,8;4;1,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-150,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[3,9,1],""chosen_block"":3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-151,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-152,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-153,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-154,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-155,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-156,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 2, 7], ""chosen_block"": 6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[6,7],""chosen_block"":6}",,ok,6;7,6,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 2, 7], ""chosen_block"": 6}",,ok,6;2;7,6,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,want you to move,base,1,1,4,"{""visible_to_director"":[6,7],""chosen_block"":6}",,ok,6;7,6,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-157,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [6, 7], ""chosen_block"": 6}",,ok,6;7,6,0,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-158,visibility question,want you to move,base,1,1,5,"{""visible_to_director"":[6,8,1],""chosen_block"":1}",,ok,6;8;1,1,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,want you to move,base,1,1,2,"{""visible_to_director"":[4,8,2],""chosen_block"":2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-159,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 2}",,ok,4;8;2,2,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,want you to move,base,1,1,1,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,want you to move,base,1,1,2,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,want you to move,base,1,1,3,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,want you to move,base,1,1,4,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8
main-160,visibility question,want you to move,base,1,1,5,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 6;Table 3;Table 8


==> anc/replies/muse-glimmer-30b.csv <==
scene,question_a,question_b,prompt,condition_row,batch,trial,reply,reply_first_turn,parse_status,report,choice,report_correct,choice_class,choice_group,tables
main-001,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-001,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-001,visibility question,mean,base,,1,3,"{""visible_to_director"": [7,3,4], ""chosen_block"": 3}",,ok,7;3;4,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-001,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-001,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-002,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-002,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-002,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-002,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-002,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 1}",,ok,1;2,1,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-003,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-003,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-003,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-003,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-003,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-004,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-004,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-004,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-004,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-004,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-005,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-005,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-005,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-005,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-005,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-006,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-006,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 9, 2], ""chosen_block"": 9}",,ok,5;9;2,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-006,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-006,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-006,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-007,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-007,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-007,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-007,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-007,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-008,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-008,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-008,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 6, 3], ""chosen_block"": 3}",,ok,1;6;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-008,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-008,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-009,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-009,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-009,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-009,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-009,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-010,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-010,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-010,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 8}",,ok,2;7;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-010,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-010,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-011,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-011,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-011,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-011,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-011,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-012,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-012,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-012,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-012,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-012,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 2, 5], ""chosen_block"": 5}",,ok,1;2;5,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-013,visibility question,mean,base,,1,1,"{""visible_to_director"": [9], ""chosen_block"": 9}",,ok,9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-013,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 5}",,ok,9;5,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-013,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-013,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 3, 5], ""chosen_block"": 9}",,ok,9;3;5,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-013,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 3, 5], ""chosen_block"": 9}",,ok,9;3;5,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-014,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-014,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-014,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-014,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-014,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 2, 8], ""chosen_block"": 8}",,ok,5;2;8,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-015,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-015,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 6, 9], ""chosen_block"": 9}",,ok,2;6;9,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-015,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 6, 2], ""chosen_block"": 9}",,ok,9;6;2,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-015,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-015,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 6, 2], ""chosen_block"": 9}",,ok,9;6;2,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-016,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 2, 7], ""chosen_block"": 2}",,ok,5;2;7,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-016,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-016,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 2, 7], ""chosen_block"": 2}",,ok,5;2;7,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-016,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-016,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-017,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-017,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-017,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-017,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-017,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 5, 7], ""chosen_block"": 5}",,ok,9;5;7,5,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-018,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-018,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-018,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-018,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-018,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-019,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-019,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-019,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-019,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-019,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 3}",,ok,5;3,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-020,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-020,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-020,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-020,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-020,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-021,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-021,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-021,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-021,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-021,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-022,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-022,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-022,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-022,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-022,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-023,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-023,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-023,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-023,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-023,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-024,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 2}",,ok,2;1;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-024,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-024,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 2}",,ok,2;1;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-024,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-024,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 2}",,ok,2;1;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-025,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-025,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-025,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-025,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-025,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-026,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-026,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-026,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-026,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-026,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-027,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-027,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 6, 9], ""chosen_block"": 9}",,ok,8;6;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-027,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-027,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 6, 9], ""chosen_block"": 9}",,ok,8;6;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-027,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 6, 9], ""chosen_block"": 9}",,ok,8;6;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-028,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-028,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-028,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-028,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-028,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-029,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-029,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 8}",,ok,7;8;1,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-029,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-029,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-029,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-030,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-030,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-030,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-030,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-030,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-031,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 2, 3], ""chosen_block"": 2}",,ok,7;2;3,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-031,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-031,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-031,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-031,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-032,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-032,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-032,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-032,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-032,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-033,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-033,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-033,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-033,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-033,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-034,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-034,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-034,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-034,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-034,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 1}",,ok,1;9,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-035,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-035,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-035,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-035,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-035,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-036,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-036,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-036,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-036,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-036,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-037,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-037,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-037,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-037,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-037,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-038,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-038,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-038,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 4], ""chosen_block"": 4}",,ok,5;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-038,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 4, 6], ""chosen_block"": 6}",,ok,5;4;6,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-038,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-039,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-039,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-039,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-039,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-039,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-040,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-040,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-040,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-040,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-040,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-041,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 2}",,ok,1;6;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-041,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 2}",,ok,1;6;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-041,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 2}",,ok,1;6;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-041,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-041,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-042,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-042,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-042,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-042,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-042,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 2}",,ok,8;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-043,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-043,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-043,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-043,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-043,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-044,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-044,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-044,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-044,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-044,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-045,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-045,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-045,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-045,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-045,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-046,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-046,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-046,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-046,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-046,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-047,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-047,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-047,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-047,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-047,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-048,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 6}",,ok,6;7;8,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-048,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 8, 7], ""chosen_block"": 6}",,ok,6;8;7,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-048,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-048,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-048,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 8, 7], ""chosen_block"": 6}",,ok,6;8;7,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-049,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-049,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-049,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-049,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-049,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 5, 9], ""chosen_block"": 9}",,ok,6;5;9,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-050,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-050,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-050,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-050,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 4, 7], ""chosen_block"": 3}",,ok,3;4;7,3,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-050,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-051,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-051,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-051,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-051,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-051,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-052,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-052,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-052,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-052,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-052,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-053,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-053,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-053,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 2, 3], ""chosen_block"": 9}",,ok,9;2;3,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-053,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 3], ""chosen_block"": 3}",,ok,9;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-053,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-054,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-054,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-054,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-054,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 4}",,ok,3;4,4,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-054,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-055,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-055,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-055,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-055,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-055,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-056,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-056,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-056,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-056,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-056,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-057,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-057,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-057,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-057,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-057,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-058,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-058,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-058,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-058,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 2, 8], ""chosen_block"": 9}",,ok,9;2;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-058,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-059,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-059,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-059,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-059,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-059,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-060,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-060,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-060,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-060,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-060,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-061,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-061,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-061,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-061,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-061,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-062,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-062,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-062,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-062,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 6, 4], ""chosen_block"": 8}",,ok,8;6;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-062,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-063,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-063,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 8, 7], ""chosen_block"": 8}",,ok,2;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-063,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 8, 7], ""chosen_block"": 2}",,ok,2;8;7,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-063,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-063,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-064,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-064,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-064,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-064,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-064,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-065,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-065,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-065,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-065,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-065,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-066,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 9, 8], ""chosen_block"": 3}",,ok,3;9;8,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-066,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-066,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 9, 8], ""chosen_block"": 3}",,ok,3;9;8,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-066,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-066,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 9, 8], ""chosen_block"": 3}",,ok,3;9;8,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-067,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-067,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-067,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-067,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-067,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-068,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-068,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-068,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-068,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-068,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-069,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-069,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-069,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 1, 8], ""chosen_block"": 9}",,ok,9;1;8,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-069,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-069,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-070,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-070,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-070,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-070,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 6, 2], ""chosen_block"": 6}",,ok,8;6;2,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-070,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-071,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-071,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-071,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-071,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-071,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-072,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-072,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-072,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-072,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-072,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 7}",,ok,7;8;1,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-073,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-073,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-073,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-073,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-073,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-074,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-074,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-074,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-074,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-074,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-075,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-075,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-075,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-075,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 6, 8], ""chosen_block"": 8}",,ok,3;6;8,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-075,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-076,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-076,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-076,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-076,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 8}",,ok,1;8;3,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-076,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 8}",,ok,1;8;3,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-077,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-077,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-077,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-077,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-077,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-078,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-078,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 2}",,ok,2;7;6,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-078,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 2}",,ok,2;7;6,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-078,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-078,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-079,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-079,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-079,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-079,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-079,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-080,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-080,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-080,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-080,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-080,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-081,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-081,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-081,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-081,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-081,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-082,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-082,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 7, 9, 3], ""chosen_block"": 9}",,ok,5;7;9;3,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-082,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-082,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-082,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-083,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 1}",,ok,1;4,1,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-083,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-083,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-083,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-083,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-084,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-084,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-084,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-084,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 8, 1], ""chosen_block"": 9}",,ok,9;8;1,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-084,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-085,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-085,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-085,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-085,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-085,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 1, 2, 8], ""chosen_block"": 1}",,ok,6;1;2;8,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-086,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-086,visibility question,mean,base,,1,2,"{""visible_to_director"": [5,7,9], ""chosen_block"": 7}",,ok,5;7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-086,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-086,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-086,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-087,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-087,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-087,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-087,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-087,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-088,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-088,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-088,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-088,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-088,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-089,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-089,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-089,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-089,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-089,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-090,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-090,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-090,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-090,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-090,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-091,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 9}",,ok,3;9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-091,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 9}",,ok,3;9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-091,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 9}",,ok,3;9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-091,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 1}",,ok,3;9;1,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-091,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 9}",,ok,3;9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-092,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 3, 4], ""chosen_block"": 6}",,ok,6;3;4,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-092,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-092,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 3, 4], ""chosen_block"": 6}",,ok,6;3;4,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-092,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-092,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 3, 4, 6], ""chosen_block"": 6}",,ok,1;3;4;6,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-093,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-093,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-093,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-093,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-093,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-094,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-094,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-094,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-094,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-094,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-095,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-095,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 2, 6, 5], ""chosen_block"": 3}",,ok,3;2;6;5,3,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-095,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-095,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-095,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-096,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-096,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 4, 8], ""chosen_block"": 9}",,ok,9;4;8,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-096,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 4, 8], ""chosen_block"": 9}",,ok,9;4;8,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-096,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 4, 8], ""chosen_block"": 9}",,ok,9;4;8,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-096,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-097,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-097,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-097,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 7, 2], ""chosen_block"": 7}",,ok,4;7;2,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-097,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-097,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-098,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-098,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-098,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 4, 6], ""chosen_block"": 2}",,ok,2;4;6,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-098,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-098,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-099,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 3, 1, 9], ""chosen_block"": 7}",,ok,7;3;1;9,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-099,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 3, 9], ""chosen_block"": 7}",,ok,7;3;9,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-099,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 3, 9], ""chosen_block"": 7}",,ok,7;3;9,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-099,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-099,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-100,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-100,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-100,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-100,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-100,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 6, 7, 8], ""chosen_block"": 2}",,ok,2;6;7;8,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-101,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-101,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-101,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 3, 2, 6], ""chosen_block"": 5}",,ok,5;3;2;6,5,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-101,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-101,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-102,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 2}",,ok,5;2;4,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-102,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 7, 2, 4], ""chosen_block"": 2}",,ok,5;7;2;4,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-102,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 7, 4], ""chosen_block"": 5}",,ok,5;7;4,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-102,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 5}",,ok,5;2;4,5,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-102,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 7, 2, 4], ""chosen_block"": 2}",,ok,5;7;2;4,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-103,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 5, 3, 7], ""chosen_block"": 8}",,ok,8;5;3;7,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-103,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 5, 7], ""chosen_block"": 7}",,ok,8;5;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-103,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-103,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-103,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 5, 3, 7], ""chosen_block"": 7}",,ok,8;5;3;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-104,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-104,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-104,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 2, 9, 1], ""chosen_block"": 4}",,ok,4;2;9;1,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-104,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-104,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-105,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 2, 7], ""chosen_block"": 1}",,ok,1;2;7,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-105,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 2}",,ok,1;7;2,2,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-105,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 2}",,ok,1;7;2,2,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-105,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 2}",,ok,1;7;2,2,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-105,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-106,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-106,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-106,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-106,visibility question,mean,base,,1,4,"{""visible_to_director"": [9,8,3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-106,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-107,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 7, 1, 8], ""chosen_block"": 5}",,ok,5;7;1;8,5,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-107,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 5}",,ok,5;7;8,5,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-107,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 5}",,ok,5;1;7,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-107,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-107,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-108,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 7, 8, 9], ""chosen_block"": 4}",,ok,4;7;8;9,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-108,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-108,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-108,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 7, 8, 9], ""chosen_block"": 4}",,ok,4;7;8;9,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-108,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-109,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-109,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 3, 8], ""chosen_block"": 8}",,ok,1;3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-109,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-109,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-109,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 9, 1, 3], ""chosen_block"": 8}",,ok,8;9;1;3,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-110,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-110,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-110,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-110,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-110,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-111,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-111,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-111,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 9, 3, 4], ""chosen_block"": 6}",,ok,6;9;3;4,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-111,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 9, 4], ""chosen_block"": 6}",,ok,6;9;4,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-111,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 6}",,ok,6;9,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-112,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-112,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-112,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 9, 3], ""chosen_block"": 2}",,ok,2;9;3,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-112,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 2}",,ok,2;3,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-112,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 7, 9, 3], ""chosen_block"": 2}",,ok,2;7;9;3,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-113,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,0,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-113,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-113,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-113,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,0,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-113,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-114,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-114,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 8, 6, 2], ""chosen_block"": 4}",,ok,4;8;6;2,4,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-114,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-114,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-114,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-115,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 6, 5], ""chosen_block"": 7}",,ok,7;6;5,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-115,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 6, 9, 5], ""chosen_block"": 7}",,ok,7;6;9;5,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-115,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 6, 9, 5], ""chosen_block"": 7}",,ok,7;6;9;5,7,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-115,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-115,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-116,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-116,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-116,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-116,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-116,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 2, 5, 8], ""chosen_block"": 6}",,ok,6;2;5;8,6,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-117,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-117,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-117,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-117,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-117,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-118,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-118,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-118,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 7}",,ok,8;3;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-118,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-118,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-119,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-119,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 2, 5, 7], ""chosen_block"": 1}",,ok,1;2;5;7,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-119,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-119,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 1}",,ok,5;7;1,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-119,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-120,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 1, 4, 9], ""chosen_block"": 5}",,ok,5;1;4;9,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-120,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-120,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 4, 9], ""chosen_block"": 5}",,ok,5;4;9,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-120,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 1, 4, 9], ""chosen_block"": 5}",,ok,5;1;4;9,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-120,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 1, 4, 9], ""chosen_block"": 5}",,ok,5;1;4;9,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-121,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-121,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 4, 7, 3], ""chosen_block"": 8}",,ok,8;4;7;3,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-121,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-121,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-121,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-122,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,0,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-122,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-122,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 4}",,ok,4;1;6,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-122,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 4, 6], ""chosen_block"": 6}",,ok,1;4;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-122,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 1}",,ok,4;1;6,1,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-123,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-123,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 1, 5, 7], ""chosen_block"": 8}",,ok,8;1;5;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-123,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-123,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-123,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-124,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 5, 7, 8], ""chosen_block"": 4}",,ok,4;5;7;8,4,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-124,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-124,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-124,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-124,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-125,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-125,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 2, 7], ""chosen_block"": 7}",,ok,1;2;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-125,visibility question,mean,base,,1,3,"{""visible_to_director"": [2,7,1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-125,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-125,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 2, 7], ""chosen_block"": 7}",,ok,1;2;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-126,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 3}",,ok,3;1;6,3,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-126,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-126,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 2}",,ok,3;2;6,2,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-126,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-126,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 3}",,ok,3;1;6,3,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-127,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-127,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-127,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-127,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 9, 7], ""chosen_block"": 7}",,ok,3;9;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-127,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 9, 7], ""chosen_block"": 7}",,ok,3;9;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-128,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 4, 6, 5], ""chosen_block"": 3}",,ok,3;4;6;5,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-128,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 4, 6, 5], ""chosen_block"": 3}",,ok,3;4;6;5,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-128,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 6, 5], ""chosen_block"": 3}",,ok,3;6;5,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-128,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 5, 6], ""chosen_block"": 3}",,ok,3;5;6,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-128,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-129,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-129,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-129,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-129,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-129,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-130,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-130,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-130,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-130,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-130,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-131,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-131,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-131,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-131,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-131,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-132,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 7, 9], ""chosen_block"": 7}",,ok,2;7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-132,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-132,visibility question,mean,base,,1,3,"{""visible_to_director"": [2,7,9], ""chosen_block"": 7}",,ok,2;7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-132,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 7, 9], ""chosen_block"": 7}",,ok,2;7;9,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-132,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-133,visibility question,mean,base,,1,1,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-133,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-133,visibility question,mean,base,,1,3,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-133,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-133,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-134,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-134,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-134,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-134,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-134,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-135,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-135,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-135,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-135,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-135,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-136,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-136,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-136,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-136,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-136,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-137,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 7, 5, 8], ""chosen_block"": 7}",,ok,6;7;5;8,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-137,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-137,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-137,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-137,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-138,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-138,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 5], ""chosen_block"": 7}",,ok,7;5,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-138,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-138,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-138,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-139,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-139,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-139,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-139,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-139,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-140,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 8}",,ok,4;8;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-140,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 4, 8, 7], ""chosen_block"": 8}",,ok,3;4;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-140,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 4, 8, 7], ""chosen_block"": 8}",,ok,3;4;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-140,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-140,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 4, 8, 7], ""chosen_block"": 3}",,ok,3;4;8;7,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-141,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-141,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-141,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-141,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-141,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-142,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-142,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-142,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 9, 1, 7], ""chosen_block"": 1}",,ok,4;9;1;7,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-142,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-142,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-143,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-143,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 5, 6, 7], ""chosen_block"": 7}",,ok,1;5;6;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-143,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-143,visibility question,mean,base,,1,4,"{""visible_to_director"": [1, 5, 7], ""chosen_block"": 7}",,ok,1;5;7,7,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-143,visibility question,mean,base,,1,5,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-144,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-144,visibility question,mean,base,,1,2,"{""visible_to_director"": [5, 4, 1, 8], ""chosen_block"": 5}",,ok,5;4;1;8,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-144,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-144,visibility question,mean,base,,1,4,"{""visible_to_director"": [5, 1, 8], ""chosen_block"": 5}",,ok,5;1;8,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-144,visibility question,mean,base,,1,5,"{""visible_to_director"": [5, 1, 8], ""chosen_block"": 5}",,ok,5;1;8,5,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-145,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 1, 3, 8], ""chosen_block"": 8}",,ok,4;1;3;8,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-145,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-145,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-145,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-145,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 1, 3, 8], ""chosen_block"": 8}",,ok,4;1;3;8,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-146,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 3, 6, 1], ""chosen_block"": 8}",,ok,8;3;6;1,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-146,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 6, 1], ""chosen_block"": 8}",,ok,8;6;1,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-146,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-146,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-146,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-147,visibility question,mean,base,,1,1,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 3}",,ok,2;3;7,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-147,visibility question,mean,base,,1,2,"{""visible_to_director"": [2, 7, 5, 3], ""chosen_block"": 3}",,ok,2;7;5;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-147,visibility question,mean,base,,1,3,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-147,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-147,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 7, 5, 3], ""chosen_block"": 3}",,ok,2;7;5;3,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-148,visibility question,mean,base,,1,1,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-148,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-148,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-148,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-148,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-149,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,0,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-149,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 4, 1], ""chosen_block"": 9}",,ok,9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-149,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-149,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 4, 1], ""chosen_block"": 9}",,ok,9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-149,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-150,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-150,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-150,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-150,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-150,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-151,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 3, 9], ""chosen_block"": 3}",,ok,1;3;9,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-151,visibility question,mean,base,,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-151,visibility question,mean,base,,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-151,visibility question,mean,base,,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-151,visibility question,mean,base,,1,5,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-152,visibility question,mean,base,,1,1,"{""visible_to_director"": [1, 2, 7, 3], ""chosen_block"": 1}",,ok,1;2;7;3,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-152,visibility question,mean,base,,1,2,"{""visible_to_director"": [1, 2, 7, 3], ""chosen_block"": 1}",,ok,1;2;7;3,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-152,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 2, 7, 3], ""chosen_block"": 1}",,ok,1;2;7;3,1,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-152,visibility question,mean,base,,1,4,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-152,visibility question,mean,base,,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-153,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-153,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-153,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-153,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 4}",,ok,4;3;6,4,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-153,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-154,visibility question,mean,base,,1,1,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-154,visibility question,mean,base,,1,2,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-154,visibility question,mean,base,,1,3,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-154,visibility question,mean,base,,1,4,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-154,visibility question,mean,base,,1,5,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-155,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-155,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-155,visibility question,mean,base,,1,3,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 8}",,ok,8;9;5,8,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-155,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 8}",,ok,8;9;5,8,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-155,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 9, 5, 3], ""chosen_block"": 8}",,ok,8;9;5;3,8,0,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-156,visibility question,mean,base,,1,1,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-156,visibility question,mean,base,,1,2,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-156,visibility question,mean,base,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-156,visibility question,mean,base,,1,4,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-156,visibility question,mean,base,,1,5,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-157,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 6}",,ok,6;3;7,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-157,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 6}",,ok,6;3;7,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-157,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 3, 2, 7], ""chosen_block"": 6}",,ok,6;3;2;7,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-157,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 6}",,ok,6;3;7,6,0,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-157,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-158,visibility question,mean,base,,1,1,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-158,visibility question,mean,base,,1,2,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-158,visibility question,mean,base,,1,3,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-158,visibility question,mean,base,,1,4,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-158,visibility question,mean,base,,1,5,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-159,visibility question,mean,base,,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-159,visibility question,mean,base,,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-159,visibility question,mean,base,,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-159,visibility question,mean,base,,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-159,visibility question,mean,base,,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-160,visibility question,mean,base,,1,1,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-160,visibility question,mean,base,,1,2,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-160,visibility question,mean,base,,1,3,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-160,visibility question,mean,base,,1,4,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-160,visibility question,mean,base,,1,5,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 5;Table 3;Table 5;Table 11
main-001,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-001,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-001,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-001,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-001,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-002,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-002,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-002,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-002,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 1}",,ok,1;2,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-002,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-003,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 4}",,ok,7;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-003,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-003,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-003,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-003,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-004,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-004,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-004,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-004,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-004,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-005,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-005,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-005,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-005,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-005,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-006,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-006,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-006,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-006,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-006,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-007,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-007,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-007,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-007,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-007,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-008,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 6, 3], ""chosen_block"": 6}",,ok,1;6;3,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-008,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-008,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-008,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-008,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 6, 3], ""chosen_block"": 1}",,ok,1;6;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-009,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-009,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-009,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-009,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-009,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-010,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-010,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-010,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-010,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-010,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-011,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-011,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-011,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-011,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-011,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-012,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 2, 1], ""chosen_block"": 5}",,ok,5;2;1,5,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-012,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-012,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-012,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-012,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 1], ""chosen_block"": 5}",,ok,5;1,5,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-013,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 3, 5], ""chosen_block"": 9}",,ok,9;3;5,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-013,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 3, 5], ""chosen_block"": 9}",,ok,9;3;5,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-013,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 3, 5], ""chosen_block"": 9}",,ok,9;3;5,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-013,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 3, 5], ""chosen_block"": 3}",,ok,9;3;5,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-013,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 3, 5], ""chosen_block"": 9}",,ok,9;3;5,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-014,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-014,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-014,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-014,visibility question,move,base,,1,4,"{""visible_to_director"": [8], ""chosen_block"": 8}",,ok,8,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-014,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-015,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 6, 2], ""chosen_block"": 9}",,ok,9;6;2,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-015,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 6, 2], ""chosen_block"": 9}",,ok,9;6;2,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-015,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-015,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-015,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 6, 2], ""chosen_block"": 9}",,ok,9;6;2,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-016,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 2, 7], ""chosen_block"": 2}",,ok,5;2;7,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-016,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-016,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-016,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-016,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-017,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-017,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-017,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-017,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-017,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-018,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-018,visibility question,move,base,,1,2,"{""visible_to_director"": [1], ""chosen_block"": 1}",,ok,1,1,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-018,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-018,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-018,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 8], ""chosen_block"": 8}",,ok,4;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-019,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-019,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-019,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-019,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-019,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-020,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-020,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 6, 5], ""chosen_block"": 1}",,ok,1;6;5,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-020,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 6, 5], ""chosen_block"": 6}",,ok,1;6;5,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-020,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-020,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-021,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-021,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-021,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-021,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-021,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-022,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-022,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 8, 1], ""chosen_block"": 8}",,ok,4;8;1,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-022,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 8, 1], ""chosen_block"": 8}",,ok,4;8;1,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-022,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-022,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-023,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 6}",,ok,1;6;2,6,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-023,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 6}",,ok,1;6;2,6,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-023,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 2}",,ok,1;6;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-023,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-023,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-024,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 2}",,ok,2;1;8,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-024,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-024,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-024,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 2}",,ok,2;8,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-024,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 2}",,ok,2;1;8,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-025,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 5, 6], ""chosen_block"": 9}",,ok,9;5;6,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-025,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-025,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-025,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 5, 6], ""chosen_block"": 9}",,ok,9;5;6,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-025,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 5, 6], ""chosen_block"": 9}",,ok,9;5;6,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-026,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-026,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-026,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-026,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-026,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-027,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-027,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 6, 9], ""chosen_block"": 9}",,ok,8;6;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-027,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-027,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-027,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-028,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-028,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-028,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-028,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-028,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-029,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-029,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 8}",,ok,7;8;1,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-029,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-029,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 8}",,ok,7;8;1,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-029,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 8}",,ok,7;8;1,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-030,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-030,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-030,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-030,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-030,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-031,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-031,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-031,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-031,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-031,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-032,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-032,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-032,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-032,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-032,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-033,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-033,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-033,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-033,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-033,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 2}",,ok,6;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-034,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-034,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 4}",,ok,9;1,4,1,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-034,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-034,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-034,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 1}",,ok,1;9,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-035,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-035,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-035,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-035,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-035,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-036,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-036,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-036,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-036,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-036,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 1, 9], ""chosen_block"": 4}",,ok,4;1;9,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-037,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-037,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-037,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-037,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 3, 2], ""chosen_block"": 3}",,ok,5;3;2,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-037,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 2}",,ok,5;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-038,visibility question,move,base,,1,1,"{""visible_to_director"": [4], ""chosen_block"": 4}",,ok,4,4,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-038,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-038,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-038,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-038,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-039,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-039,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-039,visibility question,move,base,,1,3,"{""visible_to_director"": [9,5,4], ""chosen_block"": 9}",,ok,9;5;4,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-039,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 4], ""chosen_block"": 5}",,ok,5;4,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-039,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-040,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-040,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-040,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-040,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-040,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-041,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-041,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-041,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-041,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-041,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-042,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-042,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-042,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-042,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-042,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-043,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-043,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-043,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-043,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-043,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-044,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-044,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-044,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-044,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-044,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-045,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-045,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-045,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 3, 6], ""chosen_block"": 2}",,ok,2;3;6,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-045,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-045,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-046,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-046,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-046,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-046,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-046,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-047,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-047,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-047,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-047,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-047,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-048,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-048,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 8, 7], ""chosen_block"": 6}",,ok,6;8;7,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-048,visibility question,move,base,,1,3,"{""visible_to_director"": [6,7], ""chosen_block"": 6}",,ok,6;7,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-048,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 8, 7], ""chosen_block"": 6}",,ok,6;8;7,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-048,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-049,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-049,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-049,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-049,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-049,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-050,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 4, 7], ""chosen_block"": 7}",,ok,3;4;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-050,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-050,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-050,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-050,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 7], ""chosen_block"": 3}",,ok,3;7,3,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-051,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-051,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-051,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-051,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-051,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-052,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-052,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-052,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-052,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-052,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-053,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-053,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-053,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 2, 3], ""chosen_block"": 9}",,ok,9;2;3,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-053,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-053,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-054,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 4], ""chosen_block"": 4}",,ok,3;4,4,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-054,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 4}",,ok,6;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-054,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 4, 6], ""chosen_block"": 6}",,ok,3;4;6,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-054,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-054,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 6, 4], ""chosen_block"": 3}",,ok,3;6;4,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-055,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-055,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-055,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-055,visibility question,move,base,,1,4,"{""visible_to_director"": [2,1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-055,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-056,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-056,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-056,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 1}",,ok,1;8;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-056,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-056,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-057,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-057,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-057,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-057,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-057,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-058,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-058,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-058,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-058,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-058,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-059,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-059,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-059,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 5, 2], ""chosen_block"": 2}",,ok,4;5;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-059,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-059,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-060,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-060,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-060,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-060,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-060,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-061,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-061,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-061,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-061,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 8, 2], ""chosen_block"": 8}",,ok,5;8;2,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-061,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-062,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-062,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-062,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-062,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 6, 4], ""chosen_block"": 8}",,ok,8;6;4,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-062,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-063,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-063,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-063,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 7], ""chosen_block"": 8}",,ok,8;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-063,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 8, 7], ""chosen_block"": 8}",,ok,2;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-063,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 2}",,ok,2;7,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-064,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-064,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-064,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-064,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-064,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 2}",,ok,2;9,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-065,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-065,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-065,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-065,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-065,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 7}",,ok,2;7;3,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-066,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-066,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 9, 8], ""chosen_block"": 3}",,ok,3;9;8,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-066,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 9, 8], ""chosen_block"": 3}",,ok,3;9;8,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-066,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-066,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 9, 8], ""chosen_block"": 3}",,ok,3;9;8,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-067,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-067,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-067,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-067,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-067,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-068,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-068,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-068,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-068,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-068,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-069,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-069,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 1, 8], ""chosen_block"": 9}",,ok,9;1;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-069,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-069,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-069,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-070,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-070,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-070,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-070,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-070,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-071,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 1, 3], ""chosen_block"": 9}",,ok,9;1;3,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-071,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-071,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-071,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-071,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-072,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-072,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 7}",,ok,7;8;1,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-072,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 7}",,ok,7;8;1,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-072,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 1}",,ok,8;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-072,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 7}",,ok,7;8;1,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-073,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-073,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-073,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-073,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-073,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-074,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-074,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-074,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-074,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-074,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-075,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-075,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-075,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-075,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-075,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 3}",,ok,3;8,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-076,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 8}",,ok,1;8;3,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-076,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 8}",,ok,1;8;3,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-076,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 3, 8], ""chosen_block"": 8}",,ok,1;3;8,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-076,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 8}",,ok,1;8;3,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-076,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-077,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-077,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-077,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-077,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-077,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-078,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 7}",,ok,2;7;6,7,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-078,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 7}",,ok,2;7;6,7,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-078,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 2}",,ok,2;7;6,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-078,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 7}",,ok,2;7;6,7,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-078,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 2}",,ok,2;7;6,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-079,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-079,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-079,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-079,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 9, 4], ""chosen_block"": 9}",,ok,2;9;4,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-079,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-080,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-080,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-080,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-080,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-080,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-081,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-081,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-081,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-081,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-081,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 4, 5, 8], ""chosen_block"": 8}",,ok,1;4;5;8,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-082,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-082,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 7, 9], ""chosen_block"": 9}",,ok,5;7;9,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-082,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-082,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 7}",,ok,5;7;3,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-082,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 5, 7], ""chosen_block"": 5}",,ok,3;5;7,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-083,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 4, 6], ""chosen_block"": 1}",,ok,1;4;6,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-083,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 4, 6], ""chosen_block"": 1}",,ok,1;4;6,1,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-083,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-083,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-083,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-084,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-084,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-084,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-084,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-084,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-085,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-085,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-085,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-085,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-085,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-086,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-086,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 9}",,ok,9;7;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-086,visibility question,move,base,,1,3,"{""visible_to_director"": [9,7,5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-086,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-086,visibility question,move,base,,1,5,"{""visible_to_director"": [9,7,5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-087,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-087,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-087,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-087,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-087,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 2}",,ok,2;8;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-088,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-088,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 2, 3, 7], ""chosen_block"": 8}",,ok,8;2;3;7,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-088,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-088,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-088,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-089,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-089,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-089,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-089,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 4, 5], ""chosen_block"": 1}",,ok,1;4;5,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-089,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 5}",,ok,5;4;1,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-090,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-090,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-090,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-090,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-090,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-091,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-091,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-091,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 9}",,ok,3;9;1,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-091,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 9}",,ok,3;9;1,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-091,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 9}",,ok,3;9;1,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-092,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 3, 4], ""chosen_block"": 6}",,ok,6;3;4,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-092,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 6}",,ok,1;3;4,6,1,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-092,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-092,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-092,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 4, 6], ""chosen_block"": 6}",,ok,3;4;6,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-093,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-093,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-093,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 9}",,ok,4;9;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-093,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-093,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-094,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 7}",,ok,3;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-094,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-094,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 3}",,ok,1;3;7,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-094,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 1, 5, 7], ""chosen_block"": 3}",,ok,3;1;5;7,3,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-094,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 3}",,ok,3;1;7,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-095,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-095,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-095,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-095,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-095,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-096,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 4, 8], ""chosen_block"": 9}",,ok,9;4;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-096,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 4, 8], ""chosen_block"": 8}",,ok,5;4;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-096,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 5, 4, 8], ""chosen_block"": 9}",,ok,9;5;4;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-096,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-096,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 4, 8], ""chosen_block"": 9}",,ok,9;4;8,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-097,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 7], ""chosen_block"": 7}",,ok,4;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-097,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 7}",,ok,2;3;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-097,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-097,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-097,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 3, 2], ""chosen_block"": 4}",,ok,4;3;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-098,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-098,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-098,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-098,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-098,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-099,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-099,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-099,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-099,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-099,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-100,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-100,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-100,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-100,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-100,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-101,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-101,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-101,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-101,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 6], ""chosen_block"": 5}",,ok,5;6,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-101,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 5}",,ok,5;2;6,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-102,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 2}",,ok,5;2;4,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-102,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 5}",,ok,5;2;4,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-102,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 2}",,ok,2;4,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-102,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 2}",,ok,5;2;4,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-102,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 2}",,ok,5;2;4,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-103,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 5, 3, 7], ""chosen_block"": 7}",,ok,8;5;3;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-103,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 5, 7], ""chosen_block"": 7}",,ok,8;5;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-103,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-103,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-103,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-104,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-104,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-104,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-104,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-104,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-105,visibility question,move,base,,1,1,"{""visible_to_director"": [1,7,2], ""chosen_block"": 2}",,ok,1;7;2,2,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-105,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 2, 7], ""chosen_block"": 2}",,ok,1;2;7,2,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-105,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 7}",,ok,1;7;2,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-105,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 1}",,ok,1;7;2,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-105,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 2}",,ok,1;7;2,2,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-106,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-106,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-106,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-106,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 3}",,ok,9;8;3,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-106,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-107,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 7, 1, 8], ""chosen_block"": 5}",,ok,5;7;1;8,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-107,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-107,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 5}",,ok,5;7;8,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-107,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-107,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 5}",,ok,5;7;8,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-108,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-108,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-108,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-108,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-108,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-109,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-109,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-109,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-109,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-109,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-110,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 9}",,ok,7;5;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-110,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-110,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-110,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-110,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-111,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-111,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-111,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-111,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-111,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-112,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-112,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-112,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 3, 9], ""chosen_block"": 2}",,ok,2;3;9,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-112,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-112,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 9, 3], ""chosen_block"": 3}",,ok,7;9;3,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-113,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 9, 3, 6], ""chosen_block"": 9}",,ok,8;9;3;6,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-113,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 9, 3, 6], ""chosen_block"": 9}",,ok,8;9;3;6,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-113,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-113,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-113,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 9, 3, 6], ""chosen_block"": 9}",,ok,8;9;3;6,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-114,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-114,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-114,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-114,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-114,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 8, 6, 2], ""chosen_block"": 4}",,ok,4;8;6;2,4,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-115,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-115,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 6, 5], ""chosen_block"": 7}",,ok,7;6;5,7,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-115,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 6, 9, 5], ""chosen_block"": 7}",,ok,7;6;9;5,7,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-115,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-115,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-116,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-116,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 2, 5, 8], ""chosen_block"": 6}",,ok,6;2;5;8,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-116,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 2, 5, 8], ""chosen_block"": 5}",,ok,6;2;5;8,5,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-116,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 5, 8], ""chosen_block"": 2}",,ok,2;5;8,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-116,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-117,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-117,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-117,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-117,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-117,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-118,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-118,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-118,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-118,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-118,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-119,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-119,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-119,visibility question,move,base,,1,3,"{""visible_to_director"": [5,7], ""chosen_block"": 1}",,ok,5;7,1,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-119,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-119,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-120,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-120,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-120,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-120,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-120,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 1, 4, 9], ""chosen_block"": 5}",,ok,5;1;4;9,5,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-121,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 4, 7, 3], ""chosen_block"": 8}",,ok,8;4;7;3,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-121,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-121,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-121,visibility question,move,base,,1,4,"{""visible_to_director"": [8], ""chosen_block"": 8}",,ok,8,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-121,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 4, 7, 3], ""chosen_block"": 4}",,ok,8;4;7;3,4,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-122,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-122,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-122,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-122,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-122,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-123,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-123,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-123,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-123,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-123,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 1, 5, 7], ""chosen_block"": 8}",,ok,8;1;5;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-124,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-124,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-124,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-124,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-124,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-125,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-125,visibility question,move,base,,1,2,"{""visible_to_director"": [2,7,1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-125,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 2, 7], ""chosen_block"": 7}",,ok,1;2;7,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-125,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-125,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-126,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 3}",,ok,3;1;6,3,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-126,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 2}",,ok,2;6,2,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-126,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-126,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 1, 2], ""chosen_block"": 3}",,ok,3;1;2,3,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-126,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 2, 3], ""chosen_block"": 3}",,ok,1;2;3,3,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-127,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 9, 7], ""chosen_block"": 9}",,ok,3;9;7,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-127,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 9, 6, 7], ""chosen_block"": 9}",,ok,3;9;6;7,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-127,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 9, 7], ""chosen_block"": 7}",,ok,3;9;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-127,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 9, 6, 7], ""chosen_block"": 9}",,ok,3;9;6;7,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-127,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-128,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-128,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-128,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 4, 6, 5], ""chosen_block"": 3}",,ok,3;4;6;5,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-128,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-128,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 6, 5], ""chosen_block"": 3}",,ok,3;6;5,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-129,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-129,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-129,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-129,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-129,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-130,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-130,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-130,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-130,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-130,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-131,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-131,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-131,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-131,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-131,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-132,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-132,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 7, 9], ""chosen_block"": 9}",,ok,2;7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-132,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-132,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-132,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 7}",,ok,2;9;7,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-133,visibility question,move,base,,1,1,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-133,visibility question,move,base,,1,2,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-133,visibility question,move,base,,1,3,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-133,visibility question,move,base,,1,4,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-133,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 1}",,ok,5;1;7,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-134,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-134,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 2, 7, 1], ""chosen_block"": 3}",,ok,3;2;7;1,3,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-134,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-134,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 2, 7, 1], ""chosen_block"": 3}",,ok,3;2;7;1,3,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-134,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-135,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 6, 2, 3], ""chosen_block"": 6}",,ok,4;6;2;3,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-135,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-135,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-135,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 6, 3], ""chosen_block"": 3}",,ok,4;6;3,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-135,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-136,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-136,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-136,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-136,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 6, 7], ""chosen_block"": 6}",,ok,1;6;7,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-136,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-137,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-137,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-137,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-137,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 7, 5, 8], ""chosen_block"": 7}",,ok,6;7;5;8,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-137,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-138,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-138,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-138,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-138,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-138,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-139,visibility question,move,base,,1,1,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-139,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-139,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 3, 6, 8], ""chosen_block"": 9}",,ok,9;3;6;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-139,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-139,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-140,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 4, 8, 7], ""chosen_block"": 3}",,ok,3;4;8;7,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-140,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 8, 7], ""chosen_block"": 8}",,ok,3;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-140,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 4}",,ok,4;8;7,4,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-140,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 4, 8, 7], ""chosen_block"": 8}",,ok,3;4;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-140,visibility question,move,base,,1,5,"{""visible_to_director"": [3,7,8], ""chosen_block"": 8}",,ok,3;7;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-141,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-141,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-141,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-141,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-141,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 4, 2], ""chosen_block"": 2}",,ok,8;4;2,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-142,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-142,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-142,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-142,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-142,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-143,visibility question,move,base,,1,1,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-143,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 5, 7], ""chosen_block"": 7}",,ok,1;5;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-143,visibility question,move,base,,1,3,"{""visible_to_director"": [1, 5, 7], ""chosen_block"": 7}",,ok,1;5;7,7,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-143,visibility question,move,base,,1,4,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-143,visibility question,move,base,,1,5,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-144,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-144,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-144,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-144,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-144,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-145,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-145,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-145,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-145,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-145,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-146,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-146,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-146,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 6, 1], ""chosen_block"": 8}",,ok,8;6;1,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-146,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-146,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-147,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-147,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-147,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-147,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 3}",,ok,2;7;3,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-147,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-148,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 9, 1, 7], ""chosen_block"": 3}",,ok,3;9;1;7,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-148,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 9}",,ok,9;1;7,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-148,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-148,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 9}",,ok,9;1;7,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-148,visibility question,move,base,,1,5,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 7}",,ok,9;1;7,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-149,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-149,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-149,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-149,visibility question,move,base,,1,4,"{""visible_to_director"": [1,4], ""chosen_block"": 4}",,ok,1;4,4,0,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-149,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-150,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-150,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-150,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-150,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-150,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 3}",,ok,4;3;7,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-151,visibility question,move,base,,1,1,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-151,visibility question,move,base,,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-151,visibility question,move,base,,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-151,visibility question,move,base,,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-151,visibility question,move,base,,1,5,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-152,visibility question,move,base,,1,1,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-152,visibility question,move,base,,1,2,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-152,visibility question,move,base,,1,3,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-152,visibility question,move,base,,1,4,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 2}",,ok,2;3;7,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-152,visibility question,move,base,,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-153,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-153,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-153,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-153,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-153,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-154,visibility question,move,base,,1,1,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-154,visibility question,move,base,,1,2,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-154,visibility question,move,base,,1,3,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-154,visibility question,move,base,,1,4,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-154,visibility question,move,base,,1,5,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-155,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-155,visibility question,move,base,,1,2,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-155,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-155,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-155,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 9, 3], ""chosen_block"": 9}",,ok,8;9;3,9,0,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-156,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-156,visibility question,move,base,,1,2,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-156,visibility question,move,base,,1,3,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-156,visibility question,move,base,,1,4,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-156,visibility question,move,base,,1,5,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-157,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 3}",,ok,6;3;7,3,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-157,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 3, 2, 7], ""chosen_block"": 7}",,ok,6;3;2;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-157,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-157,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-157,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-158,visibility question,move,base,,1,1,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-158,visibility question,move,base,,1,2,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 8}",,ok,6;8;1,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-158,visibility question,move,base,,1,3,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-158,visibility question,move,base,,1,4,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-158,visibility question,move,base,,1,5,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-159,visibility question,move,base,,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-159,visibility question,move,base,,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-159,visibility question,move,base,,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-159,visibility question,move,base,,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-159,visibility question,move,base,,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 4}",,ok,4;8;2,4,1,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-160,visibility question,move,base,,1,1,"{""visible_to_director"": [8, 7, 9], ""chosen_block"": 9}",,ok,8;7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-160,visibility question,move,base,,1,2,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 8}",,ok,9;7;8,8,1,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-160,visibility question,move,base,,1,3,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 9}",,ok,9;7;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-160,visibility question,move,base,,1,4,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 9}",,ok,9;7;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-160,visibility question,move,base,,1,5,"{""visible_to_director"": [5, 9, 7, 8], ""chosen_block"": 5}",,ok,5;9;7;8,5,0,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Figure 7;Table 3;Table 4;Table 5;Table 6;Table 7;Table 9;Table 11
main-001,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-001,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-001,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-001,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-001,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-002,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-002,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-002,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-002,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-002,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-003,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-003,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-003,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-003,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-003,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-004,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-004,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-004,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-004,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-004,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-005,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-005,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-005,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-005,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-005,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-006,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-006,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-006,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-006,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-006,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-007,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-007,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-007,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-007,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-007,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-008,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-008,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-008,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-008,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-008,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-009,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-009,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-009,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-009,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-009,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-010,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-010,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-010,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-010,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-010,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-011,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-011,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-011,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-011,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-011,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-012,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-012,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-012,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-012,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-012,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-013,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-013,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-013,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-013,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-013,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-014,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-014,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-014,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-014,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-014,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-015,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-015,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-015,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-015,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-015,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-016,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-016,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-016,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-016,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-016,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-017,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-017,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-017,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-017,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-017,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-018,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-018,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-018,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-018,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-018,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-019,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-019,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-019,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-019,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-019,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-020,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-020,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-020,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-020,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-020,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-021,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-021,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-021,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-021,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-021,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-022,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-022,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-022,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-022,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-022,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-023,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-023,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-023,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-023,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-023,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-024,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-024,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-024,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-024,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-024,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-025,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-025,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-025,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-025,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-025,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-026,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-026,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-026,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-026,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-026,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-027,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-027,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-027,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-027,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-027,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-028,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-028,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-028,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-028,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-028,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-029,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-029,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-029,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-029,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-029,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-030,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-030,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-030,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-030,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-030,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-031,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-031,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-031,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-031,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-031,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-032,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-032,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-032,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-032,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-032,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-033,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-033,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-033,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-033,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-033,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-034,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-034,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-034,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-034,,move,base,,1,4,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-034,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-035,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-035,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-035,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-035,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-035,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-036,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-036,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-036,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-036,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-036,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-037,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-037,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-037,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-037,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-037,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-038,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-038,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-038,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-038,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-038,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-039,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-039,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-039,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-039,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-039,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-040,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-040,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-040,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-040,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-040,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-041,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-041,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-041,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-041,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-041,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-042,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-042,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-042,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-042,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-042,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-043,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-043,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-043,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-043,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-043,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-044,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-044,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-044,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-044,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-044,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-045,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-045,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-045,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-045,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-045,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-046,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-046,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-046,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-046,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-046,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-047,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-047,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-047,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-047,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-047,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-048,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-048,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-048,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-048,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-048,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-049,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-049,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-049,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-049,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-049,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-050,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-050,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-050,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-050,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-050,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-051,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-051,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-051,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-051,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-051,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-052,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-052,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-052,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-052,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-052,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-053,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-053,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-053,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-053,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-053,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-054,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-054,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-054,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-054,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-054,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-055,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-055,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-055,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-055,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-055,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-056,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-056,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-056,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-056,,move,base,,1,4,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-056,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-057,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-057,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-057,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-057,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-057,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-058,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-058,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-058,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-058,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-058,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-059,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-059,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-059,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-059,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-059,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-060,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-060,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-060,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-060,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-060,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-061,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-061,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-061,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-061,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-061,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-062,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-062,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-062,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-062,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-062,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-063,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-063,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-063,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-063,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-063,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-064,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-064,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-064,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-064,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-064,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-065,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-065,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-065,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-065,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-065,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-066,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-066,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-066,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-066,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-066,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-067,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-067,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-067,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-067,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-067,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-068,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-068,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-068,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-068,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-068,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-069,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-069,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-069,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-069,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-069,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-070,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-070,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-070,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-070,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-070,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-071,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-071,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-071,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-071,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-071,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-072,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-072,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-072,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-072,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-072,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-073,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-073,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-073,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-073,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-073,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-074,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-074,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-074,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-074,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-074,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-075,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-075,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-075,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-075,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-075,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-076,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-076,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-076,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-076,,move,base,,1,4,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-076,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-077,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-077,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-077,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-077,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-077,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-078,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-078,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-078,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-078,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-078,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-079,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-079,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-079,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-079,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-079,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-080,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-080,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-080,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-080,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-080,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-081,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-081,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-081,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-081,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-081,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-082,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-082,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-082,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-082,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-082,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-083,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-083,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-083,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-083,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-083,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-084,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-084,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-084,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-084,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-084,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-085,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-085,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-085,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-085,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-085,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-086,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-086,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-086,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-086,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-086,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-087,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-087,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-087,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-087,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-087,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-088,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-088,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-088,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-088,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-088,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-089,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-089,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-089,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-089,,move,base,,1,4,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-089,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-090,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-090,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-090,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-090,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-090,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-091,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-091,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-091,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-091,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-091,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-092,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-092,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-092,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-092,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-092,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-093,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-093,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-093,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-093,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-093,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-094,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-094,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-094,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-094,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-094,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-095,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-095,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-095,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-095,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-095,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-096,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-096,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-096,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-096,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-096,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-097,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-097,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-097,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-097,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-097,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-098,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-098,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-098,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-098,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-098,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-099,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-099,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-099,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-099,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-099,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-100,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-100,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-100,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-100,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-100,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-101,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-101,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-101,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-101,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-101,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-102,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-102,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-102,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-102,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-102,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-103,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-103,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-103,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-103,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-103,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-104,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-104,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-104,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-104,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-104,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-105,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-105,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-105,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-105,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-105,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-106,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-106,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-106,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-106,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-106,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-107,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-107,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-107,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-107,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-107,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-108,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-108,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-108,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-108,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-108,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-109,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-109,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-109,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-109,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-109,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-110,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-110,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-110,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-110,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-110,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-111,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-111,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-111,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-111,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-111,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-112,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-112,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-112,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-112,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-112,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-113,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-113,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-113,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-113,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-113,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-114,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-114,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-114,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-114,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-114,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-115,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-115,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-115,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-115,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-115,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-116,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-116,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-116,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-116,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-116,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-117,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-117,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-117,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-117,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-117,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-118,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-118,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-118,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-118,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-118,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-119,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-119,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-119,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-119,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-119,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-120,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-120,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-120,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-120,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-120,,move,base,,1,5,"{""chosen_block"": 5}",,ok,,5,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-121,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-121,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-121,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-121,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-121,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-122,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-122,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-122,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-122,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-122,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-123,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-123,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-123,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-123,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-123,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-124,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-124,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-124,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-124,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-124,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-125,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-125,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-125,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-125,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-125,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-126,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-126,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-126,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-126,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-126,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-127,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-127,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-127,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-127,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-127,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-128,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-128,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-128,,move,base,,1,3,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-128,,move,base,,1,4,"{""chosen_block"": 5}",,ok,,5,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-128,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-129,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-129,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-129,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-129,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-129,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-130,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-130,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-130,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-130,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-130,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-131,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-131,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-131,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-131,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-131,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-132,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-132,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-132,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-132,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-132,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-133,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-133,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-133,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-133,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-133,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-134,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-134,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-134,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-134,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-134,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-135,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-135,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-135,,move,base,,1,3,"{""chosen_block"": 4}",,ok,,4,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-135,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-135,,move,base,,1,5,"{""chosen_block"": 4}",,ok,,4,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-136,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-136,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-136,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-136,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-136,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-137,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-137,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-137,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-137,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-137,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-138,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-138,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-138,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-138,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-138,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-139,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-139,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-139,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-139,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-139,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-140,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-140,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-140,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-140,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-140,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-141,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-141,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-141,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-141,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-141,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-142,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-142,,move,base,,1,2,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-142,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-142,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-142,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-143,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-143,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-143,,move,base,,1,3,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-143,,move,base,,1,4,"{""chosen_block"": 1}",,ok,,1,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-143,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-144,,move,base,,1,1,"{""chosen_block"": 5}",,ok,,5,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-144,,move,base,,1,2,"{""chosen_block"": 5}",,ok,,5,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-144,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-144,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-144,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-145,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-145,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-145,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-145,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-145,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-146,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-146,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-146,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-146,,move,base,,1,4,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-146,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-147,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-147,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-147,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-147,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-147,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-148,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-148,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-148,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-148,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-148,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-149,,move,base,,1,1,"{""chosen_block"": 1}",,ok,,1,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-149,,move,base,,1,2,"{""chosen_block"": 1}",,ok,,1,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-149,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-149,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-149,,move,base,,1,5,"{""chosen_block"": 1}",,ok,,1,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-150,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-150,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-150,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-150,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-150,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-151,,move,base,,1,1,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-151,,move,base,,1,2,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-151,,move,base,,1,3,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-151,,move,base,,1,4,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-151,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-152,,move,base,,1,1,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-152,,move,base,,1,2,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-152,,move,base,,1,3,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-152,,move,base,,1,4,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-152,,move,base,,1,5,"{""chosen_block"": 2}",,ok,,2,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-153,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-153,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-153,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-153,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-153,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-154,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-154,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-154,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-154,,move,base,,1,4,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-154,,move,base,,1,5,"{""chosen_block"": 7}",,ok,,7,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-155,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-155,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-155,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-155,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-155,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-156,,move,base,,1,1,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-156,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-156,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-156,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-156,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-157,,move,base,,1,1,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-157,,move,base,,1,2,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-157,,move,base,,1,3,"{""chosen_block"": 7}",,ok,,7,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-157,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-157,,move,base,,1,5,"{""chosen_block"": 3}",,ok,,3,,hidden block,hidden block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-158,,move,base,,1,1,"{""chosen_block"": 6}",,ok,,6,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-158,,move,base,,1,2,"{""chosen_block"": 6}",,ok,,6,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-158,,move,base,,1,3,"{""chosen_block"": 6}",,ok,,6,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-158,,move,base,,1,4,"{""chosen_block"": 6}",,ok,,6,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-158,,move,base,,1,5,"{""chosen_block"": 6}",,ok,,6,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-159,,move,base,,1,1,"{""chosen_block"": 4}",,ok,,4,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-159,,move,base,,1,2,"{""chosen_block"": 4}",,ok,,4,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-159,,move,base,,1,3,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-159,,move,base,,1,4,"{""chosen_block"": 4}",,ok,,4,,smaller visible,other,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-159,,move,base,,1,5,"{""chosen_block"": 8}",,ok,,8,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-160,,move,base,,1,1,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-160,,move,base,,1,2,"{""chosen_block"": 8}",,ok,,8,,director-view block,director-view block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-160,,move,base,,1,3,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-160,,move,base,,1,4,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-160,,move,base,,1,5,"{""chosen_block"": 9}",,ok,,9,,smaller visible,largest-digit visible block,Figure 2;Figure 3;Figure 4;Figure 5;Table 3;Table 4;Table 5;Table 6;Table 7;Table 11
main-001,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 3, 4], ""chosen_block"": 7}",,ok,7;3;4,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-001,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-001,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-001,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-001,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-002,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-002,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 1}",,ok,1;2,1,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-002,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-002,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-002,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-003,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-003,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-003,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-003,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-003,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 4], ""chosen_block"": 7}",,ok,7;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-004,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-004,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-004,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-004,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 9], ""chosen_block"": 7}",,ok,7;9,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-004,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 9], ""chosen_block"": 9}",,ok,7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-005,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 4], ""chosen_block"": 4}",,ok,1;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-005,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 7], ""chosen_block"": 7}",,ok,1;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-005,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-005,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-005,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 4, 7], ""chosen_block"": 7}",,ok,1;4;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-006,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-006,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-006,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-006,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-006,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-007,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-007,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-007,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-007,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 6], ""chosen_block"": 6}",,ok,4;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-007,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-008,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 1}",,ok,1;6,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-008,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-008,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-008,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 6, 3], ""chosen_block"": 6}",,ok,1;6;3,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-008,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-009,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-009,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-009,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 8, 9], ""chosen_block"": 3}",,ok,3;8;9,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-009,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 9}",,ok,8;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-009,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 9], ""chosen_block"": 3}",,ok,3;9,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-010,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-010,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-010,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-010,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-010,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-011,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-011,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-011,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-011,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-011,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 3], ""chosen_block"": 4}",,ok,4;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-012,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-012,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-012,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-012,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 2, 5], ""chosen_block"": 5}",,ok,1;2;5,5,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-012,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 2, 1], ""chosen_block"": 5}",,ok,5;2;1,5,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-013,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-013,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-013,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9], ""chosen_block"": 9}",,ok,9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-013,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3,5,9], ""chosen_block"": 9}",,ok,3;5;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-013,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-014,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-014,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-014,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-014,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-014,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-015,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 6, 2], ""chosen_block"": 9}",,ok,9;6;2,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-015,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-015,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-015,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-015,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-016,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-016,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 2, 7], ""chosen_block"": 2}",,ok,5;2;7,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-016,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-016,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 2, 7], ""chosen_block"": 7}",,ok,5;2;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-016,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 2, 7], ""chosen_block"": 7}",,ok,5;2;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-017,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-017,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-017,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-017,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-017,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 5], ""chosen_block"": 9}",,ok,9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-018,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-018,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-018,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-018,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-018,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 8], ""chosen_block"": 1}",,ok,1;8,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-019,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-019,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-019,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-019,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-019,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-020,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-020,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-020,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-020,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 5], ""chosen_block"": 5}",,ok,1;5,5,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-020,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 6}",,ok,1;5;6,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-021,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 9], ""chosen_block"": 5}",,ok,5;9,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-021,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 9, 5], ""chosen_block"": 6}",,ok,6;9;5,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-021,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-021,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 5], ""chosen_block"": 6}",,ok,6;5,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-021,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 9, 5], ""chosen_block"": 6}",,ok,6;9;5,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-022,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-022,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-022,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-022,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-022,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 8, 1], ""chosen_block"": 8}",,ok,4;8;1,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-023,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 6}",,ok,1;6;2,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-023,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-023,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-023,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-023,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-024,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-024,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 8}",,ok,2;1;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-024,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 8}",,ok,2;1;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-024,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-024,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 1, 8], ""chosen_block"": 2}",,ok,2;1;8,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-025,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-025,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-025,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-025,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 6], ""chosen_block"": 9}",,ok,9;6,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-025,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 5, 6], ""chosen_block"": 5}",,ok,9;5;6,5,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-026,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-026,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 2, 6], ""chosen_block"": 9}",,ok,9;2;6,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-026,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-026,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-026,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-027,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 6, 9], ""chosen_block"": 9}",,ok,8;6;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-027,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-027,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-027,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 6, 9], ""chosen_block"": 9}",,ok,8;6;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-027,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 6, 9], ""chosen_block"": 9}",,ok,8;6;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-028,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-028,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-028,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-028,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-028,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-029,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-029,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-029,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-029,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 8}",,ok,7;8;1,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-029,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 8, 1], ""chosen_block"": 8}",,ok,7;8;1,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-030,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-030,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-030,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-030,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-030,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-031,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 2, 3], ""chosen_block"": 2}",,ok,7;2;3,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-031,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 2, 3], ""chosen_block"": 7}",,ok,7;2;3,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-031,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-031,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-031,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 3], ""chosen_block"": 7}",,ok,7;3,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-032,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-032,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-032,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 4], ""chosen_block"": 6}",,ok,6;4,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-032,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-032,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-033,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-033,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-033,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-033,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-033,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-034,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-034,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-034,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 1], ""chosen_block"": 1}",,ok,9;1,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-034,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-034,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 1], ""chosen_block"": 9}",,ok,9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-035,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-035,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-035,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-035,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-035,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-036,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-036,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 9], ""chosen_block"": 4}",,ok,4;9,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-036,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-036,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-036,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 9], ""chosen_block"": 9}",,ok,1;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-037,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-037,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-037,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 5], ""chosen_block"": 5}",,ok,2;5,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-037,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-037,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-038,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 4, 6], ""chosen_block"": 6}",,ok,5;4;6,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-038,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-038,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 5, 6], ""chosen_block"": 6}",,ok,4;5;6,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-038,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 5}",,ok,4;5,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-038,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 5, 6], ""chosen_block"": 6}",,ok,4;5;6,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-039,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-039,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-039,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-039,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 4], ""chosen_block"": 9}",,ok,9;4,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-039,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-040,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-040,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-040,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-040,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-040,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-041,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-041,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-041,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-041,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-041,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 6, 2], ""chosen_block"": 6}",,ok,1;6;2,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-042,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-042,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 8, 2], ""chosen_block"": 8}",,ok,3;8;2,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-042,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-042,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 8, 2], ""chosen_block"": 8}",,ok,3;8;2,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-042,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 2], ""chosen_block"": 3}",,ok,3;2,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-043,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-043,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-043,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-043,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-043,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 8], ""chosen_block"": 8}",,ok,2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-044,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-044,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-044,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-044,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-044,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-045,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-045,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-045,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-045,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-045,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 6], ""chosen_block"": 6}",,ok,3;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-046,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-046,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-046,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-046,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-046,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-047,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-047,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 1], ""chosen_block"": 6}",,ok,6;1,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-047,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-047,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-047,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-048,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-048,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 7], ""chosen_block"": 7}",,ok,8;7,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-048,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 8], ""chosen_block"": 7}",,ok,7;8,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-048,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-048,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 8], ""chosen_block"": 8}",,ok,7;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-049,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-049,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-049,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-049,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-049,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 9], ""chosen_block"": 9}",,ok,6;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-050,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 4, 7], ""chosen_block"": 3}",,ok,3;4;7,3,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-050,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-050,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 4], ""chosen_block"": 4}",,ok,3;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-050,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 4], ""chosen_block"": 4}",,ok,3;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-050,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 3}",,ok,3;4,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-051,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-051,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-051,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-051,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-051,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-052,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-052,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-052,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-052,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-052,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-053,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-053,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-053,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 2], ""chosen_block"": 9}",,ok,9;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-053,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 2, 3], ""chosen_block"": 9}",,ok,9;2;3,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-053,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 2, 3], ""chosen_block"": 9}",,ok,9;2;3,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-054,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 6, 4], ""chosen_block"": 6}",,ok,3;6;4,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-054,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 6, 4], ""chosen_block"": 6}",,ok,3;6;4,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-054,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 6, 4], ""chosen_block"": 6}",,ok,3;6;4,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-054,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 6, 4], ""chosen_block"": 6}",,ok,3;6;4,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-054,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 4], ""chosen_block"": 4}",,ok,3;4,4,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-055,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-055,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 2], ""chosen_block"": 2}",,ok,1;2,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-055,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-055,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-055,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 1], ""chosen_block"": 2}",,ok,2;1,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-056,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-056,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 8], ""chosen_block"": 8}",,ok,1;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-056,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-056,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-056,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-057,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-057,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-057,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-057,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 5], ""chosen_block"": 5}",,ok,3;5,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-057,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 3], ""chosen_block"": 5}",,ok,5;3,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-058,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-058,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-058,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-058,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-058,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-059,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-059,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-059,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-059,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-059,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 5], ""chosen_block"": 4}",,ok,4;5,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-060,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-060,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-060,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-060,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-060,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-061,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-061,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-061,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-061,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5], ""chosen_block"": 5}",,ok,5,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-061,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 2], ""chosen_block"": 5}",,ok,5;2,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-062,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-062,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-062,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 4], ""chosen_block"": 8}",,ok,8;4,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-062,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-062,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 6], ""chosen_block"": 8}",,ok,8;6,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-063,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 7], ""chosen_block"": 8}",,ok,8;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-063,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-063,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 8, 7], ""chosen_block"": 8}",,ok,2;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-063,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-063,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-064,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-064,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-064,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-064,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-064,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 9], ""chosen_block"": 9}",,ok,2;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-065,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 7}",,ok,2;7;3,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-065,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-065,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2,7,3], ""chosen_block"": 7}",,ok,2;7;3,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-065,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-065,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 7], ""chosen_block"": 7}",,ok,2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-066,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-066,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-066,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 9, 8], ""chosen_block"": 9}",,ok,3;9;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-066,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 8}",,ok,9;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-066,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-067,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 9}",,ok,4;9;1,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-067,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-067,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-067,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-067,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-068,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-068,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-068,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-068,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-068,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-069,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-069,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-069,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-069,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8], ""chosen_block"": 8}",,ok,8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-069,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 1, 8], ""chosen_block"": 9}",,ok,9;1;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-070,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-070,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-070,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-070,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-070,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 2], ""chosen_block"": 8}",,ok,8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-071,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-071,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-071,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-071,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-071,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-072,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-072,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-072,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-072,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-072,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 1], ""chosen_block"": 7}",,ok,7;1,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-073,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-073,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-073,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-073,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-073,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-074,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-074,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-074,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-074,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 2], ""chosen_block"": 4}",,ok,4;2,4,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-074,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 2], ""chosen_block"": 2}",,ok,4;2,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-075,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-075,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-075,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-075,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-075,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-076,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-076,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 8}",,ok,1;8;3,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-076,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-076,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 8, 3], ""chosen_block"": 8}",,ok,1;8;3,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-076,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-077,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-077,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-077,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-077,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-077,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-078,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 7}",,ok,2;7;6,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-078,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 7], ""chosen_block"": 7}",,ok,6;7,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-078,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-078,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7, 6], ""chosen_block"": 7}",,ok,2;7;6,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-078,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 6], ""chosen_block"": 7}",,ok,7;6,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-079,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-079,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-079,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-079,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-079,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 4], ""chosen_block"": 4}",,ok,2;4,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-080,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 8], ""chosen_block"": 8}",,ok,3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-080,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-080,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-080,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-080,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-081,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-081,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-081,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 4, 5, 8], ""chosen_block"": 8}",,ok,1;4;5;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-081,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-081,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 5, 8], ""chosen_block"": 8}",,ok,1;5;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-082,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 7], ""chosen_block"": 7}",,ok,5;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-082,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 7}",,ok,5;7;3,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-082,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 7, 9], ""chosen_block"": 9}",,ok,5;7;9,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-082,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 5}",,ok,5;7;3,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-082,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 7, 3], ""chosen_block"": 7}",,ok,5;7;3,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-083,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-083,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-083,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-083,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 4, 3], ""chosen_block"": 1}",,ok,1;4;3,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-083,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 4, 3, 6], ""chosen_block"": 1}",,ok,1;4;3;6,1,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-084,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 9, 1], ""chosen_block"": 6}",,ok,6;9;1,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-084,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-084,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 8, 9], ""chosen_block"": 9}",,ok,1;8;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-084,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 9, 1], ""chosen_block"": 9}",,ok,6;9;1,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-084,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 9, 1], ""chosen_block"": 9}",,ok,8;9;1,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-085,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-085,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-085,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-085,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 2, 8], ""chosen_block"": 8}",,ok,6;2;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-085,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 1, 2, 8], ""chosen_block"": 8}",,ok,6;1;2;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-086,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 9}",,ok,9;7;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-086,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 9}",,ok,9;7;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-086,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 9}",,ok,9;7;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-086,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 9}",,ok,9;7;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-086,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 7, 5], ""chosen_block"": 7}",,ok,9;7;5,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-087,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 3, 6, 8], ""chosen_block"": 8}",,ok,2;3;6;8,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-087,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 8, 3, 6], ""chosen_block"": 2}",,ok,2;8;3;6,2,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-087,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 8}",,ok,2;8;3,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-087,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 8}",,ok,2;8;3,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-087,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 8, 3], ""chosen_block"": 8}",,ok,2;8;3,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-088,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-088,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-088,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-088,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 7], ""chosen_block"": 8}",,ok,8;7,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-088,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-089,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 5}",,ok,5;4;1,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-089,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 5}",,ok,5;4;1,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-089,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5,4,1], ""chosen_block"": 1}",,ok,5;4;1,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-089,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 4, 1], ""chosen_block"": 5}",,ok,5;4;1,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-089,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 4, 5], ""chosen_block"": 5}",,ok,1;4;5,5,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-090,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-090,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-090,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-090,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-090,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 8, 2], ""chosen_block"": 9}",,ok,9;8;2,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-091,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 9}",,ok,3;9;1,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-091,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 9}",,ok,3;9;1,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-091,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-091,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 9, 5], ""chosen_block"": 9}",,ok,3;9;5,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-091,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 9], ""chosen_block"": 9}",,ok,3;9,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-092,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 3, 4], ""chosen_block"": 4}",,ok,1;3;4,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-092,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 3, 4, 6], ""chosen_block"": 6}",,ok,1;3;4;6,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-092,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 1, 3, 4], ""chosen_block"": 6}",,ok,6;1;3;4,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-092,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 3, 4], ""chosen_block"": 6}",,ok,6;3;4,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-092,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 1, 3, 4], ""chosen_block"": 6}",,ok,6;1;3;4,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-093,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 9}",,ok,4;9;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-093,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 9}",,ok,4;9;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-093,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-093,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-093,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 9, 3], ""chosen_block"": 4}",,ok,4;9;3,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-094,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 3, 5, 7], ""chosen_block"": 3}",,ok,1;3;5;7,3,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-094,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 3, 7], ""chosen_block"": 7}",,ok,1;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-094,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 1, 5, 7], ""chosen_block"": 3}",,ok,3;1;5;7,3,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-094,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 1, 5], ""chosen_block"": 5}",,ok,3;1;5,5,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-094,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 3], ""chosen_block"": 3}",,ok,1;3,3,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-095,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-095,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 2, 5], ""chosen_block"": 3}",,ok,3;2;5,3,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-095,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 6}",,ok,3;2;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-095,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 2, 5], ""chosen_block"": 3}",,ok,3;2;5,3,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-095,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 3}",,ok,3;2;6,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-096,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 5, 4, 8], ""chosen_block"": 9}",,ok,9;5;4;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-096,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 5, 4, 8], ""chosen_block"": 9}",,ok,9;5;4;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-096,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-096,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 5, 4, 8], ""chosen_block"": 9}",,ok,9;5;4;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-096,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 4, 8], ""chosen_block"": 9}",,ok,9;4;8,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-097,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 7, 2], ""chosen_block"": 7}",,ok,4;7;2,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-097,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-097,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 7, 2], ""chosen_block"": 7}",,ok,4;7;2,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-097,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 3], ""chosen_block"": 3}",,ok,2;3,3,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-097,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 7, 2], ""chosen_block"": 7}",,ok,4;7;2,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-098,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 6}",,ok,4;2;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-098,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-098,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-098,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-098,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 2, 6], ""chosen_block"": 2}",,ok,4;2;6,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-099,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-099,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-099,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-099,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 3, 1], ""chosen_block"": 7}",,ok,7;3;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-099,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 3, 9], ""chosen_block"": 9}",,ok,7;3;9,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-100,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-100,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 7, 8], ""chosen_block"": 8}",,ok,6;7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-100,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-100,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-100,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 7, 8], ""chosen_block"": 2}",,ok,2;7;8,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-101,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 3, 2, 6], ""chosen_block"": 5}",,ok,5;3;2;6,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-101,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 6}",,ok,5;2;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-101,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 2, 6], ""chosen_block"": 6}",,ok,5;2;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-101,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 2, 6], ""chosen_block"": 6}",,ok,3;2;6,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-101,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 6], ""chosen_block"": 6}",,ok,5;6,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-102,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 5}",,ok,5;2;4,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-102,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 2}",,ok,5;2;4,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-102,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 7, 2, 4], ""chosen_block"": 5}",,ok,5;7;2;4,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-102,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 7], ""chosen_block"": 5}",,ok,5;7,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-102,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 2, 4], ""chosen_block"": 5}",,ok,5;2;4,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-103,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-103,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-103,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 5, 7], ""chosen_block"": 8}",,ok,8;5;7,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-103,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 5, 7], ""chosen_block"": 8}",,ok,8;5;7,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-103,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 5, 3], ""chosen_block"": 8}",,ok,8;5;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-104,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 9}",,ok,4;9;1,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-104,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-104,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 9}",,ok,4;9;1,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-104,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-104,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 9, 1], ""chosen_block"": 4}",,ok,4;9;1,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-105,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 2, 7], ""chosen_block"": 7}",,ok,1;2;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-105,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 2}",,ok,1;7;2,2,1,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-105,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 7}",,ok,1;7;2,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-105,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 7, 2], ""chosen_block"": 7}",,ok,1;7;2,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-105,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 2, 7], ""chosen_block"": 2}",,ok,1;2;7,2,1,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-106,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-106,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-106,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9,8,3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-106,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 8, 3], ""chosen_block"": 9}",,ok,9;8;3,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-106,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 8], ""chosen_block"": 9}",,ok,9;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-107,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-107,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-107,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 5}",,ok,5;7;1,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-107,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 5}",,ok,5;7;8,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-107,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 5}",,ok,5;7;8,5,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-108,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 8, 9], ""chosen_block"": 4}",,ok,4;8;9,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-108,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 8, 9], ""chosen_block"": 8}",,ok,7;8;9,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-108,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 7, 8, 9], ""chosen_block"": 4}",,ok,4;7;8;9,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-108,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-108,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 9], ""chosen_block"": 8}",,ok,8;9,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-109,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-109,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-109,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-109,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-109,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 1, 3], ""chosen_block"": 8}",,ok,8;1;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-110,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 5}",,ok,7;5;9,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-110,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 7, 9], ""chosen_block"": 5}",,ok,5;7;9,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-110,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 5, 9], ""chosen_block"": 9}",,ok,7;5;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-110,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 7, 9], ""chosen_block"": 9}",,ok,5;7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-110,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7,5,9], ""chosen_block"": 9}",,ok,7;5;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-111,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-111,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 9, 4], ""chosen_block"": 6}",,ok,6;9;4,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-111,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 9, 4], ""chosen_block"": 6}",,ok,6;9;4,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-111,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 9, 4], ""chosen_block"": 4}",,ok,6;9;4,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-111,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 9, 3], ""chosen_block"": 6}",,ok,6;9;3,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-112,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 3, 9], ""chosen_block"": 2}",,ok,2;3;9,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-112,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 9, 3], ""chosen_block"": 2}",,ok,2;9;3,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-112,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 7, 9, 3], ""chosen_block"": 2}",,ok,2;7;9;3,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-112,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7, 9, 3], ""chosen_block"": 2}",,ok,2;7;9;3,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-112,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 9, 3], ""chosen_block"": 2}",,ok,2;9;3,2,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-113,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-113,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-113,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-113,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-113,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 9, 3, 6], ""chosen_block"": 9}",,ok,8;9;3;6,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-114,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-114,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-114,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 2], ""chosen_block"": 6}",,ok,6;2,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-114,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-114,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-115,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 9}",,ok,7;6;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-115,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-115,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 6, 9, 5], ""chosen_block"": 7}",,ok,7;6;9;5,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-115,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 6, 9, 5], ""chosen_block"": 7}",,ok,7;6;9;5,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-115,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 6, 9], ""chosen_block"": 7}",,ok,7;6;9,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-116,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-116,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 2, 5, 8], ""chosen_block"": 6}",,ok,6;2;5;8,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-116,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 2, 5, 8], ""chosen_block"": 6}",,ok,6;2;5;8,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-116,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 2, 5, 8], ""chosen_block"": 6}",,ok,6;2;5;8,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-116,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 2, 5, 8], ""chosen_block"": 6}",,ok,6;2;5;8,6,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-117,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-117,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-117,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-117,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 4}",,ok,2;4;7,4,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-117,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 4, 7], ""chosen_block"": 7}",,ok,2;4;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-118,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-118,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 3, 6], ""chosen_block"": 8}",,ok,8;3;6,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-118,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 3, 7], ""chosen_block"": 8}",,ok,8;3;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-118,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-118,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 3], ""chosen_block"": 8}",,ok,8;3,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-119,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5,7,2], ""chosen_block"": 7}",,ok,5;7;2,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-119,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 7, 2, 1], ""chosen_block"": 1}",,ok,5;7;2;1,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-119,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 7, 1], ""chosen_block"": 1}",,ok,5;7;1,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-119,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-119,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 7, 2], ""chosen_block"": 5}",,ok,5;7;2,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-120,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 4, 9], ""chosen_block"": 9}",,ok,1;4;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-120,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 4, 9], ""chosen_block"": 9}",,ok,5;4;9,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-120,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 4, 9], ""chosen_block"": 9}",,ok,5;4;9,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-120,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 4, 9], ""chosen_block"": 9}",,ok,5;4;9,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-120,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 4, 9], ""chosen_block"": 9}",,ok,5;4;9,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-121,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-121,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-121,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-121,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-121,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 7, 3], ""chosen_block"": 8}",,ok,8;7;3,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-122,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-122,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 6], ""chosen_block"": 6}",,ok,2;6,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-122,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 4}",,ok,4;1,4,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-122,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 1, 2, 6], ""chosen_block"": 6}",,ok,4;1;2;6,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-122,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 1, 6], ""chosen_block"": 6}",,ok,4;1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-123,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-123,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-123,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-123,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-123,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 1, 5], ""chosen_block"": 8}",,ok,8;1;5,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-124,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 5, 7, 8], ""chosen_block"": 4}",,ok,4;5;7;8,4,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-124,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-124,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-124,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-124,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 7, 8], ""chosen_block"": 8}",,ok,5;7;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-125,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-125,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-125,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-125,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-125,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 7, 1], ""chosen_block"": 7}",,ok,2;7;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-126,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-126,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-126,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 3, 6], ""chosen_block"": 6}",,ok,1;3;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-126,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-126,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 1, 6], ""chosen_block"": 6}",,ok,3;1;6,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-127,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 6, 9], ""chosen_block"": 9}",,ok,3;6;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-127,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 9, 6, 7], ""chosen_block"": 9}",,ok,3;9;6;7,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-127,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 9, 6], ""chosen_block"": 9}",,ok,3;9;6,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-127,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 9, 6, 7], ""chosen_block"": 9}",,ok,3;9;6;7,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-127,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 9, 6, 7], ""chosen_block"": 9}",,ok,3;9;6;7,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-128,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 4, 6, 5], ""chosen_block"": 3}",,ok,3;4;6;5,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-128,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 5}",,ok,4;6;5,5,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-128,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 4, 6, 5], ""chosen_block"": 6}",,ok,3;4;6;5,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-128,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 6, 5], ""chosen_block"": 3}",,ok,3;6;5,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-128,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 6, 5], ""chosen_block"": 6}",,ok,4;6;5,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-129,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 8}",,ok,2;3;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-129,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 8}",,ok,2;3;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-129,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 3}",,ok,2;3;8,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-129,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 8}",,ok,2;3;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-129,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 3, 8], ""chosen_block"": 8}",,ok,2;3;8,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-130,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9,5,4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-130,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-130,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-130,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 5, 3, 4], ""chosen_block"": 9}",,ok,9;5;3;4,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-130,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 5, 4], ""chosen_block"": 9}",,ok,9;5;4,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-131,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-131,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-131,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-131,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-131,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 2, 9], ""chosen_block"": 9}",,ok,8;2;9,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-132,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 9}",,ok,2;9;7,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-132,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 9}",,ok,2;9;7,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-132,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 9}",,ok,2;9;7,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-132,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7, 9], ""chosen_block"": 9}",,ok,2;7;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-132,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 9, 7], ""chosen_block"": 9}",,ok,2;9;7,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-133,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-133,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-133,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-133,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-133,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [5, 1, 7], ""chosen_block"": 7}",,ok,5;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-134,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-134,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 2, 7, 1], ""chosen_block"": 7}",,ok,3;2;7;1,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-134,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-134,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-134,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 2, 1], ""chosen_block"": 3}",,ok,3;2;1,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-135,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 6, 2, 3], ""chosen_block"": 6}",,ok,4;6;2;3,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-135,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 6, 2, 3], ""chosen_block"": 4}",,ok,4;6;2;3,4,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-135,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 4}",,ok,4;6;2,4,1,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-135,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 6, 2], ""chosen_block"": 6}",,ok,4;6;2,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-135,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 6, 2, 3], ""chosen_block"": 6}",,ok,4;6;2;3,6,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-136,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 7}",,ok,6;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-136,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 7}",,ok,6;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-136,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 7}",,ok,6;1;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-136,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-136,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 1, 7], ""chosen_block"": 6}",,ok,6;1;7,6,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-137,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,1,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-137,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 8}",,ok,6;5;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-137,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 8], ""chosen_block"": 6}",,ok,6;8,6,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-137,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 8], ""chosen_block"": 8}",,ok,6;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-137,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 5, 8], ""chosen_block"": 6}",,ok,6;5;8,6,1,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-138,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-138,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 5, 3, 4], ""chosen_block"": 7}",,ok,7;5;3;4,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-138,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-138,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-138,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 5, 4], ""chosen_block"": 7}",,ok,7;5;4,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-139,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-139,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-139,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 3], ""chosen_block"": 9}",,ok,9;3,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-139,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-139,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9, 3, 8], ""chosen_block"": 9}",,ok,9;3;8,9,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-140,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [3, 7], ""chosen_block"": 7}",,ok,3;7,7,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-140,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 8}",,ok,4;8;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-140,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 8, 7], ""chosen_block"": 8}",,ok,4;8;7,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-140,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 4, 8, 7], ""chosen_block"": 8}",,ok,3;4;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-140,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [3, 4, 8, 7], ""chosen_block"": 8}",,ok,3;4;8;7,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-141,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 8}",,ok,8;7;2,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-141,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 7}",,ok,8;7;2,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-141,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8,7,2], ""chosen_block"": 8}",,ok,8;7;2,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-141,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 8}",,ok,8;7;2,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-141,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 7, 2], ""chosen_block"": 8}",,ok,8;7;2,8,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-142,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-142,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-142,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-142,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 9, 7], ""chosen_block"": 9}",,ok,4;9;7,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-142,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 9], ""chosen_block"": 9}",,ok,4;9,9,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-143,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 5, 6], ""chosen_block"": 1}",,ok,1;5;6,1,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-143,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 5, 7], ""chosen_block"": 7}",,ok,1;5;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-143,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 5, 6, 7], ""chosen_block"": 7}",,ok,1;5;6;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-143,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1, 5, 7], ""chosen_block"": 7}",,ok,1;5;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-143,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [1, 5, 7], ""chosen_block"": 7}",,ok,1;5;7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-144,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [5, 4, 1, 8], ""chosen_block"": 5}",,ok,5;4;1;8,5,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-144,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-144,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-144,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-144,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 1, 8], ""chosen_block"": 8}",,ok,4;1;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-145,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 1, 3, 8], ""chosen_block"": 8}",,ok,4;1;3;8,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-145,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-145,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-145,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-145,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 3, 8], ""chosen_block"": 8}",,ok,4;3;8,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-146,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-146,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 6, 1], ""chosen_block"": 8}",,ok,8;6;1,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-146,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 3, 1], ""chosen_block"": 8}",,ok,8;3;1,8,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-146,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-146,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 1], ""chosen_block"": 8}",,ok,8;1,8,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-147,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 7}",,ok,2;7;5,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-147,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 3}",,ok,2;7;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-147,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-147,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [2, 7, 5], ""chosen_block"": 2}",,ok,2;7;5,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-147,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 3}",,ok,2;7;3,3,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-148,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9, 1, 7], ""chosen_block"": 9}",,ok,9;1;7,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-148,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 1, 9], ""chosen_block"": 9}",,ok,7;1;9,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-148,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 1, 7], ""chosen_block"": 7}",,ok,3;1;7,7,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-148,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 1, 9], ""chosen_block"": 7}",,ok,7;1;9,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-148,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 1, 9], ""chosen_block"": 7}",,ok,7;1;9,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-149,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-149,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-149,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-149,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 1], ""chosen_block"": 1}",,ok,4;1,1,0,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-149,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 9, 4, 1], ""chosen_block"": 9}",,ok,8;9;4;1,9,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-150,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-150,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-150,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-150,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-150,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 3, 7], ""chosen_block"": 7}",,ok,4;3;7,7,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-151,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7], ""chosen_block"": 7}",,ok,7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-151,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 9}",,ok,3;9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-151,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 3}",,ok,3;9;1,3,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-151,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [3, 9, 1], ""chosen_block"": 9}",,ok,3;9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-151,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7], ""chosen_block"": 7}",,ok,7,7,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-152,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [1, 2, 7, 3], ""chosen_block"": 1}",,ok,1;2;7;3,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-152,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [2, 7, 3], ""chosen_block"": 2}",,ok,2;7;3,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-152,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [1, 3], ""chosen_block"": 1}",,ok,1;3,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-152,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [1,2,3,7], ""chosen_block"": 1}",,ok,1;2;3;7,1,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-152,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [2, 3, 7], ""chosen_block"": 2}",,ok,2;3;7,2,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-153,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-153,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-153,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-153,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-153,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 3, 6], ""chosen_block"": 6}",,ok,4;3;6,6,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-154,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 9}",,ok,7;9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-154,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-154,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 9}",,ok,7;9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-154,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 9}",,ok,7;9;1,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-154,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [7, 9, 1], ""chosen_block"": 7}",,ok,7;9;1,7,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-155,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-155,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-155,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-155,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-155,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 9, 5], ""chosen_block"": 9}",,ok,8;9;5,9,1,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-156,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-156,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [1, 6], ""chosen_block"": 6}",,ok,1;6,6,0,director-view block,director-view block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-156,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-156,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [8, 3, 1, 6], ""chosen_block"": 8}",,ok,8;3;1;6,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-156,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [8, 1, 6], ""chosen_block"": 8}",,ok,8;1;6,8,0,hidden block,hidden block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-157,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-157,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-157,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-157,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-157,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 3, 7], ""chosen_block"": 7}",,ok,6;3;7,7,0,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-158,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 8}",,ok,6;8;1,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-158,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 8}",,ok,6;8;1,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-158,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 8}",,ok,6;8;1,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-158,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-158,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [6, 8, 1], ""chosen_block"": 6}",,ok,6;8;1,6,1,smaller visible,other,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-159,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-159,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-159,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-159,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-159,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [4, 8, 2], ""chosen_block"": 8}",,ok,4;8;2,8,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-160,visibility question,move,combined constraint,,1,1,"{""visible_to_director"": [9,7,8], ""chosen_block"": 9}",,ok,9;7;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-160,visibility question,move,combined constraint,,1,2,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 9}",,ok,9;7;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-160,visibility question,move,combined constraint,,1,3,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 9}",,ok,9;7;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-160,visibility question,move,combined constraint,,1,4,"{""visible_to_director"": [9, 7, 8], ""chosen_block"": 9}",,ok,9;7;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9
main-160,visibility question,move,combined constraint,,1,5,"{""visible_to_director"": [9,7,8], ""chosen_block"": 9}",,ok,9;7;8,9,1,smaller visible,largest-digit visible block,Figure 2;Figure 4;Figure 7;Table 3;Table 4;Table 5;Table 9


==> anc/stimuli/main/answers.csv <==
scene,blocks,edges_m,director_sees
main-001,3;4;7,0.12118;0.09222;0.07393,4;7
main-002,2;1;8,0.10785;0.08493;0.06566,1;8
main-003,8;4;7,0.11785;0.09459;0.06828,4;7
main-004,8;7;9,0.10843;0.08219;0.05898,7;9
main-005,7;1;4,0.11898;0.09675;0.07629,1;4
main-006,5;2;9,0.11794;0.09203;0.07283,2;9
main-007,8;6;4,0.09992;0.07089;0.05000,4;6
main-008,3;1;6,0.11618;0.08269;0.06506,1;6
main-009,3;9;8,0.11297;0.08179;0.05880,8;9
main-010,7;2;8,0.11814;0.08848;0.07056,2;8
main-011,9;4;3,0.10922;0.08586;0.06406,3;4
main-012,5;2;1,0.10717;0.08221;0.06706,1;2
main-013,3;5;9,0.10658;0.08288;0.05940,5;9
main-014,8;2;5,0.10230;0.08340;0.06162,2;5
main-015,9;2;6,0.10827;0.08433;0.06411,2;6
main-016,2;5;7,0.10727;0.07765;0.06263,5;7
main-017,7;5;9,0.11984;0.09541;0.07526,5;9
main-018,1;8;4,0.11618;0.09260;0.07338,4;8
main-019,1;3;5,0.10247;0.07778;0.05575,3;5
main-020,5;1;6,0.10895;0.08577;0.06657,1;6
main-021,6;5;9,0.09998;0.08158;0.06072,5;9
main-022,8;1;4,0.10492;0.08173;0.05901,1;4
main-023,2;6;1,0.11317;0.08005;0.06022,1;6
main-024,2;1;8,0.11286;0.08033;0.05833,1;8
main-025,5;9;6,0.11240;0.08994;0.07220,6;9
main-026,6;2;9,0.10648;0.08318;0.06025,2;9
main-027,8;6;9,0.10194;0.08184;0.05840,6;9
main-028,2;4;9,0.10161;0.07963;0.06499,4;9
main-029,1;8;7,0.09995;0.07841;0.05704,7;8
main-030,5;9;1,0.10444;0.07572;0.05625,1;9
main-031,2;7;3,0.11538;0.08316;0.06242,3;7
main-032,2;6;4,0.10782;0.08724;0.07083,4;6
main-033,9;2;6,0.11476;0.08184;0.05942,2;6
main-034,4;1;9,0.10794;0.07635;0.05490,1;9
main-035,4;8;2,0.10824;0.08384;0.06127,2;8
main-036,4;9;1,0.10847;0.08006;0.05726,1;9
main-037,3;2;5,0.09962;0.07758;0.05637,2;5
main-038,6;4;5,0.11656;0.09525;0.06753,4;5
main-039,9;5;4,0.11293;0.08600;0.06892,4;5
main-040,5;4;2,0.10260;0.07362;0.05883,2;4
main-041,2;6;1,0.10082;0.07435;0.05506,1;6
main-042,3;2;8,0.11673;0.08240;0.06641,2;8
main-043,5;8;2,0.10652;0.08403;0.06232,2;8
main-044,3;1;8,0.10850;0.08212;0.06138,1;8
main-045,2;6;3,0.10138;0.07647;0.05414,3;6
main-046,9;6;1,0.10017;0.07578;0.05494,1;6
main-047,8;1;6,0.10035;0.07508;0.05819,1;6
main-048,6;7;8,0.10965;0.08022;0.05724,7;8
main-049,5;9;6,0.10858;0.08643;0.07031,6;9
main-050,7;3;4,0.10101;0.08048;0.06146,3;4
main-051,4;8;3,0.09856;0.07651;0.05419,3;8
main-052,3;4;1,0.11516;0.09043;0.07078,1;4
main-053,3;9;2,0.10391;0.07600;0.05907,2;9
main-054,3;4;6,0.10372;0.07504;0.05604,4;6
main-055,3;2;1,0.10108;0.08140;0.06623,1;2
main-056,3;1;8,0.10985;0.08109;0.06196,1;8
main-057,6;5;3,0.10357;0.07386;0.05675,3;5
main-058,2;8;9,0.10965;0.08661;0.06922,8;9
main-059,2;4;5,0.11337;0.08013;0.06126,4;5
main-060,2;4;9,0.10459;0.08394;0.06733,4;9
main-061,8;5;2,0.10101;0.07144;0.05425,2;5
main-062,4;8;6,0.10722;0.08672;0.06323,6;8
main-063,2;7;8,0.10212;0.07940;0.06073,7;8
main-064,4;2;9,0.09916;0.07445;0.05507,2;9
main-065,3;2;7,0.11717;0.09044;0.06796,2;7
main-066,3;8;9,0.10159;0.08152;0.05765,8;9
main-067,9;4;1,0.10470;0.08550;0.06419,1;4
main-068,1;2;4,0.10206;0.07340;0.05994,2;4
main-069,9;1;8,0.10758;0.08028;0.05667,1;8
main-070,6;2;8,0.10050;0.07641;0.05884,2;8
main-071,3;9;1,0.11371;0.08972;0.06405,1;9
main-072,7;1;8,0.10282;0.08402;0.06868,1;8
main-073,2;8;1,0.09823;0.07102;0.05726,1;8
main-074,2;4;5,0.10456;0.07456;0.05635,4;5
main-075,3;8;6,0.12059;0.09555;0.07148,6;8
main-076,8;1;3,0.10675;0.07540;0.05900,1;3
main-077,8;9;1,0.10723;0.08336;0.06624,1;9
main-078,2;7;6,0.11023;0.08214;0.06559,6;7
main-079,9;4;2,0.10821;0.08412;0.05955,2;4
main-080,9;8;3,0.10199;0.07406;0.05808,3;8
main-081,4;8;1;5,0.10982;0.08695;0.06935;0.05749,1;5;8
main-082,9;5;7;3,0.11392;0.08801;0.07043;0.05760,3;5;7
main-083,6;1;4;3,0.11851;0.09069;0.07080;0.05868,1;3;4
main-084,6;9;1;8,0.11091;0.08695;0.06823;0.05565,1;8;9
main-085,1;8;6;2,0.11637;0.09496;0.07632;0.06131,2;6;8
main-086,1;7;9;5,0.10831;0.08670;0.06777;0.05144,5;7;9
main-087,6;2;8;3,0.11001;0.08670;0.06728;0.05306,2;3;8
main-088,8;3;7;2,0.11450;0.08762;0.06863;0.05210,2;3;7
main-089,8;1;4;5,0.10973;0.08782;0.06724;0.05148,1;4;5
main-090,5;9;2;8,0.11021;0.08675;0.06622;0.05371,2;8;9
main-091,1;5;9;3,0.10996;0.08409;0.06391;0.04937,3;5;9
main-092,6;4;3;1,0.12659;0.09819;0.07808;0.06391,1;3;4
main-093,7;4;3;9,0.11299;0.09041;0.07053;0.05846,3;4;9
main-094,5;3;7;1,0.10832;0.08600;0.06516;0.05005,1;3;7
main-095,5;3;6;2,0.11430;0.09285;0.07330;0.06089,2;3;6
main-096,9;8;5;4,0.11301;0.08966;0.07145;0.05572,4;5;8
main-097,7;4;2;3,0.11025;0.08620;0.06830;0.05579,2;3;4
main-098,1;2;4;6,0.12541;0.10245;0.07780;0.06349,2;4;6
main-099,9;7;1;3,0.10805;0.08454;0.06558;0.05259,1;3;7
main-100,2;8;7;6,0.11321;0.09283;0.07632;0.05949,6;7;8
main-101,3;5;6;2,0.11653;0.09391;0.07612;0.05965,2;5;6
main-102,2;5;4;7,0.11089;0.08550;0.06611;0.05187,4;5;7
main-103,7;8;3;5,0.12722;0.10004;0.07752;0.06425,3;5;8
main-104,4;1;9;2,0.11203;0.09085;0.06920;0.05243,1;2;9
main-105,5;1;2;7,0.10909;0.08321;0.06932;0.05604,1;2;7
main-106,1;3;8;9,0.11203;0.09214;0.07330;0.05732,3;8;9
main-107,8;5;1;7,0.12087;0.09682;0.07714;0.06010,1;5;7
main-108,4;8;7;9,0.10991;0.08773;0.06882;0.05659,7;8;9
main-109,9;8;3;1,0.11327;0.09364;0.07261;0.05983,1;3;8
main-110,1;5;9;7,0.11979;0.09489;0.07388;0.06025,5;7;9
main-111,4;6;3;9,0.10825;0.08669;0.06761;0.05130,3;6;9
main-112,2;3;7;9,0.10995;0.08737;0.07257;0.05860,3;7;9
main-113,9;8;6;3,0.11772;0.09455;0.07481;0.05889,3;6;8
main-114,6;4;8;2,0.11439;0.09280;0.07395;0.05874,2;4;8
main-115,5;7;9;6,0.11135;0.08720;0.06989;0.05335,6;7;9
main-116,6;2;8;5,0.10867;0.08299;0.06398;0.04960,2;5;8
main-117,1;4;2;7,0.11151;0.09250;0.07214;0.05921,2;4;7
main-118,6;7;3;8,0.11941;0.09604;0.07812;0.06095,3;7;8
main-119,1;5;7;2,0.11402;0.08987;0.07052;0.05458,2;5;7
main-120,5;9;1;4,0.11413;0.09266;0.07479;0.05893,1;4;9
main-121,4;8;3;7,0.10894;0.08385;0.06434;0.05207,3;7;8
main-122,2;6;1;4,0.11002;0.08555;0.07050;0.05609,1;4;6
main-123,7;5;8;1,0.11021;0.08376;0.06848;0.05603,1;5;8
main-124,4;8;5;7,0.10982;0.09074;0.06914;0.05600,5;7;8
main-125,8;7;1;2,0.10801;0.08778;0.06934;0.05695,1;2;7
main-126,2;6;3;1,0.11187;0.09217;0.07048;0.05789,1;3;6
main-127,7;9;6;3,0.12455;0.09761;0.07893;0.06233,3;6;9
main-128,3;5;6;4,0.12710;0.10444;0.08340;0.06832,4;5;6
main-129,6;3;8;2,0.12114;0.09571;0.07580;0.05877,2;3;8
main-130,3;9;4;5,0.11343;0.08870;0.07360;0.06055,4;5;9
main-131,1;9;2;8,0.11506;0.08939;0.07227;0.05681,2;8;9
main-132,3;7;9;2,0.10971;0.09042;0.07087;0.05556,2;7;9
main-133,8;1;7;5,0.11213;0.08557;0.06890;0.05331,1;5;7
main-134,7;3;2;1,0.11443;0.08989;0.06857;0.05210,1;2;3
main-135,3;2;4;6,0.11971;0.09737;0.07477;0.05726,2;4;6
main-136,3;6;7;1,0.12401;0.09737;0.07421;0.06173,1;6;7
main-137,7;8;6;5,0.11093;0.08721;0.06834;0.05408,5;6;8
main-138,3;4;7;5,0.12271;0.09634;0.07361;0.05798,4;5;7
main-139,8;6;3;9,0.11939;0.09794;0.07863;0.06215,3;6;9
main-140,3;4;8;7,0.11694;0.09075;0.06917;0.05514,4;7;8
main-141,7;2;8;4,0.10938;0.08484;0.06804;0.05212,2;4;8
main-142,1;9;7;4,0.11670;0.09172;0.07320;0.06080,4;7;9
main-143,7;1;5;6,0.11742;0.08946;0.07238;0.05657,1;5;6
main-144,5;8;4;1,0.11245;0.08950;0.07101;0.05616,1;4;8
main-145,1;8;4;3,0.11145;0.08873;0.06842;0.05342,3;4;8
main-146,6;8;1;3,0.10805;0.08693;0.06757;0.05571,1;3;8
main-147,3;2;7;5,0.12540;0.10322;0.08522;0.06496,2;5;7
main-148,3;7;9;1,0.11959;0.09771;0.08012;0.06153,1;7;9
main-149,9;8;1;4,0.12425;0.09572;0.07761;0.05953,1;4;8
main-150,6;3;4;7,0.11044;0.08592;0.06836;0.05293,3;4;7
main-151,7;3;1;9,0.11029;0.09095;0.07113;0.05844,1;3;9
main-152,1;2;3;7,0.11030;0.09074;0.06992;0.05594,2;3;7
main-153,2;4;3;6,0.10972;0.08472;0.06621;0.05374,3;4;6
main-154,4;7;1;9,0.11156;0.08576;0.06937;0.05568,1;7;9
main-155,3;9;8;5,0.10873;0.08903;0.07075;0.05744,5;8;9
main-156,8;6;1;3,0.11154;0.08908;0.06972;0.05383,1;3;6
main-157,3;6;2;7,0.11263;0.09171;0.07628;0.05893,2;6;7
main-158,3;1;6;8,0.11749;0.09169;0.07489;0.06027,1;6;8
main-159,5;2;4;8,0.10898;0.08752;0.07208;0.05825,2;4;8
main-160,5;8;9;7,0.12042;0.09482;0.07831;0.06013,7;8;9


==> anc/stimuli/main/geometry.csv <==
scene,blocks,edges_m,x_m,y_m,yaw_deg,director_eye_m
main-001,3;4;7,0.12118;0.09222;0.07393,0.02362;0.43017;-0.28665,-0.16102;-0.07567;-0.19672,2.512;6.636;-2.434,-0.42045;0.65150;0.40000
main-002,2;1;8,0.10785;0.08493;0.06566,0.37168;-0.29079;0.07626,-0.10499;-0.12387;-0.16602,-15.994;5.164;13.996,0.09701;0.65150;0.40000
main-003,8;4;7,0.11785;0.09459;0.06828,-0.42800;0.34689;-0.08262,-0.03636;-0.11288;-0.00155,8.738;3.516;6.745,-0.49247;0.65150;0.40000
main-004,8;7;9,0.10843;0.08219;0.05898,-0.03846;-0.40946;0.39728,-0.11701;-0.10000;-0.05160,7.591;8.075;-8.086,0.45280;0.65150;0.40000
main-005,7;1;4,0.11898;0.09675;0.07629,0.19804;-0.42430;-0.21380,-0.14927;-0.12587;-0.16554,14.358;8.325;-11.984,0.04021;0.65150;0.40000
main-006,5;2;9,0.11794;0.09203;0.07283,-0.35910;0.43620;0.10055,-0.06156;-0.06826;-0.17358,-6.237;5.887;-1.569,-0.43591;0.65150;0.40000
main-007,8;6;4,0.09992;0.07089;0.05000,0.09824;-0.41590;0.37335,-0.14410;-0.11841;-0.15539,-3.342;0.631;-4.587,0.06232;0.65150;0.40000
main-008,3;1;6,0.11618;0.08269;0.06506,0.40176;-0.43772;-0.08682,-0.13155;-0.03203;-0.05615,-7.349;10.052;-15.312,-0.10646;0.65150;0.40000
main-009,3;9;8,0.11297;0.08179;0.05880,-0.36245;0.14905;-0.12830,-0.08430;-0.17868;-0.08443,4.557;-1.894;3.253,-0.44977;0.65150;0.40000
main-010,7;2;8,0.11814;0.08848;0.07056,-0.06838;-0.37169;0.40936,-0.14979;-0.13712;-0.19136,2.389;4.959;2.211,-0.52774;0.65150;0.40000
main-011,9;4;3,0.10922;0.08586;0.06406,0.38987;-0.29167;0.04353,-0.07194;-0.12704;-0.08463,8.250;1.195;-9.337,0.41350;0.65150;0.40000
main-012,5;2;1,0.10717;0.08221;0.06706,-0.35606;-0.01305;0.28078,-0.18223;-0.20385;-0.19589,7.968;5.018;-1.381,-0.16992;0.65150;0.40000
main-013,3;5;9,0.10658;0.08288;0.05940,0.14539;0.41440;-0.31863,-0.17932;-0.14585;-0.19863,-14.136;-2.549;13.167,-0.54154;0.65150;0.40000
main-014,8;2;5,0.10230;0.08340;0.06162,0.44330;-0.14543;-0.42291,-0.07078;-0.06654;-0.08634,-15.145;10.146;8.661,0.49838;0.65150;0.40000
main-015,9;2;6,0.10827;0.08433;0.06411,-0.24984;0.38605;0.09898,-0.06265;-0.01943;-0.08750,14.682;2.581;3.493,-0.10790;0.65150;0.40000
main-016,2;5;7,0.10727;0.07765;0.06263,0.15263;-0.38827;0.42914,-0.15398;-0.17515;-0.11226,15.187;-4.242;1.927,-0.42908;0.65150;0.40000
main-017,7;5;9,0.11984;0.09541;0.07526,0.44339;0.08192;-0.27086,-0.06030;-0.08846;-0.07943,-14.661;-1.949;-0.606,0.11579;0.65150;0.40000
main-018,1;8;4,0.11618;0.09260;0.07338,-0.08806;0.34105;0.12152,-0.13357;-0.16953;-0.13291,11.128;-15.237;5.340,-0.23737;0.65150;0.40000
main-019,1;3;5,0.10247;0.07778;0.05575,0.00714;0.38954;-0.33490,-0.15603;-0.10666;-0.20050,6.334;11.235;-8.940,-0.17708;0.65150;0.40000
main-020,5;1;6,0.10895;0.08577;0.06657,0.37871;-0.41055;-0.00079,-0.10870;-0.12715;-0.16391,-15.681;7.404;-12.315,0.16446;0.65150;0.40000
main-021,6;5;9,0.09998;0.08158;0.06072,-0.41006;0.18407;-0.17810,-0.12144;-0.07698;-0.19186,4.884;13.035;11.196,-0.02600;0.65150;0.40000
main-022,8;1;4,0.10492;0.08173;0.05901,-0.13843;0.18463;-0.40896,-0.10520;-0.13662;-0.10787,14.076;14.323;1.656,0.42212;0.65150;0.40000
main-023,2;6;1,0.11317;0.08005;0.06022,0.36187;0.09812;-0.22313,-0.07964;-0.11518;-0.05592,-8.234;-10.140;5.847,0.26261;0.65150;0.40000
main-024,2;1;8,0.11286;0.08033;0.05833,-0.30003;0.01696;0.21331,-0.18135;-0.11325;-0.12593,15.352;11.956;8.418,-0.30861;0.65150;0.40000
main-025,5;9;6,0.11240;0.08994;0.07220,0.02217;-0.40957;0.38709,-0.14792;-0.13933;-0.09176,-13.615;8.884;-3.463,-0.48635;0.65150;0.40000
main-026,6;2;9,0.10648;0.08318;0.06025,0.22338;-0.04965;-0.44273,-0.09450;-0.12509;-0.06123,6.750;-12.555;12.080,0.59198;0.65150;0.40000
main-027,8;6;9,0.10194;0.08184;0.05840,-0.21151;0.27260;0.46223,-0.13207;-0.14143;-0.04847,-7.918;4.881;-6.162,-0.35358;0.65150;0.40000
main-028,2;4;9,0.10161;0.07963;0.06499,-0.09693;-0.36774;0.20451,-0.18249;-0.12203;-0.12860,-14.790;11.557;-15.362,-0.38729;0.65150;0.40000
main-029,1;8;7,0.09995;0.07841;0.05704,0.31898;-0.06532;-0.27138,-0.06389;-0.11978;-0.02546,5.526;-9.550;3.100,0.40271;0.65150;0.40000
main-030,5;9;1,0.10444;0.07572;0.05625,-0.09028;0.39564;0.17120,-0.04638;-0.05864;-0.00936,-14.515;10.449;-13.120,-0.30586;0.65150;0.40000
main-031,2;7;3,0.11538;0.08316;0.06242,-0.02560;-0.39425;0.34379,-0.06677;-0.13897;-0.09206,-11.471;3.391;11.740,-0.37602;0.65150;0.40000
main-032,2;6;4,0.10782;0.08724;0.07083,0.13378;-0.42987;-0.08053,-0.12121;-0.07712;-0.08839,-5.394;-5.371;-3.744,0.29873;0.65150;0.40000
main-033,9;2;6,0.11476;0.08184;0.05942,-0.25413;0.43932;0.07347,-0.10925;-0.06314;-0.06125,13.567;-14.151;12.236,-0.50136;0.65150;0.40000
main-034,4;1;9,0.10794;0.07635;0.05490,-0.01366;0.21557;-0.24936,-0.11931;-0.10416;-0.17808,-3.205;3.797;5.259,-0.43375;0.65150;0.40000
main-035,4;8;2,0.10824;0.08384;0.06127,0.17545;-0.41665;-0.20401,-0.10620;-0.12930;-0.08946,3.001;-12.004;12.629,0.00888;0.65150;0.40000
main-036,4;9;1,0.10847;0.08006;0.05726,-0.26783;0.40699;0.08042,-0.10952;-0.12861;-0.13628,14.931;-15.913;-1.691,-0.40493;0.65150;0.40000
main-037,3;2;5,0.09962;0.07758;0.05637,-0.09377;0.39896;-0.44203,-0.12283;-0.09708;-0.07459,13.117;9.821;6.898,0.21728;0.65150;0.40000
main-038,6;4;5,0.11656;0.09525;0.06753,0.24436;-0.09600;-0.40705,-0.13589;-0.00594;-0.13986,2.605;-1.868;0.557,0.29569;0.65150;0.40000
main-039,9;5;4,0.11293;0.08600;0.06892,-0.22734;0.17128;0.38539,-0.12004;-0.14565;-0.07797,-14.782;-4.549;10.272,-0.10795;0.65150;0.40000
main-040,5;4;2,0.10260;0.07362;0.05883,-0.07718;-0.30363;0.41926,-0.13446;-0.14671;-0.08665,-15.821;-0.741;2.042,-0.11847;0.65150;0.40000
main-041,2;6;1,0.10082;0.07435;0.05506,0.42341;-0.11747;-0.33616,-0.10110;-0.07492;-0.08654,13.711;2.387;-5.430,0.30122;0.65150;0.40000
main-042,3;2;8,0.11673;0.08240;0.06641,-0.11621;0.42183;0.19592,-0.13887;-0.15092;-0.07087,3.900;-14.929;9.200,0.17887;0.65150;0.40000
main-043,5;8;2,0.10652;0.08403;0.06232,-0.10532;0.23660;-0.39521,-0.14444;-0.13410;-0.18956,8.668;-9.800;-8.393,-0.41485;0.65150;0.40000
main-044,3;1;8,0.10850;0.08212;0.06138,0.33533;-0.47296;-0.28336,-0.03244;0.02000;-0.06051,6.972;-13.995;14.167,-0.52452;0.65150;0.40000
main-045,2;6;3,0.10138;0.07647;0.05414,-0.37749;0.38043;-0.11445,-0.09199;-0.07162;-0.10529,-1.727;-7.815;14.178,-0.50265;0.65150;0.40000
main-046,9;6;1,0.10017;0.07578;0.05494,-0.02424;0.28870;-0.28579,-0.08936;-0.10606;-0.08682,-4.376;-4.327;14.040,-0.51071;0.65150;0.40000
main-047,8;1;6,0.10035;0.07508;0.05819,0.11518;-0.13548;-0.43426,-0.12173;-0.12276;-0.10327,2.532;-5.554;-8.060,0.11980;0.65150;0.40000
main-048,6;7;8,0.10965;0.08022;0.05724,-0.43838;0.35742;-0.00193,-0.03353;-0.09099;0.00724,8.473;-7.911;-4.305,-0.32992;0.65150;0.40000
main-049,5;9;6,0.10858;0.08643;0.07031,0.05281;0.42704;-0.30154,-0.11445;-0.12901;-0.12992,10.641;-15.709;11.753,-0.54113;0.65150;0.40000
main-050,7;3;4,0.10101;0.08048;0.06146,0.29786;-0.45447;0.01898,-0.15332;-0.03658;-0.15301,-15.547;7.522;2.407,0.43664;0.65150;0.40000
main-051,4;8;3,0.09856;0.07651;0.05419,-0.17656;0.37708;0.18231,-0.16571;-0.13687;-0.15039,2.169;-9.202;-15.862,-0.43776;0.65150;0.40000
main-052,3;4;1,0.11516;0.09043;0.07078,-0.13540;-0.45199;0.35518,-0.13486;-0.07331;-0.03602,-3.988;-14.108;2.823,-0.08107;0.65150;0.40000
main-053,3;9;2,0.10391;0.07600;0.05907,0.24931;-0.37738;-0.12317,-0.08595;-0.14945;-0.05744,-3.353;9.451;8.833,0.16594;0.65150;0.40000
main-054,3;4;6,0.10372;0.07504;0.05604,-0.29566;0.37764;0.08591,-0.15174;-0.09890;-0.11735,12.292;-9.680;6.683,-0.15752;0.65150;0.40000
main-055,3;2;1,0.10108;0.08140;0.06623,-0.02607;-0.30789;0.18989,-0.06809;-0.06182;-0.01742,-14.256;-7.108;-8.576,-0.27652;0.65150;0.40000
main-056,3;1;8,0.10985;0.08109;0.06196,0.41068;-0.41047;-0.22178,-0.07194;-0.02468;-0.02236,-7.232;-13.574;-7.026,-0.57004;0.65150;0.40000
main-057,6;5;3,0.10357;0.07386;0.05675,-0.39930;0.11563;0.30511,-0.03378;-0.06457;-0.04845,-9.163;-10.906;11.089,-0.34704;0.65150;0.40000
main-058,2;8;9,0.10965;0.08661;0.06922,0.02253;0.38223;-0.37881,-0.12422;-0.04706;-0.12433,13.879;-9.157;1.239,-0.33724;0.65150;0.40000
main-059,2;4;5,0.11337;0.08013;0.06126,0.38251;-0.21473;0.12724,-0.09092;-0.13705;-0.12850,-13.708;-11.172;7.518,0.46976;0.65150;0.40000
main-060,2;4;9,0.10459;0.08394;0.06733,-0.35781;-0.00049;0.47150,-0.05644;-0.04480;-0.00514,1.551;-5.761;-8.796,-0.01749;0.65150;0.40000
main-061,8;5;2,0.10101;0.07144;0.05425,-0.03482;-0.33505;0.39978,-0.12948;-0.18932;-0.07508,2.880;-12.281;1.382,-0.57958;0.65150;0.40000
main-062,4;8;6,0.10722;0.08672;0.06323,0.27719;-0.27893;-0.02712,-0.11149;-0.05752;-0.08951,2.846;-8.590;-2.476,0.58269;0.65150;0.40000
main-063,2;7;8,0.10212;0.07940;0.06073,-0.35806;0.33987;0.03432,-0.12479;0.02000;-0.11011,12.902;-0.163;10.808,0.10776;0.65150;0.40000
main-064,4;2;9,0.09916;0.07445;0.05507,-0.05915;-0.36571;0.22519,-0.12577;-0.16741;-0.19003,13.343;-2.950;10.982,-0.34328;0.65150;0.40000
main-065,3;2;7,0.11717;0.09044;0.06796,0.34866;-0.36190;-0.10643,-0.14162;-0.14527;-0.05914,15.615;-3.312;-5.962,0.33279;0.65150;0.40000
main-066,3;8;9,0.10159;0.08152;0.05765,-0.35036;0.43918;0.17290,-0.09502;-0.05863;-0.08579,1.872;-14.328;2.988,-0.35590;0.65150;0.40000
main-067,9;4;1,0.10470;0.08550;0.06419,0.12110;-0.46378;0.39061,-0.10450;-0.02853;-0.08309,-5.030;15.635;-7.046,0.46772;0.65150;0.40000
main-068,1;2;4,0.10206;0.07340;0.05994,0.14966;-0.39672;-0.16383,-0.09253;-0.09242;-0.04835,4.819;-4.937;-9.920,0.16800;0.65150;0.40000
main-069,9;1;8,0.10758;0.08028;0.05667,-0.42253;-0.18178;0.22739,-0.12999;-0.10151;0.00990,1.433;7.150;3.931,-0.23052;0.65150;0.40000
main-070,6;2;8,0.10050;0.07641;0.05884,0.05802;0.43140;-0.38693,-0.14671;-0.08124;-0.23201,12.482;-6.155;-4.752,0.43955;0.65150;0.40000
main-071,3;9;1,0.11371;0.08972;0.06405,0.21289;-0.32716;-0.13738,-0.12387;-0.07242;-0.11106,15.617;3.346;12.850,0.24115;0.65150;0.40000
main-072,7;1;8,0.10282;0.08402;0.06868,-0.28940;0.25918;0.02915,-0.19157;-0.17700;-0.17619,0.991;8.928;10.501,-0.22029;0.65150;0.40000
main-073,2;8;1,0.09823;0.07102;0.05726,0.07313;-0.19764;0.34060,-0.16044;-0.16458;-0.19297,10.078;-1.920;-10.800,-0.47360;0.65150;0.40000
main-074,2;4;5,0.10456;0.07456;0.05635,0.15324;-0.31190;-0.09924,-0.15181;-0.15024;-0.12707,11.652;-1.216;4.254,-0.54112;0.65150;0.40000
main-075,3;8;6,0.12059;0.09555;0.07148,-0.31364;0.30042;-0.00939,-0.13313;-0.13855;-0.12613,-4.405;11.006;-12.086,0.07553;0.65150;0.40000
main-076,8;1;3,0.10675;0.07540;0.05900,0.13861;-0.43241;0.41336,-0.17418;-0.11646;-0.14433,-0.092;0.307;-0.536,-0.49139;0.65150;0.40000
main-077,8;9;1,0.10723;0.08336;0.06624,0.15503;-0.41455;-0.11703,-0.12854;-0.07906;-0.16095,-7.143;3.705;-6.606,0.09095;0.65150;0.40000
main-078,2;7;6,0.11023;0.08214;0.06559,-0.42208;-0.11553;0.29239,-0.02876;-0.02572;-0.05590,7.063;7.143;12.216,-0.41829;0.65150;0.40000
main-079,9;4;2,0.10821;0.08412;0.05955,0.14311;0.43458;-0.22219,-0.11691;-0.09977;-0.06357,-12.370;9.689;13.037,0.45692;0.65150;0.40000
main-080,9;8;3,0.10199;0.07406;0.05808,0.39422;0.11084;-0.34715,-0.13595;-0.19555;-0.12750,-14.168;4.268;-15.160,-0.49558;0.65150;0.40000
main-081,4;8;1;5,0.10982;0.08695;0.06935;0.05749,-0.07013;0.47358;-0.42363;0.24859,-0.03365;-0.02245;-0.13781;-0.06864,-14.689;11.866;-0.123;-10.683,-0.50548;0.65150;0.40000
main-082,9;5;7;3,0.11392;0.08801;0.07043;0.05760,0.09560;-0.35327;-0.14822;0.39133,-0.10949;-0.01138;-0.07609;-0.17806,-9.908;15.249;-11.218;11.275,0.57707;0.65150;0.40000
main-083,6;1;4;3,0.11851;0.09069;0.07080;0.05868,0.34475;-0.43218;-0.17955;0.02861,-0.14160;-0.13294;-0.14294;-0.11693,6.517;-12.380;4.032;-14.653,0.56016;0.65150;0.40000
main-084,6;9;1;8,0.11091;0.08695;0.06823;0.05565,-0.45718;0.09164;0.37631;-0.08774,-0.02542;-0.04095;0.02000;-0.15382,-13.126;2.992;13.403;13.365,-0.51598;0.65150;0.40000
main-085,1;8;6;2,0.11637;0.09496;0.07632;0.06131,-0.12149;0.39887;-0.40710;0.18201,-0.18646;-0.10102;-0.14056;-0.18365,9.819;-10.620;-12.130;-2.046,-0.48561;0.65150;0.40000
main-086,1;7;9;5,0.10831;0.08670;0.06777;0.05144,0.10637;-0.18785;-0.41912;0.36877,-0.14590;-0.09346;-0.15533;-0.16058,-7.041;-15.200;-5.989;0.873,0.16856;0.65150;0.40000
main-087,6;2;8;3,0.11001;0.08670;0.06728;0.05306,0.42653;-0.43338;-0.19628;0.11046,-0.07251;-0.04047;-0.15544;-0.12776,-15.426;-11.383;7.067;8.884,0.32274;0.65150;0.40000
main-088,8;3;7;2,0.11450;0.08762;0.06863;0.05210,-0.26444;0.17475;0.40649;0.00574,-0.06985;-0.03860;-0.10931;-0.06489,2.545;11.078;0.297;9.934,-0.14077;0.65150;0.40000
main-089,8;1;4;5,0.10973;0.08782;0.06724;0.05148,-0.09473;0.36198;0.16370;-0.43904,-0.09525;0.02000;0.00483;-0.13148,9.735;-14.216;-9.249;4.609,-0.32331;0.65150;0.40000
main-090,5;9;2;8,0.11021;0.08675;0.06622;0.05371,-0.06000;-0.44801;0.40322;-0.26544,-0.10076;-0.06160;-0.04904;-0.10435,-5.644;12.174;13.646;-6.401,0.16771;0.65150;0.40000
main-091,1;5;9;3,0.10996;0.08409;0.06391;0.04937,0.43021;0.19163;-0.17407;-0.37929,-0.09226;-0.16931;-0.06714;-0.07492,-15.159;4.937;-15.489;-7.179,0.11936;0.65150;0.40000
main-092,6;4;3;1,0.12659;0.09819;0.07808;0.06391,-0.40257;0.41961;0.11569;-0.10734,-0.10680;-0.11549;-0.03576;-0.07889,-15.548;-2.711;-6.635;3.817,-0.32358;0.65150;0.40000
main-093,7;4;3;9,0.11299;0.09041;0.07053;0.05846,-0.08327;-0.35012;0.33811;0.13450,-0.09724;-0.15089;-0.04107;-0.06095,15.492;-6.333;-6.584;8.858,-0.41835;0.65150;0.40000
main-094,5;3;7;1,0.10832;0.08600;0.06516;0.05005,0.05718;-0.41749;0.40407;-0.18763,-0.10779;0.01517;-0.08412;-0.04832,-3.218;-4.738;-2.172;2.430,0.52724;0.65150;0.40000
main-095,5;3;6;2,0.11430;0.09285;0.07330;0.06089,0.32418;-0.43978;0.05174;-0.14280,-0.05492;-0.03952;-0.07303;-0.02482,-3.266;-6.397;-3.459;7.482,0.23259;0.65150;0.40000
main-096,9;8;5;4,0.11301;0.08966;0.07145;0.05572,-0.31582;0.32983;-0.02659;0.14647,-0.12810;-0.10040;-0.13635;-0.14183,12.152;15.170;-5.595;9.349,-0.32966;0.65150;0.40000
main-097,7;4;2;3,0.11025;0.08620;0.06830;0.05579,-0.11571;-0.43486;0.34599;0.16996,-0.10972;-0.07326;-0.14161;-0.17808,-0.131;-1.711;-11.307;-13.852,0.55120;0.65150;0.40000
main-098,1;2;4;6,0.12541;0.10245;0.07780;0.06349,0.06212;-0.24257;-0.48726;0.36607,-0.05537;-0.03981;0.02000;-0.03041,10.412;-6.385;4.981;-12.201,0.45312;0.65150;0.40000
main-099,9;7;1;3,0.10805;0.08454;0.06558;0.05259,0.39752;-0.32476;0.11073;-0.06617,-0.05064;-0.09286;-0.04879;-0.07397,-12.185;6.988;-0.899;8.114,0.12654;0.65150;0.40000
main-100,2;8;7;6,0.11321;0.09283;0.07632;0.05949,-0.42181;0.43741;0.10801;-0.12750,-0.07317;-0.06095;-0.14622;-0.07533,3.901;-4.888;-7.409;-6.961,-0.13749;0.65150;0.40000
main-101,3;5;6;2,0.11653;0.09391;0.07612;0.05965,-0.18214;-0.44513;0.37232;0.10300,-0.05244;0.02000;-0.02703;-0.06970,-4.687;-6.375;4.043;-3.845,-0.45344;0.65150;0.40000
main-102,2;5;4;7,0.11089;0.08550;0.06611;0.05187,0.09435;-0.44158;0.38383;-0.26002,-0.16950;-0.11453;-0.15341;-0.16527,8.625;2.495;6.997;-6.509,-0.58231;0.65150;0.40000
main-103,7;8;3;5,0.12722;0.10004;0.07752;0.06425,0.31212;-0.41935;0.07989;-0.15049,-0.14438;-0.15828;-0.10633;-0.17533,15.378;8.921;-10.416;-11.965,0.19381;0.65150;0.40000
main-104,4;1;9;2,0.11203;0.09085;0.06920;0.05243,-0.31701;0.42329;0.22063;-0.00212,-0.14023;-0.10561;-0.08555;-0.13996,8.212;2.196;13.831;8.468,-0.00971;0.65150;0.40000
main-105,5;1;2;7,0.10909;0.08321;0.06932;0.05604,-0.10379;-0.43354;0.40261;0.17533,-0.14201;-0.14380;-0.13077;-0.09846,-1.453;9.299;0.881;10.362,-0.48120;0.65150;0.40000
main-106,1;3;8;9,0.11203;0.09214;0.07330;0.05732,0.11090;0.41715;-0.21810;-0.40226,-0.08040;-0.05906;-0.18199;-0.11498,2.274;-4.199;11.372;7.091,0.55627;0.65150;0.40000
main-107,8;5;1;7,0.12087;0.09682;0.07714;0.06010,0.32709;-0.41369;0.01724;-0.21846,-0.16446;-0.05934;-0.18149;-0.17479,-8.350;9.542;13.567;5.949,0.07337;0.65150;0.40000
main-108,4;8;7;9,0.10991;0.08773;0.06882;0.05659,-0.28884;0.14874;-0.08295;0.35883,-0.16157;-0.10526;-0.12856;-0.09060,-1.200;11.998;-0.015;-11.468,-0.30372;0.65150;0.40000
main-109,9;8;3;1,0.11327;0.09364;0.07261;0.05983,0.03153;-0.26974;0.43451;0.23972,-0.06975;-0.11735;-0.05960;-0.03824,5.529;-14.079;-5.051;-11.923,-0.23616;0.65150;0.40000
main-110,1;5;9;7,0.11979;0.09489;0.07388;0.06025,0.11841;-0.19067;0.44613;-0.40163,-0.09575;-0.15950;-0.08004;-0.15450,1.504;3.834;-4.704;-9.756,0.30510;0.65150;0.40000
main-111,4;6;3;9,0.10825;0.08669;0.06761;0.05130,0.38777;-0.30864;0.11436;-0.12602,-0.17620;-0.20191;-0.16318;-0.21512,-4.490;0.103;8.916;-0.699,0.10223;0.65150;0.40000
main-112,2;3;7;9,0.10995;0.08737;0.07257;0.05860,-0.32315;0.35272;-0.07387;0.13289,-0.11296;-0.07241;-0.14290;-0.09361,-12.683;5.459;7.591;8.295,-0.03553;0.65150;0.40000
main-113,9;8;6;3,0.11772;0.09455;0.07481;0.05889,-0.09023;-0.44743;0.45129;0.21098,-0.10563;-0.07232;-0.05015;-0.05457,-2.517;4.342;-5.971;6.737,-0.47075;0.65150;0.40000
main-114,6;4;8;2,0.11439;0.09280;0.07395;0.05874,0.14097;-0.42446;-0.17577;0.37169,-0.08747;-0.02045;-0.09824;-0.14318,-10.329;2.916;0.308;3.146,0.55012;0.65150;0.40000
main-115,5;7;9;6,0.11135;0.08720;0.06989;0.05335,0.38044;-0.35157;0.07526;-0.10434,-0.16299;-0.13064;-0.12810;-0.10441,-6.989;-2.216;-7.226;9.741,0.01197;0.65150;0.40000
main-116,6;2;8;5,0.10867;0.08299;0.06398;0.04960,-0.38027;0.05802;0.43954;0.21465,-0.11509;-0.16042;-0.06524;-0.18224,-10.120;-1.695;14.669;-11.830,0.00088;0.65150;0.40000
main-117,1;4;2;7,0.11151;0.09250;0.07214;0.05921,-0.09014;0.20226;-0.45863;0.47066,-0.02116;-0.04971;-0.05667;0.02000,10.944;-10.665;11.212;-6.212,-0.44318;0.65150;0.40000
main-118,6;7;3;8,0.11941;0.09604;0.07812;0.06095,0.16621;0.43201;-0.13444;-0.36634,-0.16933;-0.14844;-0.14980;-0.15314,12.027;-3.022;-5.190;2.986,0.57371;0.65150;0.40000
main-119,1;5;7;2,0.11402;0.08987;0.07052;0.05458,0.36910;-0.40084;-0.11926;0.12096,-0.09139;-0.06590;-0.06957;-0.08286,6.524;8.242;-9.106;15.000,0.30696;0.65150;0.40000
main-120,5;9;1;4,0.11413;0.09266;0.07479;0.05893,-0.44309;0.47008;-0.03999;0.23143,-0.06602;-0.01006;-0.00062;-0.11698,1.085;0.511;-6.045;2.032,-0.32254;0.65150;0.40000
main-121,4;8;3;7,0.10894;0.08385;0.06434;0.05207,-0.07842;-0.36645;0.46499;0.27050,-0.05256;-0.09624;-0.00090;-0.03496,11.176;-7.880;12.188;1.846,-0.53351;0.65150;0.40000
main-122,2;6;1;4,0.11002;0.08555;0.07050;0.05609,0.07733;0.33481;-0.23217;-0.41679,-0.13642;-0.11059;-0.17218;-0.14132,13.483;0.795;13.653;-9.035,0.43397;0.65150;0.40000
main-123,7;5;8;1,0.11021;0.08376;0.06848;0.05603,0.36534;-0.01298;-0.42868;-0.25609,-0.06130;-0.07818;-0.05040;-0.10307,-12.293;8.413;12.075;-0.294,0.37410;0.65150;0.40000
main-124,4;8;5;7,0.10982;0.09074;0.06914;0.05600,-0.40337;0.41862;-0.05114;0.14378,-0.02005;0.02000;-0.06950;-0.00632,-2.948;4.749;6.930;-3.752,-0.38082;0.65150;0.40000
main-125,8;7;1;2,0.10801;0.08778;0.06934;0.05695,-0.14961;0.12482;0.34830;-0.42512,-0.07021;-0.04837;-0.03044;-0.04796,-2.298;8.283;-0.315;-0.563,-0.33543;0.65150;0.40000
main-126,2;6;3;1,0.11187;0.09217;0.07048;0.05789,0.14515;0.41365;-0.31559;-0.11089,-0.12997;-0.17299;-0.04469;-0.14960,4.732;-14.666;-11.485;-14.509,0.57552;0.65150;0.40000
main-127,7;9;6;3,0.12455;0.09761;0.07893;0.06233,0.34431;-0.24145;0.03738;-0.45199,-0.02534;-0.03861;-0.02742;-0.01140,-7.958;8.589;0.205;-14.590,0.23019;0.65150;0.40000
main-128,3;5;6;4,0.12710;0.10444;0.08340;0.06832,-0.37518;0.39078;0.10687;-0.10195,-0.08039;-0.09911;-0.10294;-0.08021,6.655;15.115;-4.263;14.372,-0.16522;0.65150;0.40000
main-129,6;3;8;2,0.12114;0.09571;0.07580;0.05877,-0.14205;0.14620;0.43779;-0.39885,-0.13474;-0.16135;-0.09473;-0.11902,-5.373;-5.710;-14.553;-6.709,-0.28394;0.65150;0.40000
main-130,3;9;4;5,0.11343;0.08870;0.07360;0.06055,0.11167;-0.46515;0.40901;-0.27597,-0.10863;-0.00882;-0.12739;-0.11658,10.016;-3.995;-12.351;-13.405,0.48969;0.65150;0.40000
main-131,1;9;2;8,0.11506;0.08939;0.07227;0.05681,0.39079;0.09040;-0.14834;-0.40024,-0.05410;-0.11035;-0.08146;-0.06329,-8.177;8.816;7.733;6.601,0.54373;0.65150;0.40000
main-132,3;7;9;2,0.10971;0.09042;0.07087;0.05556,-0.42347;0.47293;0.17095;-0.10845,-0.02281;0.01658;0.00296;0.00455,11.740;14.573;14.190;13.302,-0.26672;0.65150;0.40000
main-133,8;1;7;5,0.11213;0.08557;0.06890;0.05331,-0.04095;0.19751;0.45256;-0.31767,-0.05938;-0.05169;-0.08562;-0.04343,13.754;-8.179;6.433;-7.748,-0.36195;0.65150;0.40000
main-134,7;3;2;1,0.11443;0.08989;0.06857;0.05210,0.09733;-0.43140;-0.16702;0.39391,-0.08468;-0.03653;-0.04301;-0.07528,11.857;-10.584;1.142;9.993,0.37788;0.65150;0.40000
main-135,3;2;4;6,0.11971;0.09737;0.07477;0.05726,0.37364;0.08040;-0.44021;-0.14550,-0.04112;-0.08971;0.02000;-0.04877,-0.939;7.527;-2.341;14.298,0.13948;0.65150;0.40000
main-136,3;6;7;1,0.12401;0.09737;0.07421;0.06173,-0.44793;-0.00493;0.43192;0.20845,-0.02352;-0.06245;-0.06372;-0.06016,-8.462;-6.673;-1.334;14.677,-0.21690;0.65150;0.40000
main-137,7;8;6;5,0.11093;0.08721;0.06834;0.05408,0.04490;0.45655;-0.36551;0.24487,-0.11902;-0.07425;-0.14839;-0.10862,4.609;11.475;-11.809;-8.072,-0.28746;0.65150;0.40000
main-138,3;4;7;5,0.12271;0.09634;0.07361;0.05798,0.12420;0.44401;-0.45583;-0.17789,-0.07191;0.02000;0.01019;-0.03799,-4.634;5.424;9.507;-12.766,0.54421;0.65150;0.40000
main-139,8;6;3;9,0.11939;0.09794;0.07863;0.06215,0.31458;0.07501;-0.18667;-0.37428,-0.12068;-0.19566;-0.11970;-0.08949,-8.801;5.479;-0.257;14.991,-0.03721;0.65150;0.40000
main-140,3;4;8;7,0.11694;0.09075;0.06917;0.05514,-0.42290;-0.10997;0.07253;0.40707,-0.07975;-0.11034;-0.11797;0.02000,13.781;14.966;-7.149;7.614,-0.18292;0.65150;0.40000
main-141,7;2;8;4,0.10938;0.08484;0.06804;0.05212,-0.10129;0.42693;-0.44615;0.23027,-0.10000;-0.06894;0.00024;-0.15183,11.508;14.092;12.899;-4.182,0.57469;0.65150;0.40000
main-142,1;9;7;4,0.11670;0.09172;0.07320;0.06080,0.11597;-0.15576;0.41009;-0.34752,-0.18039;-0.18756;-0.17734;-0.11932,11.815;-15.692;-9.429;-14.817,0.55878;0.65150;0.40000
main-143,7;1;5;6,0.11742;0.08946;0.07238;0.05657,0.39732;-0.32684;-0.13049;0.05677,-0.15539;-0.16441;-0.12870;-0.12397,-13.955;6.578;-4.623;4.493,-0.01376;0.65150;0.40000
main-144,5;8;4;1,0.11245;0.08950;0.07101;0.05616,-0.32583;0.46026;-0.05695;0.21040,-0.05176;-0.07137;-0.06303;-0.13727,-4.098;13.621;13.800;-9.850,-0.30588;0.65150;0.40000
main-145,1;8;4;3,0.11145;0.08873;0.06842;0.05342,-0.08998;0.42937;-0.41996;0.24084,-0.16536;-0.08707;-0.17170;-0.17143,-11.935;13.003;-13.898;-12.763,-0.52448;0.65150;0.40000
main-146,6;8;1;3,0.10805;0.08693;0.06757;0.05571,0.11478;-0.40303;0.42054;-0.15698,-0.15780;-0.16871;-0.14740;-0.19713,-15.127;-6.702;5.467;9.270,0.29134;0.65150;0.40000
main-147,3;2;7;5,0.12540;0.10322;0.08522;0.06496,0.34920;-0.41620;-0.15326;0.10164,-0.07369;-0.11087;-0.05210;-0.18728,4.729;-14.984;11.213;-10.383,0.20818;0.65150;0.40000
main-148,3;7;9;1,0.11959;0.09771;0.08012;0.06153,-0.45187;0.31012;-0.16252;0.10971,-0.03955;0.02000;-0.03346;-0.03550,-0.340;8.782;-12.252;-6.468,-0.37951;0.65150;0.40000
main-149,9;8;1;4,0.12425;0.09572;0.07761;0.05953,-0.07034;-0.33478;0.48605;0.24937,-0.02526;0.02000;0.02000;-0.04547,-4.799;-0.498;14.546;-0.534,-0.57208;0.65150;0.40000
main-150,6;3;4;7,0.11044;0.08592;0.06836;0.05293,0.21261;-0.11029;-0.37314;0.43738,-0.11580;-0.11314;-0.11967;-0.03321,-11.868;-4.629;-0.996;7.153,0.42588;0.65150;0.40000
main-151,7;3;1;9,0.11029;0.09095;0.07113;0.05844,0.32296;-0.42457;0.03948;-0.15340,-0.03149;-0.01270;-0.07912;-0.00796,-8.533;5.712;15.003;2.034,0.48276;0.65150;0.40000
main-152,1;2;3;7,0.11030;0.09074;0.06992;0.05594,-0.37148;-0.07016;0.33458;0.15697,-0.02195;-0.02715;-0.06484;-0.06995,-6.030;-15.501;-15.993;-14.608,-0.36076;0.65150;0.40000
main-153,2;4;3;6,0.10972;0.08472;0.06621;0.05374,-0.12082;-0.40926;0.21706;0.39292,-0.09864;-0.13518;-0.11204;-0.06657,3.250;5.509;3.169;4.506,-0.48010;0.65150;0.40000
main-154,4;7;1;9,0.11156;0.08576;0.06937;0.05568,0.07729;-0.42507;0.40796;-0.15981,-0.14523;-0.12338;-0.15674;-0.15678,12.013;-2.904;8.494;2.358,0.37873;0.65150;0.40000
main-155,3;9;8;5,0.10873;0.08903;0.07075;0.05744,0.42006;-0.18985;-0.41562;0.04877,-0.12965;-0.14363;-0.06613;-0.11776,-12.876;15.804;4.625;-5.263,0.17204;0.65150;0.40000
main-156,8;6;1;3,0.11154;0.08908;0.06972;0.05383,-0.33832;0.43385;0.17411;-0.05229,-0.11231;-0.04594;-0.03930;-0.19915,-3.066;9.147;-0.271;5.609,-0.27605;0.65150;0.40000
main-157,3;6;2;7,0.11263;0.09171;0.07628;0.05893,-0.20956;-0.46889;0.05344;0.33908,-0.09768;-0.02758;-0.08913;-0.13227,-12.656;0.681;8.685;10.594,0.44245;0.65150;0.40000
main-158,3;1;6;8,0.11749;0.09169;0.07489;0.06027,0.11191;0.44570;-0.39643;-0.15235,-0.12121;-0.10691;-0.11311;-0.07122,-7.535;-4.399;-15.783;8.293,0.43581;0.65150;0.40000
main-159,5;2;4;8,0.10898;0.08752;0.07208;0.05825,0.36360;0.09340;-0.34455;-0.08653,-0.02954;-0.13681;-0.01108;-0.12850,8.709;-8.513;2.800;10.282,0.42834;0.65150;0.40000
main-160,5;8;9;7,0.12042;0.09482;0.07831;0.06013,-0.30188;0.48278;-0.00339;0.22435,-0.07463;0.02000;-0.05915;-0.10763,-14.828;-9.216;-8.205;-5.499,-0.39805;0.65150;0.40000


==> anc/stimuli/rearranged/answers.csv <==
scene,blocks,edges_m,director_sees
rearranged-001,7;4;3,0.12118;0.09222;0.07393,3;4
rearranged-002,8;2;1,0.10785;0.08493;0.06566,1;2
rearranged-003,7;8;4,0.11785;0.09459;0.06828,4;8
rearranged-004,9;8;7,0.10843;0.08219;0.05898,7;8
rearranged-005,1;7;4,0.11898;0.09675;0.07629,4;7
rearranged-006,9;5;2,0.11794;0.09203;0.07283,2;5
rearranged-007,4;6;8,0.09992;0.07089;0.05000,6;8
rearranged-008,6;3;1,0.11618;0.08269;0.06506,1;3
rearranged-009,9;3;8,0.11297;0.08179;0.05880,3;8
rearranged-010,8;7;2,0.11814;0.08848;0.07056,2;7
rearranged-011,3;4;9,0.10922;0.08586;0.06406,4;9
rearranged-012,1;2;5,0.10717;0.08221;0.06706,2;5
rearranged-013,9;5;3,0.10658;0.08288;0.05940,3;5
rearranged-014,2;8;5,0.10230;0.08340;0.06162,5;8
rearranged-015,6;9;2,0.10827;0.08433;0.06411,2;9
rearranged-016,7;5;2,0.10727;0.07765;0.06263,2;5
rearranged-017,9;7;5,0.11984;0.09541;0.07526,5;7
rearranged-018,8;1;4,0.11618;0.09260;0.07338,1;4
rearranged-019,5;3;1,0.10247;0.07778;0.05575,1;3
rearranged-020,6;5;1,0.10895;0.08577;0.06657,1;5
rearranged-021,9;6;5,0.09998;0.08158;0.06072,5;6
rearranged-022,4;8;1,0.10492;0.08173;0.05901,1;8
rearranged-023,6;1;2,0.11317;0.08005;0.06022,1;2
rearranged-024,8;2;1,0.11286;0.08033;0.05833,1;2
rearranged-025,9;5;6,0.11240;0.08994;0.07220,5;6
rearranged-026,9;6;2,0.10648;0.08318;0.06025,2;6
rearranged-027,9;8;6,0.10194;0.08184;0.05840,6;8
rearranged-028,9;4;2,0.10161;0.07963;0.06499,2;4
rearranged-029,8;1;7,0.09995;0.07841;0.05704,1;7
rearranged-030,9;1;5,0.10444;0.07572;0.05625,1;5
rearranged-031,7;2;3,0.11538;0.08316;0.06242,2;3
rearranged-032,6;2;4,0.10782;0.08724;0.07083,2;4
rearranged-033,6;9;2,0.11476;0.08184;0.05942,2;9
rearranged-034,9;4;1,0.10794;0.07635;0.05490,1;4
rearranged-035,8;2;4,0.10824;0.08384;0.06127,2;4
rearranged-036,9;1;4,0.10847;0.08006;0.05726,1;4
rearranged-037,5;3;2,0.09962;0.07758;0.05637,2;3
rearranged-038,4;6;5,0.11656;0.09525;0.06753,5;6
rearranged-039,5;4;9,0.11293;0.08600;0.06892,4;9
rearranged-040,4;2;5,0.10260;0.07362;0.05883,2;5
rearranged-041,6;1;2,0.10082;0.07435;0.05506,1;2
rearranged-042,8;3;2,0.11673;0.08240;0.06641,2;3
rearranged-043,8;2;5,0.10652;0.08403;0.06232,2;5
rearranged-044,8;3;1,0.10850;0.08212;0.06138,1;3
rearranged-045,6;2;3,0.10138;0.07647;0.05414,2;3
rearranged-046,6;1;9,0.10017;0.07578;0.05494,1;9
rearranged-047,6;8;1,0.10035;0.07508;0.05819,1;8
rearranged-048,8;7;6,0.10965;0.08022;0.05724,6;7
rearranged-049,9;5;6,0.10858;0.08643;0.07031,5;6
rearranged-050,4;7;3,0.10101;0.08048;0.06146,3;7
rearranged-051,8;3;4,0.09856;0.07651;0.05419,3;4
rearranged-052,4;1;3,0.11516;0.09043;0.07078,1;3
rearranged-053,9;2;3,0.10391;0.07600;0.05907,2;3
rearranged-054,6;4;3,0.10372;0.07504;0.05604,3;4
rearranged-055,2;1;3,0.10108;0.08140;0.06623,1;3
rearranged-056,8;3;1,0.10985;0.08109;0.06196,1;3
rearranged-057,3;5;6,0.10357;0.07386;0.05675,5;6
rearranged-058,9;8;2,0.10965;0.08661;0.06922,2;8
rearranged-059,5;4;2,0.11337;0.08013;0.06126,2;4
rearranged-060,9;4;2,0.10459;0.08394;0.06733,2;4
rearranged-061,2;5;8,0.10101;0.07144;0.05425,5;8
rearranged-062,8;4;6,0.10722;0.08672;0.06323,4;6
rearranged-063,8;7;2,0.10212;0.07940;0.06073,2;7
rearranged-064,9;4;2,0.09916;0.07445;0.05507,2;4
rearranged-065,7;3;2,0.11717;0.09044;0.06796,2;3
rearranged-066,9;8;3,0.10159;0.08152;0.05765,3;8
rearranged-067,4;1;9,0.10470;0.08550;0.06419,1;9
rearranged-068,4;2;1,0.10206;0.07340;0.05994,1;2
rearranged-069,8;9;1,0.10758;0.08028;0.05667,1;9
rearranged-070,8;6;2,0.10050;0.07641;0.05884,2;6
rearranged-071,9;1;3,0.11371;0.08972;0.06405,1;3
rearranged-072,8;7;1,0.10282;0.08402;0.06868,1;7
rearranged-073,8;1;2,0.09823;0.07102;0.05726,1;2
rearranged-074,5;4;2,0.10456;0.07456;0.05635,2;4
rearranged-075,8;3;6,0.12059;0.09555;0.07148,3;6
rearranged-076,1;8;3,0.10675;0.07540;0.05900,3;8
rearranged-077,9;1;8,0.10723;0.08336;0.06624,1;8
rearranged-078,7;2;6,0.11023;0.08214;0.06559,2;6
rearranged-079,4;2;9,0.10821;0.08412;0.05955,2;9
rearranged-080,8;3;9,0.10199;0.07406;0.05808,3;9
rearranged-081,8;1;5;4,0.10982;0.08695;0.06935;0.05749,1;4;5
rearranged-082,5;9;3;7,0.11392;0.08801;0.07043;0.05760,3;7;9
rearranged-083,4;6;1;3,0.11851;0.09069;0.07080;0.05868,1;3;6
rearranged-084,9;1;8;6,0.11091;0.08695;0.06823;0.05565,1;6;8
rearranged-085,8;1;2;6,0.11637;0.09496;0.07632;0.06131,1;2;6
rearranged-086,9;7;5;1,0.10831;0.08670;0.06777;0.05144,1;5;7
rearranged-087,8;6;2;3,0.11001;0.08670;0.06728;0.05306,2;3;6
rearranged-088,3;8;2;7,0.11450;0.08762;0.06863;0.05210,2;7;8
rearranged-089,5;8;4;1,0.10973;0.08782;0.06724;0.05148,1;4;8
rearranged-090,9;5;8;2,0.11021;0.08675;0.06622;0.05371,2;5;8
rearranged-091,9;5;1;3,0.10996;0.08409;0.06391;0.04937,1;3;5
rearranged-092,3;4;1;6,0.12659;0.09819;0.07808;0.06391,1;4;6
rearranged-093,9;7;3;4,0.11299;0.09041;0.07053;0.05846,3;4;7
rearranged-094,7;5;3;1,0.10832;0.08600;0.06516;0.05005,1;3;5
rearranged-095,6;5;3;2,0.11430;0.09285;0.07330;0.06089,2;3;5
rearranged-096,8;5;4;9,0.11301;0.08966;0.07145;0.05572,4;5;9
rearranged-097,3;4;2;7,0.11025;0.08620;0.06830;0.05579,2;4;7
rearranged-098,6;4;1;2,0.12541;0.10245;0.07780;0.06349,1;2;4
rearranged-099,1;7;9;3,0.10805;0.08454;0.06558;0.05259,3;7;9
rearranged-100,8;6;2;7,0.11321;0.09283;0.07632;0.05949,2;6;7
rearranged-101,6;5;3;2,0.11653;0.09391;0.07612;0.05965,2;3;5
rearranged-102,7;5;2;4,0.11089;0.08550;0.06611;0.05187,2;4;5
rearranged-103,8;5;3;7,0.12722;0.10004;0.07752;0.06425,3;5;7
rearranged-104,9;4;2;1,0.11203;0.09085;0.06920;0.05243,1;2;4
rearranged-105,7;5;2;1,0.10909;0.08321;0.06932;0.05604,1;2;5
rearranged-106,9;8;1;3,0.11203;0.09214;0.07330;0.05732,1;3;8
rearranged-107,1;8;5;7,0.12087;0.09682;0.07714;0.06010,5;7;8
rearranged-108,9;8;4;7,0.10991;0.08773;0.06882;0.05659,4;7;8
rearranged-109,8;3;9;1,0.11327;0.09364;0.07261;0.05983,1;3;9
rearranged-110,9;7;1;5,0.11979;0.09489;0.07388;0.06025,1;5;7
rearranged-111,9;6;4;3,0.10825;0.08669;0.06761;0.05130,3;4;6
rearranged-112,9;7;3;2,0.10995;0.08737;0.07257;0.05860,2;3;7
rearranged-113,8;3;9;6,0.11772;0.09455;0.07481;0.05889,3;6;9
rearranged-114,8;6;2;4,0.11439;0.09280;0.07395;0.05874,2;4;6
rearranged-115,9;7;6;5,0.11135;0.08720;0.06989;0.05335,5;6;7
rearranged-116,8;6;5;2,0.10867;0.08299;0.06398;0.04960,2;5;6
rearranged-117,7;4;1;2,0.11151;0.09250;0.07214;0.05921,1;2;4
rearranged-118,8;7;3;6,0.11941;0.09604;0.07812;0.06095,3;6;7
rearranged-119,7;5;2;1,0.11402;0.08987;0.07052;0.05458,1;2;5
rearranged-120,9;1;4;5,0.11413;0.09266;0.07479;0.05893,1;4;5
rearranged-121,8;4;7;3,0.10894;0.08385;0.06434;0.05207,3;4;7
rearranged-122,6;1;2;4,0.11002;0.08555;0.07050;0.05609,1;2;4
rearranged-123,8;7;1;5,0.11021;0.08376;0.06848;0.05603,1;5;7
rearranged-124,8;4;5;7,0.10982;0.09074;0.06914;0.05600,4;5;7
rearranged-125,7;2;1;8,0.10801;0.08778;0.06934;0.05695,1;2;8
rearranged-126,6;1;2;3,0.11187;0.09217;0.07048;0.05789,1;2;3
rearranged-127,9;3;7;6,0.12455;0.09761;0.07893;0.06233,3;6;7
rearranged-128,6;5;4;3,0.12710;0.10444;0.08340;0.06832,3;4;5
rearranged-129,8;6;2;3,0.12114;0.09571;0.07580;0.05877,2;3;6
rearranged-130,9;4;5;3,0.11343;0.08870;0.07360;0.06055,3;4;5
rearranged-131,9;1;2;8,0.11506;0.08939;0.07227;0.05681,1;2;8
rearranged-132,9;7;2;3,0.10971;0.09042;0.07087;0.05556,2;3;7
rearranged-133,7;8;5;1,0.11213;0.08557;0.06890;0.05331,1;5;8
rearranged-134,2;3;1;7,0.11443;0.08989;0.06857;0.05210,1;3;7
rearranged-135,6;4;3;2,0.11971;0.09737;0.07477;0.05726,2;3;4
rearranged-136,7;6;1;3,0.12401;0.09737;0.07421;0.06173,1;3;6
rearranged-137,8;5;6;7,0.11093;0.08721;0.06834;0.05408,5;6;7
rearranged-138,7;5;3;4,0.12271;0.09634;0.07361;0.05798,3;4;5
rearranged-139,9;8;3;6,0.11939;0.09794;0.07863;0.06215,3;6;8
rearranged-140,8;7;3;4,0.11694;0.09075;0.06917;0.05514,3;4;7
rearranged-141,8;7;2;4,0.10938;0.08484;0.06804;0.05212,2;4;7
rearranged-142,9;4;1;7,0.11670;0.09172;0.07320;0.06080,1;4;7
rearranged-143,1;7;6;5,0.11742;0.08946;0.07238;0.05657,5;6;7
rearranged-144,8;1;5;4,0.11245;0.08950;0.07101;0.05616,1;4;5
rearranged-145,8;3;1;4,0.11145;0.08873;0.06842;0.05342,1;3;4
rearranged-146,8;1;6;3,0.10805;0.08693;0.06757;0.05571,1;3;6
rearranged-147,7;5;2;3,0.12540;0.10322;0.08522;0.06496,2;3;5
rearranged-148,9;7;3;1,0.11959;0.09771;0.08012;0.06153,1;3;7
rearranged-149,1;8;4;9,0.12425;0.09572;0.07761;0.05953,4;8;9
rearranged-150,7;6;3;4,0.11044;0.08592;0.06836;0.05293,3;4;6
rearranged-151,9;7;1;3,0.11029;0.09095;0.07113;0.05844,1;3;7
rearranged-152,7;3;1;2,0.11030;0.09074;0.06992;0.05594,1;2;3
rearranged-153,6;4;2;3,0.10972;0.08472;0.06621;0.05374,2;3;4
rearranged-154,9;7;1;4,0.11156;0.08576;0.06937;0.05568,1;4;7
rearranged-155,9;5;8;3,0.10873;0.08903;0.07075;0.05744,3;5;8
rearranged-156,1;6;8;3,0.11154;0.08908;0.06972;0.05383,3;6;8
rearranged-157,7;6;3;2,0.11263;0.09171;0.07628;0.05893,2;3;6
rearranged-158,8;6;3;1,0.11749;0.09169;0.07489;0.06027,1;3;6
rearranged-159,8;5;4;2,0.10898;0.08752;0.07208;0.05825,2;4;5
rearranged-160,9;8;7;5,0.12042;0.09482;0.07831;0.06013,5;7;8


==> anc/stimuli/rotated/answers.csv <==
scene,blocks,edges_m,director_sees
rotated-001,7;3;8,0.11496;0.09045;0.07399,3;8
rotated-002,3;6;2,0.10478;0.08499;0.06313,2;3
rotated-003,5;4;8,0.11490;0.09144;0.06551,4;5
rotated-004,2;1;3,0.10088;0.07805;0.06097,1;3
rotated-005,7;3;1,0.11058;0.08652;0.06496,1;7
rotated-006,5;2;8,0.10602;0.08435;0.06550,2;5
rotated-007,3;4;8,0.11440;0.08746;0.07123,4;8
rotated-008,8;9;2,0.10252;0.07396;0.05378,2;8
rotated-009,4;9;3,0.10130;0.08283;0.06158,4;9
rotated-010,5;4;7,0.10793;0.07759;0.06060,4;7
rotated-011,5;7;6,0.09995;0.07782;0.06067,5;6
rotated-012,9;2;3,0.10304;0.08168;0.05971,2;9
rotated-013,6;5;1,0.10696;0.08195;0.06395,1;5
rotated-014,2;5;9,0.09891;0.07300;0.05331,2;9
rotated-015,6;5;4,0.10337;0.07738;0.05505,5;6
rotated-016,1;3;9,0.10130;0.07541;0.06150,3;9
rotated-017,2;6;8,0.11187;0.08514;0.06047,2;8
rotated-018,6;9;4,0.11297;0.08064;0.05900,6;9
rotated-019,4;5;3,0.10168;0.07437;0.05744,3;5
rotated-020,1;7;4,0.11718;0.08647;0.06779,1;4
rotated-021,7;5;3,0.11143;0.07909;0.05672,5;7
rotated-022,2;8;7,0.10758;0.07980;0.06014,7;8
rotated-023,1;9;8,0.11946;0.09459;0.07101,1;8
rotated-024,3;2;4,0.10922;0.08305;0.06418,2;3
rotated-025,8;4;2,0.11281;0.08283;0.06610,2;4
rotated-026,9;1;7,0.10313;0.07422;0.05801,7;9
rotated-027,6;8;4,0.10236;0.07695;0.05434,6;8
rotated-028,9;3;5,0.10497;0.07738;0.05513,3;5
rotated-029,3;5;4,0.11432;0.09208;0.07438,3;4
rotated-030,7;4;3,0.11376;0.08244;0.06251,4;7
rotated-031,3;6;5,0.11082;0.08065;0.05979,5;6
rotated-032,7;2;1,0.11145;0.08102;0.06028,1;7
rotated-033,2;8;7,0.11641;0.08483;0.05980,2;8
rotated-034,8;2;6,0.11380;0.08400;0.06408,2;6
rotated-035,9;7;1,0.09988;0.07639;0.05996,1;9
rotated-036,5;2;9,0.10439;0.07589;0.05850,2;5
rotated-037,2;8;4,0.11681;0.09324;0.07424,4;8
rotated-038,3;6;5,0.10565;0.07546;0.05745,3;5
rotated-039,1;5;4,0.10347;0.07688;0.05835,1;5
rotated-040,9;1;7,0.11015;0.08269;0.06191,1;7
rotated-041,3;4;7,0.11615;0.08859;0.06613,3;7
rotated-042,5;8;1,0.11261;0.09103;0.06561,5;8
rotated-043,5;8;3,0.10219;0.07653;0.06259,3;8
rotated-044,2;6;1,0.10868;0.08448;0.06640,1;2
rotated-045,4;2;6,0.10830;0.07812;0.05532,2;4
rotated-046,8;3;4,0.10245;0.07955;0.05784,3;4
rotated-047,8;9;5,0.10980;0.07792;0.05989,5;8
rotated-048,1;5;4,0.11942;0.09075;0.06620,1;5
rotated-049,3;9;8,0.10683;0.07532;0.05584,8;9
rotated-050,7;2;3,0.11912;0.08802;0.06740,3;7
rotated-051,1;8;7,0.11670;0.08390;0.06721,1;8
rotated-052,3;4;1,0.09977;0.08082;0.05748,1;4
rotated-053,1;8;5,0.10736;0.07997;0.06401,1;5
rotated-054,3;6;7,0.09830;0.06994;0.04994,3;6
rotated-055,5;2;3,0.11618;0.09449;0.07222,2;3
rotated-056,1;6;5,0.11985;0.09205;0.07443,1;5
rotated-057,6;3;8,0.10315;0.07474;0.05824,3;6
rotated-058,6;3;7,0.10369;0.07476;0.05517,3;7
rotated-059,1;3;8,0.10458;0.08466;0.06031,1;8
rotated-060,2;3;6,0.11445;0.09345;0.06828,2;3
rotated-061,1;5;7,0.10559;0.07607;0.05429,5;7
rotated-062,1;9;7,0.10283;0.08195;0.06281,1;7
rotated-063,4;7;2,0.09977;0.07033;0.05689,4;7
rotated-064,9;5;4,0.11236;0.08292;0.06458,4;5
rotated-065,3;1;2,0.11198;0.08738;0.06217,2;3
rotated-066,2;8;6,0.09939;0.08050;0.06009,2;8
rotated-067,5;6;4,0.10284;0.07447;0.05320,4;6
rotated-068,6;7;2,0.10139;0.07278;0.05245,2;6
rotated-069,2;4;7,0.12054;0.08608;0.06336,2;4
rotated-070,5;7;4,0.10671;0.07614;0.05783,4;7
rotated-071,6;4;2,0.10980;0.08273;0.05834,2;6
rotated-072,4;6;9,0.10696;0.07914;0.05802,4;6
rotated-073,5;3;6,0.10369;0.07439;0.06094,3;6
rotated-074,4;7;5,0.11107;0.09040;0.06758,4;5
rotated-075,8;6;5,0.11965;0.08471;0.06342,6;8
rotated-076,2;5;7,0.11568;0.08662;0.06900,5;7
rotated-077,7;4;8,0.10965;0.08167;0.06156,7;8
rotated-078,5;7;1,0.11064;0.08562;0.06192,5;7
rotated-079,7;6;1,0.09901;0.07085;0.05706,1;6
rotated-080,5;3;6,0.11034;0.08011;0.05739,5;6
rotated-081,4;9;1,0.11492;0.08304;0.06338,4;9
rotated-082,4;2;7,0.10806;0.07898;0.06363,2;7
rotated-083,8;2;5,0.10691;0.07853;0.06212,5;8
rotated-084,1;3;5,0.10077;0.07473;0.05902,1;3
rotated-085,1;4;9,0.10735;0.08365;0.06069,4;9
rotated-086,4;7;9,0.10310;0.07383;0.05347,4;9
rotated-087,4;8;5,0.11662;0.08493;0.06557,4;8
rotated-088,6;8;4,0.09936;0.07644;0.05491,4;8
rotated-089,5;1;9,0.10304;0.07651;0.05560,5;9
rotated-090,6;4;7,0.10553;0.07938;0.06179,4;6
rotated-091,2;6;5,0.11255;0.09109;0.06722,5;6
rotated-092,4;2;9,0.10067;0.08091;0.06305,4;9
rotated-093,2;4;1,0.09967;0.07166;0.05486,2;4
rotated-094,7;5;8,0.09993;0.07327;0.05687,5;8
rotated-095,3;1;7,0.12088;0.08951;0.06438,3;7
rotated-096,9;1;3,0.11038;0.08322;0.06042,1;9
rotated-097,7;2;3,0.10557;0.07803;0.05499,2;3
rotated-098,9;3;4,0.11088;0.08521;0.06232,4;9
rotated-099,9;6;1,0.09897;0.07838;0.05575,6;9
rotated-100,8;2;5,0.09872;0.07195;0.05581,2;5
rotated-101,4;7;1,0.11222;0.08161;0.05878,1;4
rotated-102,4;2;6,0.11198;0.08432;0.06436,2;4
rotated-103,8;4;2,0.09966;0.07969;0.05920,2;4
rotated-104,9;5;4,0.11889;0.08402;0.06840,4;9
rotated-105,4;8;2,0.10218;0.07522;0.06140,4;8
rotated-106,8;9;7,0.10467;0.08097;0.06190,7;9
rotated-107,6;8;3,0.10625;0.08643;0.06462,3;6
rotated-108,8;9;6,0.09801;0.07043;0.05553,8;9
rotated-109,5;9;4,0.10467;0.08420;0.06086,4;9
rotated-110,1;2;3,0.10216;0.07268;0.05524,1;3
rotated-111,7;8;6,0.10255;0.07547;0.05721,7;8
rotated-112,9;7;3,0.10017;0.07315;0.05370,3;7
rotated-113,2;9;1,0.11130;0.08796;0.07182,1;2
rotated-114,8;6;7,0.10466;0.07607;0.05508,6;8
rotated-115,2;9;3,0.09964;0.07278;0.05502,3;9
rotated-116,1;3;6,0.10141;0.07793;0.05490,1;6
rotated-117,2;8;4,0.12190;0.08974;0.06368,2;8
rotated-118,2;4;7,0.10987;0.07812;0.05572,4;7
rotated-119,2;8;9,0.09864;0.07519;0.05760,2;9
rotated-120,2;3;8,0.12130;0.09806;0.07014,2;3
rotated-121,8;6;1,0.11185;0.08758;0.06557,1;6
rotated-122,1;9;3,0.10152;0.08044;0.05684,1;3
rotated-123,8;1;6,0.10393;0.07701;0.06218,1;8
rotated-124,9;1;3,0.10663;0.08167;0.05784,1;3
rotated-125,8;6;5,0.11377;0.08754;0.06725,5;8
rotated-126,6;9;4,0.10402;0.08106;0.06285,6;9
rotated-127,6;4;2,0.10280;0.07785;0.05801,2;4
rotated-128,7;3;6,0.10543;0.08609;0.06724,6;7
rotated-129,6;1;7,0.10253;0.07716;0.05494,1;6
rotated-130,9;1;8,0.10274;0.07785;0.05914,1;8
rotated-131,8;4;9,0.10144;0.08286;0.06789,8;9
rotated-132,1;8;5,0.10970;0.08217;0.06012,1;8
rotated-133,1;9;2,0.10698;0.08605;0.06064,2;9
rotated-134,7;3;8,0.10026;0.07894;0.05704,7;8
rotated-135,2;6;4,0.10309;0.08183;0.06546,2;6
rotated-136,3;4;6,0.11167;0.09092;0.06421,4;6
rotated-137,8;2;9,0.10793;0.07602;0.05825,8;9
rotated-138,1;4;8,0.10704;0.08614;0.06633,1;4
rotated-139,9;6;2,0.10703;0.08591;0.06650,2;6
rotated-140,3;5;6,0.09866;0.07571;0.05846,3;6
rotated-141,5;1;3,0.11244;0.07941;0.06102,1;5
rotated-142,2;8;3,0.10044;0.07398;0.05562,3;8
rotated-143,9;7;4,0.10622;0.08203;0.06573,4;9
rotated-144,4;2;7,0.09897;0.07058;0.05754,2;4
rotated-145,4;1;6,0.10935;0.08194;0.06195,1;6
rotated-146,6;9;5,0.10866;0.08271;0.06720,5;6
rotated-147,3;1;6,0.10838;0.08862;0.06585,1;3
rotated-148,6;5;2,0.10434;0.07579;0.05515,2;5
rotated-149,9;6;3,0.11610;0.09030;0.06380,3;9
rotated-150,4;2;9,0.09929;0.07632;0.05626,2;4
rotated-151,7;6;5,0.10030;0.08155;0.06549,5;6
rotated-152,7;4;1,0.10654;0.07710;0.05525,1;7
rotated-153,4;7;3,0.11184;0.08700;0.06884,4;7
rotated-154,4;7;5,0.11970;0.09658;0.06976,5;7
rotated-155,6;7;4,0.11894;0.08538;0.06210,4;6
rotated-156,4;9;2,0.10430;0.08355;0.06090,4;9
rotated-157,8;5;2,0.10521;0.08417;0.06239,2;5
rotated-158,9;4;6,0.10537;0.08277;0.06620,6;9
rotated-159,5;4;7,0.11317;0.09254;0.06540,4;5
rotated-160,1;9;7,0.10034;0.07437;0.06017,7;9


==> anc/traces/coded_twice.csv <==
item,reading,chosen_visibility
t0742f93,own view,unseen
t08c4db6,director view,seen
t0ecf50c,largest digit,seen
t0f4b240,director view,seen
t263f98b,own view,unseen
t38be2db,own view,unseen
t3dafba5,director view,seen
t3f059c4,own view,not stated
t495c2b0,director view,seen
t4fe04f7,director view,seen
t50ce156,director view,seen
t606c715,largest digit,seen
t62b326d,director view,seen
t64381af,own view,unseen
t7eff543,director view,seen
t8665bf6,director view,seen
t8c39e09,largest digit,seen
t8e35f2c,director view,seen
t996416f,director view,seen
t9fba5cc,own view,unseen
ta04eadf,director view,seen
ta71b53f,own view,unseen
tb253eca,largest digit,seen
tb77812d,director view,seen
tc12ff02,director view,seen
tc491d6b,director view,seen
tdfd69c4,director view,seen
te4bcd16,largest digit,seen
te8818f3,director view,seen
tf9d8d1a,director view,seen


==> anc/traces/codes.csv <==
item,model,scene,question_a,question_b,prompt,trial,reading,chosen_visibility,director_view,quote
tb4d2e99,qwen3.8-27b,main-001,visibility question,mean,base,1,director view,seen,1,"So among visible (7 and 4), yellow 4 is largest physically."
td0a570a,qwen3.8-27b,main-001,visibility question,mean,base,2,director view,seen,1,4 is closer to director than 7. So 4 appears larger. So chosen = 4.
td7363c4,qwen3.8-27b,main-001,visibility question,mean,base,3,director view,seen,1,"Thus among visible {7,4}, the largest is 4."
td993945,qwen3.8-27b,main-001,visibility question,mean,base,4,director view,seen,1,"Among visible {7,4}, the largest is 4. So director means 4."
tfbb97a6,qwen3.8-27b,main-001,visibility question,mean,base,5,largest digit,seen,1,"Among visible to director {7,4}, largest number is 7."
t7951526,qwen3.8-27b,main-002,visibility question,mean,base,1,director view,seen,1,"So director, seeing only 1 and 8, would call the largest visible = block 1."
t097b6af,qwen3.8-27b,main-002,visibility question,mean,base,2,director view,seen,1,"So among those the director can see, the largest is block 1 (blue) since it's bigger than purple 8."
t7498769,qwen3.8-27b,main-002,visibility question,mean,base,3,director view,seen,1,"So among visible, blue (1) is largest."
tf6d32f0,qwen3.8-27b,main-002,visibility question,mean,base,4,director view,seen,1,"Thus if 2 hidden, largest visible = 1."
tab6e10f,qwen3.8-27b,main-002,visibility question,mean,base,5,director view,seen,1,"The director says ""the largest block"" meaning the largest block they can see = 1."
t5c0d99d,qwen3.8-27b,main-003,visibility question,mean,base,1,director view,seen,1,"But wait, the director can only see 7 and 4 (8 hidden). Among visible, the nearest is 7, appears largest."
tab2dcf8,qwen3.8-27b,main-003,visibility question,mean,base,2,director view,seen,1,"So among visible, purple (4) is largest."
t0b10a3f,qwen3.8-27b,main-003,visibility question,mean,base,3,director view,seen,1,"So among visible {7,4}, largest is 4."
tffadf35,qwen3.8-27b,main-003,visibility question,mean,base,4,director view,seen,1,Yes physical largest among visible is 4 (80 > 45).
tc375532,qwen3.8-27b,main-003,visibility question,mean,base,5,director view,seen,1,The director sees 7 and 4; the larger physical one is 4.
t8b36d92,qwen3.8-27b,main-004,visibility question,mean,base,1,director view,seen,1,"So among visible blocks, the largest physical one. 7 vs 9: 7 is larger in image. So answer 7."
t0f4fd18,qwen3.8-27b,main-004,visibility question,mean,base,2,director view,seen,1,"Since 8 hidden from director, director's largest visible is 7."
t673121f,qwen3.8-27b,main-004,visibility question,mean,base,3,director view,seen,1,The puzzle likely intends apparent size from director's viewpoint = nearest visible = 9.
t224abfb,qwen3.8-27b,main-004,visibility question,mean,base,4,director view,seen,1,"So among his visible blocks, the largest is 7."
tc285b4b,qwen3.8-27b,main-004,visibility question,mean,base,5,director view,seen,1,The director can see 7 and 9; largest is 7.
t699cb27,qwen3.8-27b,main-005,visibility question,mean,base,1,director view,seen,1,So largest visible to director is green1 (since both visible).
t1c974e9,qwen3.8-27b,main-005,visibility question,mean,base,2,director view,seen,1,Thus director sees 1 and 4; largest among those is 1.
t2637def,qwen3.8-27b,main-005,visibility question,mean,base,3,director view,seen,1,The physically largest among visible is 1.
t915932f,qwen3.8-27b,main-005,visibility question,mean,base,4,director view,seen,1,"So among visible-to-director {1,4}, largest is 1."
tc2a813d,qwen3.8-27b,main-005,visibility question,mean,base,5,director view,seen,1,Thus director's visible blocks: 1 and 4. Largest among those: 1.
t3b799e3,qwen3.8-27b,main-006,visibility question,mean,base,1,director view,seen,1,"Among visible (9 and 2), the blue 2 is larger than red 9."
t14a8493,qwen3.8-27b,main-006,visibility question,mean,base,2,director view,seen,1,Largest visible = blue 2.
tc61f4ab,qwen3.8-27b,main-006,visibility question,mean,base,3,director view,seen,1,So largest visible = 2.
tbaa4847,qwen3.8-27b,main-006,visibility question,mean,base,4,director view,seen,1,"Among visible {9,2}, which is larger? Blue (2) appears larger than red (9). So director means 2."
t00320cc,qwen3.8-27b,main-006,visibility question,mean,base,5,director view,seen,1,"So among visible to director, the largest is the blue 2 block."
t444f960,qwen3.8-27b,main-007,visibility question,mean,base,1,largest digit,seen,1,"Among visible blocks, the largest number is 6."
tac56168,qwen3.8-27b,main-007,visibility question,mean,base,2,director view,seen,1,Thus director sees 6 and 4. Largest among them: compare physical sizes. Purple appears larger. So 6.
t6025e33,qwen3.8-27b,main-007,visibility question,mean,base,3,director view,seen,1,"The director can see 6 and 4. Among those, the largest is 6 (purple bigger than yellow)."
tc9823f2,qwen3.8-27b,main-007,visibility question,mean,base,4,director view,seen,1,"Since director cannot see 8, the largest block the director sees is 6."
t7b4fd74,qwen3.8-27b,main-007,visibility question,mean,base,5,director view,seen,1,"Then among visible (6,4), purple 6 is larger than yellow 4."
t971591d,qwen3.8-27b,main-008,visibility question,mean,base,1,director view,seen,1,Therefore director must mean among visible: 1 is largest visible.
t1926ced,qwen3.8-27b,main-008,visibility question,mean,base,2,director view,seen,1,"Thus director sees {1,6} and among them the largest is 1."
t5f5feae,qwen3.8-27b,main-008,visibility question,mean,base,3,director view,seen,1,So largest visible to director = 1.
t0934723,qwen3.8-27b,main-008,visibility question,mean,base,4,director view,seen,1,"Among visible {1,6}, which is largest? Compare sizes: block1 purple vs block6 orange. In image, purple block1 looks larger than orange block6. So largest visible = 1."
t05fa5b5,qwen3.8-27b,main-008,visibility question,mean,base,5,director view,seen,1,"Block 3 appears largest overall but director can't see it. So among visible, the largest is 1."
tebb7155,qwen3.8-27b,main-009,visibility question,mean,base,1,director view,seen,1,Then largest visible to director = orange = 9.
t2657236,qwen3.8-27b,main-009,visibility question,mean,base,2,director view,seen,1,Thus largest visible to director = 9 (since 9 > 8 in size).
t62d0ce2,qwen3.8-27b,main-009,visibility question,mean,base,3,director view,seen,1,"Thus director sees 8 and 9; among those, 8 is closest to director, appears largest."
tdc5f133,qwen3.8-27b,main-009,visibility question,mean,base,4,director view,seen,1,So director sees yellow 8 as largest.
ta965c0e,qwen3.8-27b,main-009,visibility question,mean,base,5,director view,seen,1,"Thus among visible {8,9}, largest is 9 (orange bigger than yellow)."
tfff83fc,qwen3.8-27b,main-010,visibility question,mean,base,1,director view,seen,1,"Teal 7 looks largest in image but director can't see it. So among visible, 2 is larger than 8."
t24060cc,qwen3.8-27b,main-010,visibility question,mean,base,2,director view,seen,1,"Now ""largest block"" among director-visible {2,8}: compare sizes. 2 medium, 8 small. So largest is 2."
t3f15803,qwen3.8-27b,main-010,visibility question,mean,base,3,director view,seen,1,So largest visible = 2.
tc791527,qwen3.8-27b,main-010,visibility question,mean,base,4,director view,seen,1,"Among visible {2,8}, the largest is 2 (blue) since purple 8 looks smaller."
te73e1ae,qwen3.8-27b,main-010,visibility question,mean,base,5,director view,seen,1,"Then among visible to director {2,8}, largest is 2."
tbdbe742,qwen3.8-27b,main-011,visibility question,mean,base,1,director view,seen,1,"So among visible, largest physical is 4."
t9503387,qwen3.8-27b,main-011,visibility question,mean,base,2,director view,seen,1,"Since director can't see orange 9, the largest in director's view is teal 4."
t0f7e6cb,qwen3.8-27b,main-011,visibility question,mean,base,3,director view,seen,1,"So among visible blocks (4 and 3), the largest physical is 4 (since 4's cube is bigger than 3's)."
t1b13ce6,qwen3.8-27b,main-011,visibility question,mean,base,4,director view,seen,1,"Thus director's ""largest block"" among those he sees = 4."
tbdbb703,qwen3.8-27b,main-011,visibility question,mean,base,5,director view,seen,1,"So among visible, the teal 4 looks bigger than purple 3."
t6baa139,qwen3.8-27b,main-012,visibility question,mean,base,1,largest digit,seen,1,Largest number among visible = 2.
t781535d,qwen3.8-27b,main-012,visibility question,mean,base,2,director view,seen,1,"Since they can't see 5, the largest they see is 2."
t376e2a6,qwen3.8-27b,main-012,visibility question,mean,base,3,director view,seen,1,"The director sees 1 and 2 (5 hidden). Among 1 and 2, the closest to director is 2 (center), so 2 appears largest."
t43095d3,qwen3.8-27b,main-012,visibility question,mean,base,4,director view,seen,1,"So orange 1 is closest to director, appears largest to director. So director means block 1."
tf59ace1,qwen3.8-27b,main-012,visibility question,mean,base,5,director view,seen,1,The director sees 1 and 2. Among those the largest physical is 2 (blue bigger than orange).
t06ab577,qwen3.8-27b,main-013,visibility question,mean,base,1,director view,seen,1,"So director's visible set {9,5}, largest =5."
taff6e6f,qwen3.8-27b,main-013,visibility question,mean,base,2,director view,seen,1,"So block 9 appears larger to the director. So ""the largest block"" = 9."
t68bb708,qwen3.8-27b,main-013,visibility question,mean,base,3,director view,seen,1,"Thus to director, 9 appears largest. And 9 is visible to director."
t6890b9b,qwen3.8-27b,main-013,visibility question,mean,base,4,director view,seen,1,"So among visible {9,5}, the largest actual size is green5 (since 9 is small)."
tc894978,qwen3.8-27b,main-013,visibility question,mean,base,5,director view,seen,1,"Since all are cubes but different sizes, the largest visible to director is 5."
t1a6a272,qwen3.8-27b,main-014,visibility question,mean,base,1,largest digit,seen,1,So largest number visible = 5.
tf528862,qwen3.8-27b,main-014,visibility question,mean,base,2,largest digit,seen,1,Largest visible number = 5.
t83c32c0,qwen3.8-27b,main-014,visibility question,mean,base,3,director view,seen,1,The director sees 2 and 5; 2 is larger.
tfe3e568,qwen3.8-27b,main-014,visibility question,mean,base,4,director view,seen,1,"Then ""largest block"" the director refers to the largest block they can see = 2."
t88c7589,qwen3.8-27b,main-014,visibility question,mean,base,5,director view,seen,1,So physical largest visible = 2 (since 8 not visible).
t61d143c,qwen3.8-27b,main-015,visibility question,mean,base,1,director view,seen,1,So largest visible = 6.
t026efc7,qwen3.8-27b,main-015,visibility question,mean,base,2,prior knowledge,unseen,1,The director might be omniscient about the scene layout except occlusion only affects seeing.
t691c172,qwen3.8-27b,main-015,visibility question,mean,base,3,director view,seen,1,So largest visible = 2.
t5a2a707,qwen3.8-27b,main-015,visibility question,mean,base,4,director view,seen,1,"Since director can't see 9, the director's largest visible is 2."
t162a01c,qwen3.8-27b,main-015,visibility question,mean,base,5,largest digit,seen,1,"So among visible blocks (2 and 6), the largest number is 6."
ta37a04f,qwen3.8-27b,main-016,visibility question,mean,base,1,largest digit,seen,1,"""largest block"" = block with largest number = 7"
td3133b0,qwen3.8-27b,main-016,visibility question,mean,base,2,largest digit,seen,1,The largest number among visible = 7.
td79fcc2,qwen3.8-27b,main-016,visibility question,mean,base,3,largest digit,seen,1,"The director sees 2 and 7, largest number = 7."
te9d65f2,qwen3.8-27b,main-016,visibility question,mean,base,4,largest digit,seen,1,"Among visible {5,7}, largest number is 7."
td7e345e,qwen3.8-27b,main-016,visibility question,mean,base,5,largest digit,seen,1,Largest number among these =7. So chosen_block =7.
t6289a6d,qwen3.8-27b,main-017,visibility question,mean,base,1,director view,seen,1,Largest among those from director's view = 5 (since 5 closer and bigger than 9).
t1653252,qwen3.8-27b,main-017,visibility question,mean,base,2,largest digit,seen,1,The largest number visible to him is 9.
t791b762,qwen3.8-27b,main-017,visibility question,mean,base,3,largest digit,seen,1,"Among visible to director, largest number is 9."
t7fa1d51,qwen3.8-27b,main-017,visibility question,mean,base,4,largest digit,seen,1,The director sees 9 and 5; largest number among those is 9.
td149df5,qwen3.8-27b,main-017,visibility question,mean,base,5,largest digit,seen,1,"Among those, the largest number is 9."
t1bec786,qwen3.8-27b,main-018,visibility question,mean,base,1,director view,seen,1,"But director can't see 1. So director's ""largest"" among visible = 8."
t9b4f6d6,qwen3.8-27b,main-018,visibility question,mean,base,2,director view,seen,1,"Among those, the largest is 8 (orange looks bigger than yellow 4)."
t4e4adad,qwen3.8-27b,main-018,visibility question,mean,base,3,director view,seen,1,"So among visible (4 and 8), the largest is 8."
t45d8123,qwen3.8-27b,main-018,visibility question,mean,base,4,director view,seen,1,"Among visible {4,8}, the largest apparent to director is the closest to director = yellow = 4."
t9a780c4,qwen3.8-27b,main-018,visibility question,mean,base,5,director view,seen,1,"The director can't see 1, so they wouldn't refer to it. So they mean the largest among visible = 8."
t941be38,qwen3.8-27b,main-019,visibility question,mean,base,1,director view,seen,1,"If red were hidden, among visible {5,3}, largest apparent = closest = 3."
t0418710,qwen3.8-27b,main-019,visibility question,mean,base,2,director view,seen,1,"In image, blue 3 vs yellow 5: blue 3 appears larger than yellow 5. So largest among visible = 3."
t47cf888,qwen3.8-27b,main-019,visibility question,mean,base,3,largest digit,seen,1,"Among visible to director {5,3}, largest number = 5."
t93c3b2f,qwen3.8-27b,main-019,visibility question,mean,base,4,director view,seen,1,"The director sees 3 and 5. Among those, 3 is larger than 5. So ""largest block"" = 3."
te696996,qwen3.8-27b,main-019,visibility question,mean,base,5,director view,seen,1,"So director's ""largest block"" = the one appearing largest to him = the closest to him = yellow 5."
t0cb6d11,qwen3.8-27b,main-020,visibility question,mean,base,1,largest digit,seen,1,The largest digit is 6.
t6a46b47,qwen3.8-27b,main-020,visibility question,mean,base,2,director view,seen,1,So yellow (1) larger than green (6). So largest among visible = 1.
te1dd088,qwen3.8-27b,main-020,visibility question,mean,base,3,director view,seen,1,"Among those, the largest in the director's view (apparent) is the closest = 6."
t4c3dbdd,qwen3.8-27b,main-020,visibility question,mean,base,4,director view,seen,1,"So director sees 1 and 6, largest visible = 1."
td58eae9,qwen3.8-27b,main-020,visibility question,mean,base,5,director view,seen,1,"So block6 closer, appears larger. So director means block 6."
t20c098a,qwen3.8-27b,main-021,visibility question,mean,base,1,director view,seen,1,"The director sees blocks 5 and 9 (per above). Among those, the largest is 5 (red cube larger than tiny purple 9)."
t5c83579,qwen3.8-27b,main-021,visibility question,mean,base,2,director view,seen,1,The director sees 5 and 9. The largest of those is 5 (red looks bigger than purple).
tf0b5ea5,qwen3.8-27b,main-021,visibility question,mean,base,3,director view,seen,1,"Among visible {5,9}, largest is 5."
tac8144d,qwen3.8-27b,main-021,visibility question,mean,base,4,director view,seen,1,"Hence visible = {5,9}. Largest among those = 5 (red bigger than purple)."
t3510ad2,qwen3.8-27b,main-021,visibility question,mean,base,5,director view,seen,1,"But director can't see block6. So among visible (5 and 9), the largest is block5."
t162c919,qwen3.8-27b,main-022,visibility question,mean,base,1,director view,seen,1,So largest visible = 1.
ted9601f,qwen3.8-27b,main-022,visibility question,mean,base,2,director view,seen,1,the one that looks largest = nearest = the one with smallest distance to director = orange 1
t6a8ffb8,qwen3.8-27b,main-022,visibility question,mean,base,3,director view,seen,1,"Among visible {4,1}, the largest to director is 1 (nearest)."
t7123589,qwen3.8-27b,main-022,visibility question,mean,base,4,director view,seen,1,"Among those, closest to director is 4 (since 4 is farthest from camera). So largest apparent = 4."
t168ebb3,qwen3.8-27b,main-022,visibility question,mean,base,5,director view,seen,1,So largest among visible = orange =1.
td144ee7,qwen3.8-27b,main-023,visibility question,mean,base,1,director view,seen,1,"Among visible to director, largest is 6 (red) vs 1 (orange small)."
tcb62661,qwen3.8-27b,main-023,visibility question,mean,base,2,director view,seen,1,"So among visible blocks (1 and 6), the largest is 6."
t4238005,qwen3.8-27b,main-023,visibility question,mean,base,3,director view,seen,1,"The director's reference is to blocks it can see (it can't see 2). So among visible {1,6}, largest is 6."
t46f0f68,qwen3.8-27b,main-023,visibility question,mean,base,4,director view,seen,1,"So director's ""largest"" among visible = 6."
t0c1b91e,qwen3.8-27b,main-023,visibility question,mean,base,5,director view,seen,1,"Thus director, seeing only 1 and 6, says largest = 6."
t0457358,qwen3.8-27b,main-024,visibility question,mean,base,1,director view,seen,1,"He sees 1 and 8. Among those, the largest appearing is the nearest to him, which is 1 (farther from me = nearer to director)."
tfe4d8ef,qwen3.8-27b,main-024,visibility question,mean,base,2,director view,seen,1,"So among visible-to-director blocks, the largest is 1."
tee9a93f,qwen3.8-27b,main-024,visibility question,mean,base,3,director view,seen,1,The largest visible is 1 (since 2 is hidden and 2 is the largest overall).
t1744d46,qwen3.8-27b,main-024,visibility question,mean,base,4,director view,seen,1,"So the director means the block that, from their view, is the largest among visible blocks. That's orange 1."
tc36c3d4,qwen3.8-27b,main-024,visibility question,mean,base,5,director view,seen,1,"Since he can't see red, the biggest he sees is orange 1."
t4d79fbd,qwen3.8-27b,main-025,visibility question,mean,base,1,largest digit,seen,1,"Among visible {9,6}, largest number =9."
ta186e0d,qwen3.8-27b,main-025,visibility question,mean,base,2,largest digit,seen,1,Largest among visible by number = 9.
t6c1726a,qwen3.8-27b,main-025,visibility question,mean,base,3,director view,seen,1,"Director sees 9 and 6. Among those, largest apparent = 9 (closest)."
t2faddc2,qwen3.8-27b,main-025,visibility question,mean,base,4,director view,seen,1,So 9 appears larger to director.
t4748f7b,qwen3.8-27b,main-025,visibility question,mean,base,5,director view,seen,1,Largest among visible = 9 (red is bigger than teal).
tb188ff7,qwen3.8-27b,main-026,visibility question,mean,base,1,director view,seen,1,"Director sees red and orange, so largest visible is red = 2."
tcfdfc31,qwen3.8-27b,main-026,visibility question,mean,base,2,director view,seen,1,"Among visible to director (9 and 2), the largest is 2."
t9180666,qwen3.8-27b,main-026,visibility question,mean,base,3,director view,seen,1,"Among visible (9,2), largest apparent = 9."
ta9ecb5a,qwen3.8-27b,main-026,visibility question,mean,base,4,director view,seen,1,"So among his visible set {9,2}, largest is 2."
t6a306e1,qwen3.8-27b,main-026,visibility question,mean,base,5,director view,seen,1,Now largest among visible to director: compare 9 and 2 physical sizes: 2 bigger.
t4674967,qwen3.8-27b,main-027,visibility question,mean,base,1,largest digit,seen,1,Largest number among them = 9.
t51107fd,qwen3.8-27b,main-027,visibility question,mean,base,2,director view,seen,1,"For largest: among visible, the one closest to director appears largest = 9."
t06aa2af,qwen3.8-27b,main-027,visibility question,mean,base,3,director view,seen,1,"Since he can't see 8, he'd consider among visible ones. Largest visible = 6."
te4c2699,qwen3.8-27b,main-027,visibility question,mean,base,4,director view,seen,1,"Among visible {6,9}, largest is 6."
tbb197ed,qwen3.8-27b,main-027,visibility question,mean,base,5,director view,seen,1,"So to director, 9 is closer, appears larger. So largest apparent = 9."
tc165456,qwen3.8-27b,main-028,visibility question,mean,base,1,director view,seen,1,"So ""the largest block"" = largest among visible-to-director blocks."
t2b4a831,qwen3.8-27b,main-028,visibility question,mean,base,2,director view,seen,1,"Among visible {4,9}, block4 is larger (closer). So director means 4."
t43760d9,qwen3.8-27b,main-028,visibility question,mean,base,3,director view,seen,1,"So among visible to director (4 and 9), the largest is block 4 (teal looks bigger than purple)."
tdaedc80,qwen3.8-27b,main-028,visibility question,mean,base,4,director view,seen,1,"since only 4 is visible, ""the largest block"" must be 4."
tedf6f30,qwen3.8-27b,main-028,visibility question,mean,base,5,director view,seen,1,"So among visible {4,9}, largest apparent is 4."
t42619d2,qwen3.8-27b,main-029,visibility question,mean,base,1,director view,seen,1,"So the director, when saying ""the largest block,"" refers to the largest block they can see, which is 8."
t1aec8a4,qwen3.8-27b,main-029,visibility question,mean,base,2,director view,seen,1,"The director refers to ""the largest block"" meaning among blocks he can see, the one with greatest size."
t1fec706,qwen3.8-27b,main-029,visibility question,mean,base,3,director view,seen,1,"Thus among visible blocks (7 and 8), the nearest to director is 7, so 7 appears largest to director."
t68a1f24,qwen3.8-27b,main-029,visibility question,mean,base,4,largest digit,seen,1,"Among visible to director (7 and 8), largest number is 8."
tedd103f,qwen3.8-27b,main-029,visibility question,mean,base,5,director view,seen,1,Largest visible = 8 (since red bigger than teal).
tfc19778,qwen3.8-27b,main-030,visibility question,mean,base,1,director view,seen,1,"Since orange not visible to director, the largest visible is green 9."
t287d648,qwen3.8-27b,main-030,visibility question,mean,base,2,director view,seen,1,The director sees 1 and 9. The 9 appears bigger.
t1078999,qwen3.8-27b,main-030,visibility question,mean,base,3,director view,seen,1,"Among visible (1 and 9), the largest is 9."
t891b487,qwen3.8-27b,main-030,visibility question,mean,base,4,director view,seen,1,So director's largest visible = 9.
te7c0c2f,qwen3.8-27b,main-030,visibility question,mean,base,5,director view,seen,1,"Among visible to director (1 and 9), 9 is larger."
te883702,qwen3.8-27b,main-031,visibility question,mean,base,1,director view,seen,1,"So among visible blocks, the largest is 7."
t5495d59,qwen3.8-27b,main-031,visibility question,mean,base,2,director view,seen,1,"So if red is smaller, then among visible (7,3) the largest is 7."
tccdc744,qwen3.8-27b,main-031,visibility question,mean,base,3,director view,seen,1,"Now ""largest block"" among visible {7,3}. Compare sizes: block 7 (teal) appears larger than block 3 (red) in image."
t239e130,qwen3.8-27b,main-031,visibility question,mean,base,4,director view,seen,1,"Among visible (7 and 3), block 3 (850) is nearer to director than block 7 (880). So block 3 appears larger to director."
t74f8be5,qwen3.8-27b,main-031,visibility question,mean,base,5,director view,seen,1,The largest visible is 7 (teal bigger than red).
t047b1c3,qwen3.8-27b,main-032,visibility question,mean,base,1,director view,seen,1,"Among the director's visible blocks {6,4}, the largest is 6."
tfe2dab8,qwen3.8-27b,main-032,visibility question,mean,base,2,director view,seen,1,Typically these puzzles: the director's utterance refers to the largest among the blocks it can see.
t2708f31,qwen3.8-27b,main-032,visibility question,mean,base,3,director view,seen,1,Thus chosen_block (largest among visible) = 6 (teal larger than yellow).
td5f5ba8,qwen3.8-27b,main-032,visibility question,mean,base,4,director view,seen,1,"The director sees 6 and 4. Among those, 6 is larger."
t6ff39d9,qwen3.8-27b,main-032,visibility question,mean,base,5,director view,seen,1,"Thus among director-visible {4,6}, largest = 6."
t7ee0a28,qwen3.8-27b,main-033,visibility question,mean,base,1,director view,seen,1,So teal 6 has highest base => farthest from me => closest to director => appears largest to director. So director's largest = 6.
t8afc39f,qwen3.8-27b,main-033,visibility question,mean,base,2,director view,seen,1,"The director can only see 6 and 2. Among those, the largest is 2 (yellow appears larger than teal)."
t0b744b4,qwen3.8-27b,main-033,visibility question,mean,base,3,director view,seen,1,"So among visible (6 and 2), the largest is 2."
t69e7438,qwen3.8-27b,main-033,visibility question,mean,base,4,director view,seen,1,So yellow slightly larger to director. So chosen = 2.
t7546f6c,qwen3.8-27b,main-033,visibility question,mean,base,5,director view,seen,1,So director's largest visible = 2.
t3531ee5,qwen3.8-27b,main-034,visibility question,mean,base,1,director view,seen,1,"The director sees 9 and 1; among those, 9 appears larger because it's closer."
tda0cfea,qwen3.8-27b,main-034,visibility question,mean,base,2,director view,seen,1,So largest visible = 1.
tab25ea3,qwen3.8-27b,main-034,visibility question,mean,base,3,director view,seen,1,"So among visible, 1 is largest."
t8ae504f,qwen3.8-27b,main-034,visibility question,mean,base,4,director view,seen,1,"So from director's view, red 9 is closest thus appears largest."
taec07c2,qwen3.8-27b,main-034,visibility question,mean,base,5,director view,seen,1,"So among visible {1,9}, largest is 1."
tc3d5d17,qwen3.8-27b,main-035,visibility question,mean,base,1,director view,seen,1,"So from the director's perspective, the largest visible block is the yellow 8 (bigger than orange 2)."
tfd21080,qwen3.8-27b,main-035,visibility question,mean,base,2,director view,seen,1,"Now largest to director among {8,2}: 2 is closer (smaller y) thus larger apparent."
tbbbd628,qwen3.8-27b,main-035,visibility question,mean,base,3,director view,seen,1,"So among visible, the largest is 8."
tcf1ce85,qwen3.8-27b,main-035,visibility question,mean,base,4,director view,seen,1,"Among visible (8 and 2), the yellow 8 is largest."
tb9e316a,qwen3.8-27b,main-035,visibility question,mean,base,5,director view,seen,1,physically largest among those director sees = 8 (yellow bigger than orange).
t8d2ed34,qwen3.8-27b,main-036,visibility question,mean,base,1,director view,seen,1,"Among visible {1,9}, block 9 is larger than block 1."
t02f3716,qwen3.8-27b,main-036,visibility question,mean,base,2,director view,seen,1,"So among visible to director, the largest is 9."
t9195035,qwen3.8-27b,main-036,visibility question,mean,base,3,largest digit,seen,1,Largest number among visible is 9.
tdba785f,qwen3.8-27b,main-036,visibility question,mean,base,4,director view,seen,1,"So among visible to director (1 and 9), largest is 9."
t9610048,qwen3.8-27b,main-036,visibility question,mean,base,5,director view,seen,1,Thus director sees 1 and 9. Largest visible = 9.
t124d5df,qwen3.8-27b,main-037,visibility question,mean,base,1,director view,seen,1,So green (3) is closest to director → appears largest → director means 3.
t514251e,qwen3.8-27b,main-037,visibility question,mean,base,2,director view,seen,1,"So ""largest block"" among those director sees = 2."
t0877c1b,qwen3.8-27b,main-037,visibility question,mean,base,3,director view,seen,1,"If director sees 5 and 2, the larger is 2."
ta21779b,qwen3.8-27b,main-037,visibility question,mean,base,4,director view,seen,1,"So director's ""largest block"" refers to among visible: 2 vs 5 -> 2 larger."
t031de91,qwen3.8-27b,main-037,visibility question,mean,base,5,director view,seen,1,The largest visible to director = blue 2.
taf3bf3f,qwen3.8-27b,main-038,visibility question,mean,base,1,director view,seen,1,The director sees 4 and 5. The largest of those is 4 (orange appears larger than yellow).
t0761132,qwen3.8-27b,main-038,visibility question,mean,base,2,director view,seen,1,"Among visible to director (4 and 5), the physically larger is 4 (orange bigger than yellow)."
tedbf89a,qwen3.8-27b,main-038,visibility question,mean,base,3,director view,seen,1,"So from director, block 4 is nearest, thus appears largest among visible (4 and 5)."
t03e9b6d,qwen3.8-27b,main-038,visibility question,mean,base,4,director view,seen,1,So largest visible to director is block4.
t81b11b8,qwen3.8-27b,main-038,visibility question,mean,base,5,director view,seen,1,"Among visible blocks to director (4 and 5), the director would call the larger-appearing one ""largest"". That's block 4."
t14de512,qwen3.8-27b,main-039,visibility question,mean,base,1,largest digit,seen,1,"Director sees 5 and 4, largest number is 5."
te8eb414,qwen3.8-27b,main-039,visibility question,mean,base,2,director view,seen,1,So green 4 is nearer to director → appears larger to director.
tac2f4b4,qwen3.8-27b,main-039,visibility question,mean,base,3,director view,seen,1,So director's largest visible = orange 5 (since 5 > 4 in size appearance).
t3bed5cd,qwen3.8-27b,main-039,visibility question,mean,base,4,largest digit,seen,1,"So ""largest block"" means the one with the largest number among those the director can see."
t4bc9a70,qwen3.8-27b,main-039,visibility question,mean,base,5,largest digit,seen,1,"So among visible-to-director blocks {4,5}, largest number is 5."
t565c6e9,qwen3.8-27b,main-040,visibility question,mean,base,1,director view,seen,1,"So from director's view, block 2 is closest, appears largest."
t675bd41,qwen3.8-27b,main-040,visibility question,mean,base,2,director view,seen,1,director's largest among visible = 4 (blue bigger than yellow 2).
t7c1a959,qwen3.8-27b,main-040,visibility question,mean,base,3,director view,seen,1,"So among visible to director (4 and 2), the largest is 4."
t6faf9e2,qwen3.8-27b,main-040,visibility question,mean,base,4,director view,seen,1,"So among what the director sees (4 and 2), the largest visible block is 4 (blue looks bigger than yellow)."
t87348ef,qwen3.8-27b,main-040,visibility question,mean,base,5,director view,seen,1,Director sees 4 and 2; largest among them is 4.
t663e780,qwen3.8-27b,main-041,visibility question,mean,base,1,director view,seen,1,"Among visible (1,6), the director judges largest by their view; the one nearer appears larger => 6."
t6421c49,qwen3.8-27b,main-041,visibility question,mean,base,2,largest digit,seen,1,"So largest by number: among visible blocks (1 and 6), the largest number is 6."
t941c645,qwen3.8-27b,main-041,visibility question,mean,base,3,director view,seen,1,"So among visible (1 and 6), the larger is 6 (red appears bigger than yellow)."
t069da59,qwen3.8-27b,main-041,visibility question,mean,base,4,director view,seen,1,"Among blocks director can see (1 and 6), the largest physical size is red ""6""."
t27ee510,qwen3.8-27b,main-041,visibility question,mean,base,5,director view,seen,1,So largest visible = 6.
tc0a52a1,qwen3.8-27b,main-042,visibility question,mean,base,1,director view,seen,1,"So among visible {8,2}, the largest physical cube is 2 (teal) which is bigger than red 8."
t25082e8,qwen3.8-27b,main-042,visibility question,mean,base,2,director view,seen,1,"The ""largest block"" the director means is the largest among those they can see, by actual size = block 3 (purple is biggest cube)."
t28d65ed,qwen3.8-27b,main-042,visibility question,mean,base,3,director view,seen,1,"Thus to the director, red 8 appears largest."
t51a2972,qwen3.8-27b,main-042,visibility question,mean,base,4,director view,seen,1,"So red 8 is closer to director, appears larger. So director sees red 8 as largest."
t675fd0c,qwen3.8-27b,main-042,visibility question,mean,base,5,director view,seen,1,"Since he can see 3 and 2, and 3 is largest, he means 3."
t0ba0ca5,qwen3.8-27b,main-043,visibility question,mean,base,1,director view,seen,1,"Among visible {2,8}, largest is 8."
t09898b9,qwen3.8-27b,main-043,visibility question,mean,base,2,director view,seen,1,So largest physical size among visible = 8.
t2fd227e,qwen3.8-27b,main-043,visibility question,mean,base,3,director view,seen,1,So red 8 larger than teal 2. So largest visible = 8.
t302dd6d,qwen3.8-27b,main-043,visibility question,mean,base,4,director view,seen,1,"If physical size, the purple 5 looks bigger but he can't see it. Among 2 and 8, red 8 looks bigger than teal 2."
tc176052,qwen3.8-27b,main-043,visibility question,mean,base,5,director view,seen,1,"So director sees 2 (small) and 8 (medium). Among those, largest is 8."
t76f22ec,qwen3.8-27b,main-044,visibility question,mean,base,1,director view,seen,1,"So among visible (1 and 8), largest is 1."
t844f767,qwen3.8-27b,main-044,visibility question,mean,base,2,director view,seen,1,"So among visible, the largest physical block is yellow 1."
tb193917,qwen3.8-27b,main-044,visibility question,mean,base,3,director view,seen,1,"Thus visible = [1,8]. Largest among visible = 1 (yellow bigger than red)."
t185bbd3,qwen3.8-27b,main-044,visibility question,mean,base,4,director view,seen,1,"So red 8 is closer to director than yellow 1, so appears larger to director. Thus director means 8."
t5901353,qwen3.8-27b,main-044,visibility question,mean,base,5,director view,seen,1,"Thus among visible, largest is 1."
t455fa60,qwen3.8-27b,main-045,visibility question,mean,base,1,director view,seen,1,So he must mean the largest among those he can see. That gives 6.
td2997e6,qwen3.8-27b,main-045,visibility question,mean,base,2,director view,seen,1,"Thus visible = [3,6]. Largest among those = 6 (since 6's cube bigger than 3's)."
tf04b72f,qwen3.8-27b,main-045,visibility question,mean,base,3,director view,seen,1,Thus director's largest among visible = 6.
tde8fe1d,qwen3.8-27b,main-045,visibility question,mean,base,4,director view,seen,1,The director sees 3 and 6. The largest among those is 6 (yellow appears larger).
tb4e6266,qwen3.8-27b,main-045,visibility question,mean,base,5,director view,seen,1,"Among the blocks the director can see, the largest is 6 (yellow) vs 3 (green)."
t532b266,qwen3.8-27b,main-046,visibility question,mean,base,1,director view,seen,1,Let's sanity check sizes for largest among visible: block6 vs block1: 6 bigger.
t3a15380,qwen3.8-27b,main-046,visibility question,mean,base,2,largest digit,seen,1,"The numbered blocks all same cube size, so ""largest"" must be by number."
t7227593,qwen3.8-27b,main-046,visibility question,mean,base,3,director view,seen,1,Chosen block: largest among those he sees = 9 (since 9 > 6 in size? or number? both 9 larger).
t01d83bb,qwen3.8-27b,main-046,visibility question,mean,base,4,director view,seen,1,So largest visible to director is 6.
tbcc9542,qwen3.8-27b,main-046,visibility question,mean,base,5,director view,seen,1,"The ""largest block"" likely means the block with greatest size (volume/edge length) that is visible to the director."
t0433ba1,qwen3.8-27b,main-047,visibility question,mean,base,1,largest digit,seen,1,"So among visible {6,1}, largest number = 6."
te0b9cdc,qwen3.8-27b,main-047,visibility question,mean,base,2,largest digit,seen,1,"Among visible {6,1}, largest number is 6."
ta85efa0,qwen3.8-27b,main-047,visibility question,mean,base,3,director view,seen,1,"So director's visible set {6,1}. Among these, 6 is closer to director => appears largest => chosen = 6."
t9620bb5,qwen3.8-27b,main-047,visibility question,mean,base,4,largest digit,seen,1,The director sees 6 and 1. Largest number is 6.
tcfc4059,qwen3.8-27b,main-047,visibility question,mean,base,5,largest digit,seen,1,The largest number among visible is 6. So director means 6.
t63bfa25,qwen3.8-27b,main-048,visibility question,mean,base,1,director view,seen,1,"Since director can't see 6, the largest the director can see is 7."
t45b23d6,qwen3.8-27b,main-048,visibility question,mean,base,2,director view,seen,1,"Alternatively the red 6 is physically largest but hidden. The director can't refer to it. So among visible, 8."
tb79e4a1,qwen3.8-27b,main-048,visibility question,mean,base,3,director view,seen,1,"Since the director can't see 6 (blocked), the director's ""largest block"" refers to largest among visible-to-director blocks, which are 7 and 8."
tb9fcf3c,qwen3.8-27b,main-048,visibility question,mean,base,4,director view,seen,1,So largest visible to director = 7.
t00c37f8,qwen3.8-27b,main-048,visibility question,mean,base,5,director view,seen,1,The director sees 7 and 8; among those the largest is 7.
t2aaf22b,qwen3.8-27b,main-049,visibility question,mean,base,1,director view,seen,1,"Thus chosen largest among {6,9} = 9 (yellow bigger than orange)."
t17005da,qwen3.8-27b,main-049,visibility question,mean,base,2,largest digit,seen,1,I'll go with number magnitude interpretation: largest = highest digit among visible = 9.
t0558be7,qwen3.8-27b,main-049,visibility question,mean,base,3,director view,seen,1,"Since director sees 6 and 9, and 6 is closer, 6 looks bigger."
t2b3ea26,qwen3.8-27b,main-049,visibility question,mean,base,4,largest digit,seen,1,Now largest among visible numbers = 9.
taf2f061,qwen3.8-27b,main-049,visibility question,mean,base,5,director view,seen,1,"Among visible (6 and 9), 6 is closer, appears larger."
td5a204a,qwen3.8-27b,main-050,visibility question,mean,base,1,director view,seen,1,"Given visible = {3,4}, largest = 3."
td86b40c,qwen3.8-27b,main-050,visibility question,mean,base,2,director view,seen,1,3 is largest among visible.
t2c920a3,qwen3.8-27b,main-050,visibility question,mean,base,3,director view,seen,1,So director's largest visible is 3.
t891f5e8,qwen3.8-27b,main-050,visibility question,mean,base,4,director view,seen,1,"So among visible {3,4}, largest is 3."
t86d0744,qwen3.8-27b,main-050,visibility question,mean,base,5,director view,seen,1,"The director sees 3 and 4. Among these, the ""largest"" as the director perceives is the one that appears biggest to them."
t1b89e73,qwen3.8-27b,main-051,visibility question,mean,base,1,director view,seen,1,Thus director sees 3 and 8. Largest among those = 8 (since 8 bigger than 3).
t070f8dc,qwen3.8-27b,main-051,visibility question,mean,base,2,director view,seen,1,"So among visible, largest is 8."
tbf3ab72,qwen3.8-27b,main-051,visibility question,mean,base,3,director view,seen,1,"So among visible (3 and 8), largest is 8."
tc680113,qwen3.8-27b,main-051,visibility question,mean,base,4,director view,seen,1,"The director can only see 3 and 8. Among those, 8 is larger (red cube appears bigger than teal cube)."
t7a69b9b,qwen3.8-27b,main-051,visibility question,mean,base,5,director view,seen,1,The director sees 3 and 8; the larger of those is 8.
tf33cea3,qwen3.8-27b,main-052,visibility question,mean,base,1,largest digit,seen,1,Visible: 4 and 1. Largest number = 4.
tc16d617,qwen3.8-27b,main-052,visibility question,mean,base,2,director view,seen,1,"If physical sizes correspond to image size (roughly), then largest block is red 4. The director sees red 4. So chosen 4."
ta73c54e,qwen3.8-27b,main-052,visibility question,mean,base,3,director view,seen,1,"Thus among visible blocks, the largest (apparent) is 1."
t7f3fcce,qwen3.8-27b,main-052,visibility question,mean,base,4,largest digit,seen,1,The director sees 4 and 1; largest number is 4.
ta0c1e00,qwen3.8-27b,main-052,visibility question,mean,base,5,director view,seen,1,"Among visible {1,4}, 1 is closer to director, appears larger."
t3b28539,qwen3.8-27b,main-053,visibility question,mean,base,1,director view,seen,1,"So among visible-to-director blocks (9 and 2), the largest is 9."
tb57bc63,qwen3.8-27b,main-053,visibility question,mean,base,2,largest digit,seen,1,Largest among those numbers = 9.
t1dcbabd,qwen3.8-27b,main-053,visibility question,mean,base,3,director view,seen,1,"Largest among visible: if physical size, need compare 9 and 2. In image, 9 cube looks bigger than 2 cube (2 is small yellow). So largest = 9."
tdee1fd1,qwen3.8-27b,main-053,visibility question,mean,base,4,director view,seen,1,Consistent: largest visible to director = 2.
t54422cf,qwen3.8-27b,main-053,visibility question,mean,base,5,director view,seen,1,Director sees 2 and 9; nearest to director is 2. So 2 appears largest to director.
t7ff771b,qwen3.8-27b,main-054,visibility question,mean,base,1,director view,seen,1,"So among visible to director, largest is 4."
t4bb5599,qwen3.8-27b,main-054,visibility question,mean,base,2,director view,seen,1,"Since director sees 4 and 6, the largest among those is 4."
t084adf3,qwen3.8-27b,main-054,visibility question,mean,base,3,director view,seen,1,"So among visible-to-director blocks, the largest is 4."
t269ebd4,qwen3.8-27b,main-054,visibility question,mean,base,4,director view,seen,1,"So among visible (4 and 6), the largest is 4."
t4ee2682,qwen3.8-27b,main-054,visibility question,mean,base,5,director view,seen,1,"So among visible (4,6), largest is 4."
t0e72fc1,qwen3.8-27b,main-055,visibility question,mean,base,1,director view,seen,1,Largest visible = 2 (since block2 bigger than block1).
t66e252e,qwen3.8-27b,main-055,visibility question,mean,base,2,director view,seen,1,"Now largest among {1,2} as seen by director: compare apparent sizes. Cube1 closer to director than cube2 (since cube1 farther from camera). So cube1 appears larger. So director means 1."
t0824822,qwen3.8-27b,main-055,visibility question,mean,base,3,director view,seen,1,"Thus among visible {1,2}, the larger to director is block2 (closer)."
t72fc8ae,qwen3.8-27b,main-055,visibility question,mean,base,4,director view,seen,1,"So director's ""largest block"" among visible = block 2 (since 2 > 1 in size)."
tca8caf0,qwen3.8-27b,main-055,visibility question,mean,base,5,director view,seen,1,"director sees 1 and 2, not 3; largest visible is 2."
t31ebb1c,qwen3.8-27b,main-056,visibility question,mean,base,1,director view,seen,1,The director sees 1 and 8; the largest visible is 1 (blue appears bigger).
tf40dcae,qwen3.8-27b,main-056,visibility question,mean,base,2,director view,seen,1,"Among visible to director (1 and 8), block 1 is larger."
t5086fd5,qwen3.8-27b,main-056,visibility question,mean,base,3,director view,seen,1,"So among director's visible set {1,8}, largest is 1."
tcbe0d60,qwen3.8-27b,main-056,visibility question,mean,base,4,director view,seen,1,"The director's perspective: the director can only see blocks 1 and 8. Among those, the largest is 1."
tccdee85,qwen3.8-27b,main-056,visibility question,mean,base,5,director view,seen,1,So largest visible is 1.
t88e9faa,qwen3.8-27b,main-057,visibility question,mean,base,1,largest digit,seen,1,"Among visible blocks (5 and 3), the largest number is 5."
t850cee5,qwen3.8-27b,main-057,visibility question,mean,base,2,director view,seen,1,"Because 6 is occluded from director, and between 5 and 3, 5 is larger (both by number and by apparent size in our view which roughly correlates)."
t5a816be,qwen3.8-27b,main-057,visibility question,mean,base,3,director view,seen,1,"So director's ""largest block"" must be among visible ones = red 5 (both largest number and largest size among visible)."
t2f272a9,qwen3.8-27b,main-057,visibility question,mean,base,4,director view,seen,1,"So among visible {3,5}, largest = 5."
t442b42b,qwen3.8-27b,main-057,visibility question,mean,base,5,director view,seen,1,They see 5 and 3; 5 is larger than 3 in the image (red cube bigger than purple).
td597ed4,qwen3.8-27b,main-058,visibility question,mean,base,1,director view,seen,1,Then largest apparent to director = block9 as well.
t0de4f80,qwen3.8-27b,main-058,visibility question,mean,base,2,director view,seen,1,So largest visible to director is 8.
t7a13702,qwen3.8-27b,main-058,visibility question,mean,base,3,director view,seen,1,"So ""largest"" = largest apparent among visible = the closest visible = green 8?"
tfedf3c0,qwen3.8-27b,main-058,visibility question,mean,base,4,director view,seen,1,"Among visible (9,8), the largest is 8 (green appears larger than orange 9)."
t8c970ba,qwen3.8-27b,main-058,visibility question,mean,base,5,director view,seen,1,Chosen largest = the one that appears biggest to director = closest = orange 9
tf8364c2,qwen3.8-27b,main-059,visibility question,mean,base,1,director view,seen,1,"So among visible {4,5}, red5 is closer to director, appears larger."
t0fc8953,qwen3.8-27b,main-059,visibility question,mean,base,2,director view,seen,1,"So from director, red (farthest from viewer, nearest to director) appears largest. So director sees red = block 5 as largest."
te3945f5,qwen3.8-27b,main-059,visibility question,mean,base,3,director view,seen,1,"Thus ""largest block"" the director can see = 4."
t3535996,qwen3.8-27b,main-059,visibility question,mean,base,4,director view,seen,1,So largest visible to director = 4.
t7be1481,qwen3.8-27b,main-059,visibility question,mean,base,5,director view,seen,1,So the largest block the director can see is 4.
t2816852,qwen3.8-27b,main-060,visibility question,mean,base,1,director view,seen,1,"Since director sees 4 and 9, the largest to director among those is the closest to director = block 9 (smaller to me)."
t97f1dbc,qwen3.8-27b,main-060,visibility question,mean,base,2,director view,seen,1,"Thus among visible {4,9}, the largest apparent to director is 4."
tfd9f3ab,qwen3.8-27b,main-060,visibility question,mean,base,3,director view,seen,1,"So among blocks the director sees, the largest. That's 4."
t787701a,qwen3.8-27b,main-060,visibility question,mean,base,4,director view,seen,1,"So director's ""largest block"" among visible = 4."
t7d5a95a,qwen3.8-27b,main-060,visibility question,mean,base,5,director view,seen,1,"The director's ""largest"" among visible (4 and 9) would be 4."
tc777ecd,qwen3.8-27b,main-061,visibility question,mean,base,1,director view,seen,1,"Now largest: among {5,2}, if by number →5. If by physical size, both small cubes maybe same; but image shows blue5 slightly bigger. I'll commit to 5."
t15a5197,qwen3.8-27b,main-061,visibility question,mean,base,2,director view,seen,1,"So director sees 5 and 2. Among these, largest physically is 5 (blue bigger than orange)."
td18ac39,qwen3.8-27b,main-061,visibility question,mean,base,3,director view,seen,1,"Then among visible {5,2}, largest =5."
tfc3f373,qwen3.8-27b,main-061,visibility question,mean,base,4,largest digit,seen,1,"If he sees 5 and 2 only, largest number 5."
tcd195f3,qwen3.8-27b,main-061,visibility question,mean,base,5,director view,seen,1,"Thus visible_to_director = [5,2]. Largest among these by size = 5 (blue bigger than orange)."
t0321f23,qwen3.8-27b,main-062,visibility question,mean,base,1,director view,seen,1,"So among visible (8 and 6), orange (8) is larger."
t981b301,qwen3.8-27b,main-062,visibility question,mean,base,2,director view,seen,1,"So among visible (8 and 6), the largest is 8 (orange looks bigger than yellow)."
t1b31ebc,qwen3.8-27b,main-062,visibility question,mean,base,3,director view,seen,1,Director sees 8 and 6; 8 is bigger.
t2e7a0fc,qwen3.8-27b,main-062,visibility question,mean,base,4,director view,seen,1,"Among visible {8,6}, orange 8 bigger."
tf36b6aa,qwen3.8-27b,main-062,visibility question,mean,base,5,largest digit,seen,1,Thus chosen largest number among visible = 8.
te15626d,qwen3.8-27b,main-063,visibility question,mean,base,1,director view,seen,1,So director sees 7 as largest. Also 7 is visible to director.
t3baaa43,qwen3.8-27b,main-063,visibility question,mean,base,2,director view,seen,1,Compare sizes: purple 7 appears larger than green 8 in the image (7's cube bigger). So largest visible to director = 7.
t50a6951,qwen3.8-27b,main-063,visibility question,mean,base,3,director view,seen,1,"The director says ""the largest block"" meaning among visible-to-him blocks. So 7."
t7c4808d,qwen3.8-27b,main-063,visibility question,mean,base,4,director view,seen,1,"So among visible (7,8), 7 closest and appears largest."
t3a4f0b7,qwen3.8-27b,main-063,visibility question,mean,base,5,director view,seen,1,"Among visible (7,8), the largest actual cube is 7"
ta2bd35e,qwen3.8-27b,main-064,visibility question,mean,base,1,director view,seen,1,"So among visible {2,9}, the one closer to director appears larger."
tdaeecf3,qwen3.8-27b,main-064,visibility question,mean,base,2,director view,seen,1,Now largest among visible = 2 (purple bigger than teal).
t95143f3,qwen3.8-27b,main-064,visibility question,mean,base,3,director view,seen,1,So director's largest visible = 2.
t97d3c00,qwen3.8-27b,main-064,visibility question,mean,base,4,director view,seen,1,So director's largest visible = 2.
t1cac0b2,qwen3.8-27b,main-064,visibility question,mean,base,5,director view,seen,1,Thus director's largest visible block = 2.
tafcad83,qwen3.8-27b,main-065,visibility question,mean,base,1,largest digit,seen,1,Director sees 2 and 7 → largest number 7.
tfafd7b9,qwen3.8-27b,main-065,visibility question,mean,base,2,director view,seen,1,"So to director, blue appears largest."
t00c9442,qwen3.8-27b,main-065,visibility question,mean,base,3,largest digit,seen,1,Thus director sees 2 and 7. Largest number visible = 7.
tccf27f6,qwen3.8-27b,main-065,visibility question,mean,base,4,director view,seen,1,"I'll assume physical size, and among visible, 2 is largest."
t978017d,qwen3.8-27b,main-065,visibility question,mean,base,5,largest digit,seen,1,Chosen (largest number among visible) = 7.
t165b1dc,qwen3.8-27b,main-066,visibility question,mean,base,1,director view,seen,1,"Among visible (8,9), the larger apparent is 8."
t309b9c2,qwen3.8-27b,main-066,visibility question,mean,base,2,director view,seen,1,"If director can't see 3, then among his visible set {8,9}, largest is 8."
t536fa30,qwen3.8-27b,main-066,visibility question,mean,base,3,director view,seen,1,"So among visible blocks (8 and 9), the largest is 8."
t37b3596,qwen3.8-27b,main-066,visibility question,mean,base,4,director view,seen,1,"Thus visible_to_director = [8,9]. Largest among these = 8."
t0921e40,qwen3.8-27b,main-066,visibility question,mean,base,5,director view,seen,1,"So among visible (9,8), the largest is 8 (yellow) which appears bigger than purple 9."
t9ac7227,qwen3.8-27b,main-067,visibility question,mean,base,1,director view,seen,1,"Among those, 1 is closer → larger apparent. So ""largest block"" the director sees = 1."
tc2858ce,qwen3.8-27b,main-067,visibility question,mean,base,2,largest digit,seen,1,"So among visible {1,4}, largest number is 4."
tf8fccd0,qwen3.8-27b,main-067,visibility question,mean,base,3,director view,seen,1,"So among visible {4,1}, the largest apparent is 1."
t9f906d2,qwen3.8-27b,main-067,visibility question,mean,base,4,director view,seen,1,"Thus director sees 4 and 1, not 9. Largest among 4 and 1 = 4 (purple bigger than orange)."
taf95a39,qwen3.8-27b,main-067,visibility question,mean,base,5,director view,seen,1,"Among visible (4 and 1), 4 larger."
t435c3cb,qwen3.8-27b,main-068,visibility question,mean,base,1,director view,seen,1,"Among visible (2 and 4), block 4 is closer to director (more central, less lateral distance) so appears larger."
t1f27e7c,qwen3.8-27b,main-068,visibility question,mean,base,2,director view,seen,1,"So block 4 is closer to director laterally, thus slightly closer overall, thus appears larger. So largest = 4."
tfbc4bdb,qwen3.8-27b,main-068,visibility question,mean,base,3,director view,seen,1,So largest visible = yellow = 2.
t13fb27c,qwen3.8-27b,main-068,visibility question,mean,base,4,largest digit,seen,1,"Among visible {2,4}, largest digit is 4."
t9226488,qwen3.8-27b,main-068,visibility question,mean,base,5,director view,seen,1,"So to director, blue 4 is closest and thus appears largest."
tad37f9a,qwen3.8-27b,main-069,visibility question,mean,base,1,director view,seen,1,"So among visible blocks (1 and 8), the largest is 1 (green bigger than blue)."
t04af6c3,qwen3.8-27b,main-069,visibility question,mean,base,2,director view,seen,1,"The director sees 1 and 8; among those, 1 is larger."
td37d3e1,qwen3.8-27b,main-069,visibility question,mean,base,3,director view,seen,1,"The closest to director is blue 8, so it appears largest to director."
t85cef8c,qwen3.8-27b,main-069,visibility question,mean,base,4,director view,seen,1,"If all true sizes equal, the closest to director appears largest = blue 8."
tea1b52e,qwen3.8-27b,main-069,visibility question,mean,base,5,director view,seen,1,"Among visible blocks (1 and 8), block 1 is larger than block 8."
t847ad0b,qwen3.8-27b,main-070,visibility question,mean,base,1,director view,seen,1,So the director sees block 2 as largest (closest). So chosen_block = 2.
tb9c7337,qwen3.8-27b,main-070,visibility question,mean,base,2,largest digit,seen,1,"Thus ""largest"" must be by number. So max number visible = 8."
td3ed3e3,qwen3.8-27b,main-070,visibility question,mean,base,3,largest digit,seen,1,"So largest visible to director = max(2,8)=8."
t486e715,qwen3.8-27b,main-070,visibility question,mean,base,4,director view,seen,1,So purple nearest director → appears largest to director. So director means purple = 2.
t7a456b3,qwen3.8-27b,main-070,visibility question,mean,base,5,director view,seen,1,"If the director can only see 2 and 8, and purple(2) is larger, he means 2."
t9eaad53,qwen3.8-27b,main-071,visibility question,mean,base,1,director view,seen,1,"So among visible (9 and 1), the largest is 9."
tf28ae64,qwen3.8-27b,main-071,visibility question,mean,base,2,director view,seen,1,"Among blocks the director can see, the largest is 9."
tfe015c9,qwen3.8-27b,main-071,visibility question,mean,base,3,director view,seen,1,"The largest block he sees is the blue 9 (it's a full cube, bigger than the tiny 1)."
tfeeb5e8,qwen3.8-27b,main-071,visibility question,mean,base,4,director view,seen,1,"If director sees 9 and 1 but not 3, then largest visible is 9."
taa8a266,qwen3.8-27b,main-071,visibility question,mean,base,5,director view,seen,1,"So director's ""largest block"" among what they see = 9."
tf2a4ad2,qwen3.8-27b,main-072,visibility question,mean,base,1,director view,seen,1,So the largest among visible-to-director is 1.
tf3887aa,qwen3.8-27b,main-072,visibility question,mean,base,2,director view,seen,1,The director sees 1 and 8; largest of those is 1.
tead2937,qwen3.8-27b,main-072,visibility question,mean,base,3,director view,seen,1,The director can only see 1 and 8; the largest among those is 1.
tc1f1791,qwen3.8-27b,main-072,visibility question,mean,base,4,director view,seen,1,Therefore largest visible to director = 8.
t319867e,qwen3.8-27b,main-072,visibility question,mean,base,5,director view,seen,1,So the largest block visible to director is 1.
t381b278,qwen3.8-27b,main-073,visibility question,mean,base,1,director view,seen,1,Largest visible = 8 (since 8 bigger than 1).
ta923b85,qwen3.8-27b,main-073,visibility question,mean,base,2,director view,seen,1,"director sees 8 and 1. Among these, 8 is closer (less lateral distance) so appears largest."
t411f955,qwen3.8-27b,main-073,visibility question,mean,base,3,director view,seen,1,"largest overall (2) is hidden, so director's ""largest"" refers to largest visible = 8."
tc1085c6,qwen3.8-27b,main-073,visibility question,mean,base,4,director view,seen,1,"So among those he sees (1 and 8), the largest is 8 (yellow bigger than teal)."
tad14935,qwen3.8-27b,main-073,visibility question,mean,base,5,director view,seen,1,"Thus among visible, yellow (8) is largest."
t45fa11c,qwen3.8-27b,main-074,visibility question,mean,base,1,director view,seen,1,"The director sees only block 4, so largest is 4."
t5c80d5f,qwen3.8-27b,main-074,visibility question,mean,base,2,director view,seen,1,So largest visible is block2.
t4dba5d7,qwen3.8-27b,main-074,visibility question,mean,base,3,director view,seen,1,"So among visible {4,2}, the largest is 2 (red cube is bigger than purple cube)."
tcf24684,qwen3.8-27b,main-074,visibility question,mean,base,4,director view,seen,1,"So among visible to director (4 and5), largest is 4 (purple bigger than orange 5)."
tc2e1955,qwen3.8-27b,main-074,visibility question,mean,base,5,director view,seen,1,"The director, seeing all of them, would refer to the largest (red) = 2."
te31de08,qwen3.8-27b,main-075,visibility question,mean,base,1,director view,seen,1,"So largest visible to director is yellow ""8""."
ta41d773,qwen3.8-27b,main-075,visibility question,mean,base,2,director view,seen,1,The director sees 3 and 8; largest is 3.
tecaa8d5,qwen3.8-27b,main-075,visibility question,mean,base,3,director view,seen,1,Largest visible to director: 8.
t1d11806,qwen3.8-27b,main-075,visibility question,mean,base,4,director view,seen,1,"So among visible, yellow (8) is larger than green (6). So director means 8."
te764e20,qwen3.8-27b,main-075,visibility question,mean,base,5,director view,seen,1,"Among visible (green, yellow), yellow is larger. Number 8."
t85f819d,qwen3.8-27b,main-076,visibility question,mean,base,1,director view,seen,1,"So largest physically = purple 8. Director sees it, says largest =8."
t4adbd71,qwen3.8-27b,main-076,visibility question,mean,base,2,largest digit,seen,1,"Since all visible, largest number is 8."
t2aa2697,qwen3.8-27b,main-076,visibility question,mean,base,3,largest digit,seen,1,"But maybe they consider physical size all equal so ""largest"" refers to number. Yes."
td1e51c5,qwen3.8-27b,main-076,visibility question,mean,base,4,director view,seen,1,"Now ""largest block"" as director means: among blocks he sees, the largest physical = 1."
tfd95692,qwen3.8-27b,main-076,visibility question,mean,base,5,director view,seen,1,"the director only sees 1 and 3. Among those, the largest (apparent) is the nearer one = block 1."
t987b5ed,qwen3.8-27b,main-077,visibility question,mean,base,1,director view,seen,1,"But director can't see 8, so among visible {9,1}, largest is 9."
t9dafb35,qwen3.8-27b,main-077,visibility question,mean,base,2,director view,seen,1,"The director's ""largest block"" means among blocks he can see, the one that looks largest to him."
t46d965e,qwen3.8-27b,main-077,visibility question,mean,base,3,director view,seen,1,"Now director's view: director sees 9 and 1 (8 hidden). Among visible to director, largest is 9."
t8933581,qwen3.8-27b,main-077,visibility question,mean,base,4,director view,seen,1,So largest visible by size = red = 9; by number = 9.
t95d9ca4,qwen3.8-27b,main-077,visibility question,mean,base,5,largest digit,seen,1,"Among blocks visible to director, the largest digit is 9."
t8b8ee95,qwen3.8-27b,main-078,visibility question,mean,base,1,director view,seen,1,"Among visible (green, orange), green closer horizontally to director => appears larger => ""largest block"" = 7."
t3520157,qwen3.8-27b,main-078,visibility question,mean,base,2,director view,seen,1,"The director can't see hidden, so they wouldn't call it. The largest visible is green 7 (closest)."
tb80d574,qwen3.8-27b,main-078,visibility question,mean,base,3,largest digit,seen,1,"Among these, ""largest block"" by number =7."
tfbd5910,qwen3.8-27b,main-078,visibility question,mean,base,4,largest digit,seen,1,"But ""largest block"": if director sees 6 and 7, largest number =7."
t368fdb9,qwen3.8-27b,main-078,visibility question,mean,base,5,director view,seen,1,"So green is furthest back, thus closest to director, thus appears largest to director. So director means green = 7."
t2f27c8d,qwen3.8-27b,main-079,visibility question,mean,base,1,director view,seen,1,Largest among visible: compare physical sizes. Yellow cube edge looks larger than purple. So 4.
t43623ed,qwen3.8-27b,main-079,visibility question,mean,base,2,director view,seen,1,So largest visible to director is 4.
tfad5654,qwen3.8-27b,main-079,visibility question,mean,base,3,director view,seen,1,"Thus among blocks director sees (2 and 4), purple 2 is closer to director => largest to director."
tf332f1d,qwen3.8-27b,main-079,visibility question,mean,base,4,largest digit,seen,1,"Among visible to director {2,4}, largest number is 4."
t7d82df4,qwen3.8-27b,main-079,visibility question,mean,base,5,director view,seen,1,So director's largest visible = 4.
ta79de94,qwen3.8-27b,main-080,visibility question,mean,base,1,director view,seen,1,"The phrase ""the largest block"" likely refers to among those the director can see"
tbb88b0f,qwen3.8-27b,main-080,visibility question,mean,base,2,director view,seen,1,Largest visible = 9.
t67a51c0,qwen3.8-27b,main-080,visibility question,mean,base,3,director view,seen,1,"So among visible {3,8}, largest is 8."
tb8cb278,qwen3.8-27b,main-080,visibility question,mean,base,4,director view,seen,1,"Then visible = {3,8}. Largest among these = 8 (red bigger than teal)."
tcd53d34,qwen3.8-27b,main-080,visibility question,mean,base,5,director view,seen,1,Then largest among visible = 9 (since 9 is biggest cube).
td7718f9,qwen3.8-27b,main-081,visibility question,mean,base,1,director view,seen,1,"The director sees 1,5,8. The largest physical among those? Green 8 appears largest cube."
t16e7597,qwen3.8-27b,main-081,visibility question,mean,base,2,director view,seen,1,"Since the director can only perceive blocks they can see, the largest block from the director's perspective (among what they can see) is 8."
t1eb35ad,qwen3.8-27b,main-081,visibility question,mean,base,3,director view,seen,1,"Now ""largest block"" among visible {1,5,8}: physical sizes: green 8 looks largest cube (big)."
tb9314ca,qwen3.8-27b,main-081,visibility question,mean,base,4,director view,seen,1,"The director sees some blocks; among those he sees, the largest block (by number? by size?). Since numbers are 1,4,5,8, largest number is 8. The physically largest also appears to be 8 (green)."
t35fd03a,qwen3.8-27b,main-081,visibility question,mean,base,5,director view,seen,1,Largest among visible: compare 8 vs 1 vs 5. 8 largest.
ta2b14d0,qwen3.8-27b,main-082,visibility question,mean,base,1,director view,seen,1,So largest visible to director is 5.
t5349d1a,qwen3.8-27b,main-082,visibility question,mean,base,2,director view,seen,1,So red 5 is largest among visible.
tc065de6,qwen3.8-27b,main-082,visibility question,mean,base,3,director view,seen,1,"The phrase ""the largest block"" from director's perspective refers to the largest among visible-to-director blocks. Since only 3 is visible, answer 3."
t65355ba,qwen3.8-27b,main-082,visibility question,mean,base,4,director view,seen,1,"Director sees 3,5,7. Largest visible = 5."
t9a4710f,qwen3.8-27b,main-082,visibility question,mean,base,5,director view,seen,1,"Since director can't see 9, the largest visible to director is 5."
t4f71a24,qwen3.8-27b,main-083,visibility question,mean,base,1,director view,seen,1,"So among visible to director {1,3,4}, the largest is 1."
t15a97e9,qwen3.8-27b,main-083,visibility question,mean,base,2,director view,seen,1,"Among visible, the largest physical is 1."
t067ec57,qwen3.8-27b,main-083,visibility question,mean,base,3,director view,seen,1,"Among visible, red largest. So chosen=1."
ta1255c2,qwen3.8-27b,main-083,visibility question,mean,base,4,director view,seen,1,The red block 1 appears larger than blue 4 and yellow 3. So largest among visible = 1.
t8a5f3b8,qwen3.8-27b,main-083,visibility question,mean,base,5,director view,seen,1,"Among visible to director {1,4}, the largest is 1 (red appears bigger)."
t36759be,qwen3.8-27b,main-084,visibility question,mean,base,1,director view,seen,1,"If director sees 8,9,1, the largest physical among those is 9 (yellow) likely."
tf2acf70,qwen3.8-27b,main-084,visibility question,mean,base,2,director view,seen,1,"partition hides 6; director sees 1,8,9; largest among those is 9."
tb8d4b7c,qwen3.8-27b,main-084,visibility question,mean,base,3,director view,seen,1,"So among his visible set, largest is 9."
t3f18c30,qwen3.8-27b,main-084,visibility question,mean,base,4,director view,seen,1,"Among visible, yellow 9 is the largest physical cube."
tf1a40c7,qwen3.8-27b,main-084,visibility question,mean,base,5,director view,seen,1,"So among director-visible {8,9,1}, the largest is yellow 9 (medium) vs blue 8 (small) vs teal 1 (small)."
t6cbda5f,qwen3.8-27b,main-085,visibility question,mean,base,1,director view,seen,1,"Thus largest among visible = red 8 (tied with blue 1 maybe, but blue hidden)."
t09646eb,qwen3.8-27b,main-085,visibility question,mean,base,2,director view,seen,1,"Among visible {6,2,8}, largest physical = 8. So director means 8."
t97d4395,qwen3.8-27b,main-085,visibility question,mean,base,3,director view,seen,1,"So to director, block6 appears largest."
t5bd25a0,qwen3.8-27b,main-085,visibility question,mean,base,4,director view,seen,1,So largest apparent = block6. Also block6 is visible to director.
tefa9d63,qwen3.8-27b,main-085,visibility question,mean,base,5,director view,seen,1,Now largest among visible: physical sizes: I'll judge red 8 largest.
t8cb03d1,qwen3.8-27b,main-086,visibility question,mean,base,1,largest digit,seen,1,"The digits visible to director are 9,7,5. Largest is 9."
tb849889,qwen3.8-27b,main-086,visibility question,mean,base,2,director view,seen,1,"Thus among director-visible {9,7,5}, largest = 7."
t1deb1be,qwen3.8-27b,main-086,visibility question,mean,base,3,director view,seen,1,So director's largest visible = 7.
tbd34014,qwen3.8-27b,main-086,visibility question,mean,base,4,director view,seen,1,"So among visible, green 7 largest."
t92ee5a2,qwen3.8-27b,main-086,visibility question,mean,base,5,director view,seen,1,"So among visible, green (7) is largest."
t24fab30,qwen3.8-27b,main-087,visibility question,mean,base,1,director view,seen,1,"So among visible, 2 is closest to director, appears largest."
tef7e5f3,qwen3.8-27b,main-087,visibility question,mean,base,2,director view,seen,1,"Among visible, 2 is closest to director → appears largest. So 2."
t0e86b5f,qwen3.8-27b,main-087,visibility question,mean,base,3,director view,seen,1,So largest visible is 2.
t7429ae2,qwen3.8-27b,main-087,visibility question,mean,base,4,director view,seen,1,"Thus director sees 2,8,3. Largest among visible = 2."
tab1dd5b,qwen3.8-27b,main-087,visibility question,mean,base,5,director view,seen,1,"Orange 2 is closest to director among visible, so it's the largest in director's view."
td69e354,qwen3.8-27b,main-088,visibility question,mean,base,1,director view,seen,1,"The director sees 2,3,7. Among those, largest is 3 (yellow appears bigger than 7 and 2)."
tabc24f3,qwen3.8-27b,main-088,visibility question,mean,base,2,director view,seen,1,"So among visible {2,3,7}, the largest is 3 (yellow cube appears larger than 2 and 7)."
te25475f,qwen3.8-27b,main-088,visibility question,mean,base,3,director view,seen,1,"Among visible to director (2,3,7), largest physical is 3."
t54bef25,qwen3.8-27b,main-088,visibility question,mean,base,4,director view,seen,1,"Among visible {2,3,7}, largest is 3."
t8f3b017,qwen3.8-27b,main-088,visibility question,mean,base,5,director view,seen,1,"Among visible (2,3,7), the largest physical cube is 3 (yellow looks bigger than 7 and 2)."
tbf3931c,qwen3.8-27b,main-089,visibility question,mean,base,1,director view,seen,1,"So among visible (5,4,1), the nearest to director is purple1, then yellow4, then green5. So to the director, purple1 appears largest."
te896d14,qwen3.8-27b,main-089,visibility question,mean,base,2,director view,seen,1,"Among visible, purple 1 is deepest => largest to director."
tcfa6f2d,qwen3.8-27b,main-089,visibility question,mean,base,3,director view,seen,1,"They said largest block (size). Among visible, 1 is biggest."
t5f429ce,qwen3.8-27b,main-089,visibility question,mean,base,4,director view,seen,1,"I'll choose 8.

For visibility, does partition hide 8 from director? We argued no. So 8 visible to director, good, consistent."
t86385be,qwen3.8-27b,main-089,visibility question,mean,base,5,director view,seen,1,"So director sees purple 1 as largest.

But is purple 1 visible to director? Yes (not behind partition)."
tfbbce28,qwen3.8-27b,main-090,visibility question,mean,base,1,director view,seen,1,"So among visible to director (9,8,2), the largest physical size is teal 9 (it appears largest)."
t3602dd5,qwen3.8-27b,main-090,visibility question,mean,base,2,director view,seen,1,"Among director-visible, teal 9 is the biggest."
t2033d91,qwen3.8-27b,main-090,visibility question,mean,base,3,director view,seen,1,Chosen block: largest among visible = 9.
tedf932a,qwen3.8-27b,main-090,visibility question,mean,base,4,director view,seen,1,The largest in his view = nearest to him = 2.
t9225fed,qwen3.8-27b,main-090,visibility question,mean,base,5,director view,seen,1,"So among director-visible blocks {9,8,2}, the largest is 9."
t794e453,qwen3.8-27b,main-091,visibility question,mean,base,1,director view,seen,1,Then largest appearance to director = red 3.
t9c45432,qwen3.8-27b,main-091,visibility question,mean,base,2,largest digit,seen,1,"Largest block: among visible numbers 1,3,9 largest =9."
t85fe14a,qwen3.8-27b,main-091,visibility question,mean,base,3,director view,seen,1,"Among visible (3,9,1), the largest is 1 (purple, big)."
t8310728,qwen3.8-27b,main-091,visibility question,mean,base,4,director view,seen,1,"Therefore from director, 3 is closest → largest to director.

Thus chosen_block = 3.

Check visible: 3 is visible to director (left side, not behind partition)."
tf194404,qwen3.8-27b,main-091,visibility question,mean,base,5,director view,seen,1,So director's largest visible block = yellow = 9.
tf76475f,qwen3.8-27b,main-092,visibility question,mean,base,1,director view,seen,1,So the largest block the director can see is 4.
t454d303,qwen3.8-27b,main-092,visibility question,mean,base,2,director view,seen,1,"So among visible {1,3,4}, largest is 4."
t4589c4b,qwen3.8-27b,main-092,visibility question,mean,base,3,director view,seen,1,The largest actual among visible is green4.
tdaa7e7b,qwen3.8-27b,main-092,visibility question,mean,base,4,director view,seen,1,"Thus among visible {1,3,4}, the largest is block 4."
t0cfc472,qwen3.8-27b,main-092,visibility question,mean,base,5,director view,seen,1,"Among visible (1,3,4), largest is green 4."
t756e2ae,qwen3.8-27b,main-093,visibility question,mean,base,1,director view,seen,1,Thus both visible includes 4 and it's the nearest → largest apparent.
t3428429,qwen3.8-27b,main-093,visibility question,mean,base,2,director view,seen,1,So orange 3 appears largest to director.
t94334c9,qwen3.8-27b,main-093,visibility question,mean,base,3,director view,seen,1,"The director, not seeing 7, would consider among visible the largest = 4."
te29ff7c,qwen3.8-27b,main-093,visibility question,mean,base,4,director view,seen,1,"yellow 7 is biggest overall but hidden. So among visible, green 4 largest."
t3096950,qwen3.8-27b,main-093,visibility question,mean,base,5,director view,seen,1,"Thus among visible (4,9,3), green 4 is largest."
t4079da8,qwen3.8-27b,main-094,visibility question,mean,base,1,director view,seen,1,"Among visible {1,3,7}, largest is 3."
taaf21ca,qwen3.8-27b,main-094,visibility question,mean,base,2,director view,seen,1,Yes 3 is the largest among visible.
tcbd0412,qwen3.8-27b,main-094,visibility question,mean,base,3,director view,seen,1,"Thus director sees 1,3,7; not 5. Largest among 1,3,7 is 3 (orange)."
t3389df7,qwen3.8-27b,main-094,visibility question,mean,base,4,director view,seen,1,The largest visible to director would be block 3 (orange) which appears larger than 7 and 1.
te300426,qwen3.8-27b,main-094,visibility question,mean,base,5,director view,seen,1,"So among visible, largest is 3."
td32087a,qwen3.8-27b,main-095,visibility question,mean,base,1,director view,seen,1,So largest among director's visible = 3.
t1b4af6e,qwen3.8-27b,main-095,visibility question,mean,base,2,director view,seen,1,So they mean the largest among visible = 3.
ta4403b6,qwen3.8-27b,main-095,visibility question,mean,base,3,director view,seen,1,"So among visible {3,2,6}, largest physical is green 3."
t626b353,qwen3.8-27b,main-095,visibility question,mean,base,4,director view,seen,1,"So among visible {2,3,6}, green 3 is largest."
t8c77a16,qwen3.8-27b,main-095,visibility question,mean,base,5,director view,seen,1,"So among visible, the largest is 3."
t836cf7f,qwen3.8-27b,main-096,visibility question,mean,base,1,director view,seen,1,The largest block the director can see is 8 (orange appears larger than 5 and 4).
t0a332c7,qwen3.8-27b,main-096,visibility question,mean,base,2,director view,seen,1,"So among visible (5,4,8), the largest is 8 (the orange block appears larger than 4 and 5)."
t2693ded,qwen3.8-27b,main-096,visibility question,mean,base,3,director view,seen,1,"So among visible, 8 largest."
tb33e855,qwen3.8-27b,main-096,visibility question,mean,base,4,director view,seen,1,"Among visible to director (5,4,8), block 8 is largest."
t7940521,qwen3.8-27b,main-096,visibility question,mean,base,5,director view,seen,1,"But director can't see 9. So among visible, 8 largest."
teb24dac,qwen3.8-27b,main-097,visibility question,mean,base,1,director view,seen,1,Largest among visible = 4 (yellow) since yellow bigger than blue and purple.
tab9c7ac,qwen3.8-27b,main-097,visibility question,mean,base,2,director view,seen,1,"But director can only see 2 and 3. Among those, 2 is larger."
t3b5e9b9,qwen3.8-27b,main-097,visibility question,mean,base,3,director view,seen,1,"The red 7 is the largest cube. If director sees it, answer 7."
t6a0c74f,qwen3.8-27b,main-097,visibility question,mean,base,4,director view,seen,1,So director's largest visible block is 2.
teb363e8,qwen3.8-27b,main-097,visibility question,mean,base,5,director view,seen,1,"The director says ""the largest block"" meaning among what they see, the largest physical block. That's 4."
t5b597bb,qwen3.8-27b,main-098,visibility question,mean,base,1,director view,seen,1,"So among visible {2,4,6}, largest is 2."
t1005ca9,qwen3.8-27b,main-098,visibility question,mean,base,2,director view,seen,1,"So director sees 2,4,6; largest among those = 2."
tc270f40,qwen3.8-27b,main-098,visibility question,mean,base,3,director view,seen,1,"Thus to director, block4 appears largest (nearest)."
t49de45d,qwen3.8-27b,main-098,visibility question,mean,base,4,director view,seen,1,So he means the largest visible to him = block 2.
t6f71e13,qwen3.8-27b,main-098,visibility question,mean,base,5,director view,seen,1,So block6 is the closest to director overall → largest apparent.
ted2a99f,qwen3.8-27b,main-099,visibility question,mean,base,1,director view,seen,1,So green smallest distance → largest apparent. So director means 1.
t940f513,qwen3.8-27b,main-099,visibility question,mean,base,2,director view,seen,1,"Then largest visible = max size among {7,3,1} = 7 (blue looks bigger than green and red)."
td03dfbd,qwen3.8-27b,main-099,visibility question,mean,base,3,director view,seen,1,"Among visible, green 1 largest."
td979dc9,qwen3.8-27b,main-099,visibility question,mean,base,4,director view,seen,1,"The director can only see blocks 1,3,7 (9 hidden). Among those, the largest (physically) is 7."
t3c92f63,qwen3.8-27b,main-099,visibility question,mean,base,5,director view,seen,1,"Thus director sees 7,3,1. Largest among them physically = 7."
t1c2d1bf,qwen3.8-27b,main-100,visibility question,mean,base,1,director view,seen,1,"The director sees 6,7,8; among those the largest is 8 (green cube is larger than yellow 6 and teal 7)."
t8680c0a,qwen3.8-27b,main-100,visibility question,mean,base,2,director view,seen,1,So 8 largest among visible.
tba63107,qwen3.8-27b,main-100,visibility question,mean,base,3,director view,seen,1,"Since director can't see 2, among visible (6,7,8) the largest is 8."
tc3608cd,qwen3.8-27b,main-100,visibility question,mean,base,4,director view,seen,1,"So among visible, the largest is 8."
t11072f7,qwen3.8-27b,main-100,visibility question,mean,base,5,director view,seen,1,"So among visible {6,7,8}, the large one is 8. So director means 8."
td885abd,qwen3.8-27b,main-101,visibility question,mean,base,1,largest digit,seen,1,"Among visible blocks (5,2,6), the largest number is 6."
taa32e1c,qwen3.8-27b,main-101,visibility question,mean,base,2,director view,seen,1,"If director sees 5,2,6 (not 3), then largest visible is red 5 (since 3 hidden)."
t09bce42,qwen3.8-27b,main-101,visibility question,mean,base,3,largest digit,seen,1,chosen = largest number among visible = 6.
t4c210a3,qwen3.8-27b,main-101,visibility question,mean,base,4,director view,seen,1,"So red 5 is closest to director (smallest y), thus appears largest to director. So director means 5."
t8c08c4f,qwen3.8-27b,main-101,visibility question,mean,base,5,director view,seen,1,The largest he sees is 5.
td90992e,qwen3.8-27b,main-102,visibility question,mean,base,1,director view,seen,1,"Thus director sees 5,7,4. Largest among those = 5."
t0550662,qwen3.8-27b,main-102,visibility question,mean,base,2,director view,seen,1,"Usually yes, the director can only point to/mention what he sees. So among visible, largest = 5."
tcb0bbc4,qwen3.8-27b,main-102,visibility question,mean,base,3,director view,seen,1,"Since he can't see 2, the largest he sees is 5."
ta29b07a,qwen3.8-27b,main-102,visibility question,mean,base,4,director view,seen,1,"Thus visible to director = {5,7,4}. Largest visible =5 (since 2 hidden)."
t36d1d4b,qwen3.8-27b,main-102,visibility question,mean,base,5,director view,seen,1,"The director says ""the largest block"" meaning among blocks he can see, the largest."
t84c55ed,qwen3.8-27b,main-103,visibility question,mean,base,1,director view,seen,1,"But director cannot see 7 (occluded). So among visible blocks, the largest is 8 (purple) vs 3 vs 5."
t2eca6c3,qwen3.8-27b,main-103,visibility question,mean,base,2,director view,seen,1,"The director perceives size by apparent size. Among visible, 8 appears largest."
t694bc2c,qwen3.8-27b,main-103,visibility question,mean,base,3,director view,seen,1,So he means the largest he can see = 8.
tab7f1bb,qwen3.8-27b,main-103,visibility question,mean,base,4,director view,seen,1,So purple 8 is largest among visible. So director means 8.
t7bba978,qwen3.8-27b,main-103,visibility question,mean,base,5,director view,seen,1,So largest visible = 8.
tb081363,qwen3.8-27b,main-104,visibility question,mean,base,1,director view,seen,1,"Among visible (1,2,9), largest actual = green 1."
tbd4270a,qwen3.8-27b,main-104,visibility question,mean,base,2,director view,seen,1,"Chosen largest: among visible {1,2,9}, the largest cube. Green 1 looks largest."
t8dfbce0,qwen3.8-27b,main-104,visibility question,mean,base,3,director view,seen,1,"So among blocks the director can see, the largest is green 1?"
tadae3ef,qwen3.8-27b,main-104,visibility question,mean,base,4,director view,seen,1,"Now director sees 1,2,9 (not 4). Among those, physical largest = green 1."
t1b92bf0,qwen3.8-27b,main-104,visibility question,mean,base,5,director view,seen,1,So largest visible = 1.
t5406b3c,qwen3.8-27b,main-105,visibility question,mean,base,1,largest digit,seen,1,"The numbered blocks are cubes equal. So ""largest"" must refer to number. So 7."
t2ff8c94,qwen3.8-27b,main-105,visibility question,mean,base,2,director view,seen,1,"So among visible (1,2,7), the largest is 1 (purple). So director means block 1."
t3475f75,qwen3.8-27b,main-105,visibility question,mean,base,3,director view,seen,1,I'll guess purple 1 is the largest visible cube.
t8f03051,qwen3.8-27b,main-105,visibility question,mean,base,4,director view,seen,1,"Thus visible = {1,7,2}. Largest visible by size = 1."
t978ae58,qwen3.8-27b,main-105,visibility question,mean,base,5,largest digit,seen,1,"Thus ""largest block"" must mean largest number among those the director can see."
td477814,qwen3.8-27b,main-106,visibility question,mean,base,1,director view,seen,1,"Since block1 hidden, among visible (3,8,9) the nearest to director appears largest."
t22cdc36,qwen3.8-27b,main-106,visibility question,mean,base,2,director view,seen,1,So largest visible to director = 3.
t00b49a1,qwen3.8-27b,main-106,visibility question,mean,base,3,director view,seen,1,The director means the largest block they see = 3.
t42cf424,qwen3.8-27b,main-106,visibility question,mean,base,4,director view,seen,1,"So among visible {3,8,9}, largest is 3."
ta80d3b0,qwen3.8-27b,main-106,visibility question,mean,base,5,director view,seen,1,"Block1 was largest but hidden. So director's ""largest block"" among visible = 3."
td69ae78,qwen3.8-27b,main-107,visibility question,mean,base,1,director view,seen,1,"So among visible {5,7,1}, the largest is 5."
t61d38de,qwen3.8-27b,main-107,visibility question,mean,base,2,director view,seen,1,"""The largest block"" means the largest among the blocks the director can see."
t5a2e72f,qwen3.8-27b,main-107,visibility question,mean,base,3,director view,seen,1,"So among visible to director {5,7,1}, largest = 5."
t3556994,qwen3.8-27b,main-107,visibility question,mean,base,4,director view,seen,1,"They can only see 1,5,7. Among these, 5 is largest."
t90f8f7f,qwen3.8-27b,main-107,visibility question,mean,base,5,director view,seen,1,"Among visible blocks 1,5,7, the largest is 5."
tb2618a1,qwen3.8-27b,main-108,visibility question,mean,base,1,director view,seen,1,"Since they can't see 4, they'd consider 8 largest."
td661d26,qwen3.8-27b,main-108,visibility question,mean,base,2,director view,seen,1,"So among visible (7,8,9), red 8 is largest."
t9316a4a,qwen3.8-27b,main-108,visibility question,mean,base,3,director view,seen,1,"But director can't see 4. Among 7,8,9, the largest physical is red 8 (it looks bigger than 7 and 9)."
t74a17d3,qwen3.8-27b,main-108,visibility question,mean,base,4,director view,seen,1,"So among director-visible, 8 is largest."
te9318f0,qwen3.8-27b,main-108,visibility question,mean,base,5,director view,seen,1,"Among visible (7,8,9), largest is red 8."
t81e808f,qwen3.8-27b,main-109,visibility question,mean,base,1,director view,seen,1,So purple 8 is largest among visible.
t2dc7c1d,qwen3.8-27b,main-109,visibility question,mean,base,2,director view,seen,1,"the director means the largest block he can see, which is 8."
ta95e2ef,qwen3.8-27b,main-109,visibility question,mean,base,3,director view,seen,1,"But 9 hidden, so among visible {1,3,8}, largest is 8."
t5a21084,qwen3.8-27b,main-109,visibility question,mean,base,4,director view,seen,1,The largest among his visible = 1.
t578d487,qwen3.8-27b,main-109,visibility question,mean,base,5,director view,seen,1,"So among visible {8,1,3}, 8 is largest."
td9e371c,qwen3.8-27b,main-110,visibility question,mean,base,1,director view,seen,1,"So among visible (7,5,9), purple 5 is largest."
tdc24cf8,qwen3.8-27b,main-110,visibility question,mean,base,2,largest digit,seen,1,"Among visible blocks {7,5,9}, largest number is 9."
t994af4c,qwen3.8-27b,main-110,visibility question,mean,base,3,director view,seen,1,"So among blocks director can see, the largest is purple 5 (it appears bigger than 7 and 9)."
tb897ec8,qwen3.8-27b,main-110,visibility question,mean,base,4,own view,unseen,1,"If the physically largest is orange=1, then chosen=1 even if not visible."
t58b39a5,qwen3.8-27b,main-110,visibility question,mean,base,5,director view,seen,1,So largest visible actual = purple 5.
t89f5f86,qwen3.8-27b,main-111,visibility question,mean,base,1,director view,seen,1,So director's largest visible = 6.
t0182ea8,qwen3.8-27b,main-111,visibility question,mean,base,2,director view,seen,1,"So when the director says ""the largest block"", the director means the largest among blocks the director can see."
te143785,qwen3.8-27b,main-111,visibility question,mean,base,3,director view,seen,1,"Thus among visible (6,9,3), largest = 6."
tbb88d29,qwen3.8-27b,main-111,visibility question,mean,base,4,director view,seen,1,"since 4 hidden, director's largest visible is 6."
tb466eaa,qwen3.8-27b,main-111,visibility question,mean,base,5,director view,seen,1,"Among visible, 6 is largest."
t929c3ea,qwen3.8-27b,main-112,visibility question,mean,base,1,director view,seen,1,"Among director-visible {7,9,3}, the large one is 3."
t880c34a,qwen3.8-27b,main-112,visibility question,mean,base,2,director view,seen,1,"Now largest among visible from director: compare 2,3,9. 2 largest."
tb32b6f7,qwen3.8-27b,main-112,visibility question,mean,base,3,director view,seen,1,The largest visible is 3 (green cube appears bigger than 7 and 9).
tbec6228,qwen3.8-27b,main-112,visibility question,mean,base,4,director view,seen,1,So green3 is highest → nearest to director → largest to director.
t8ed157e,qwen3.8-27b,main-112,visibility question,mean,base,5,director view,seen,1,"The ""largest block"" the director means: among what he sees, the largest is 3."
t301b7ca,qwen3.8-27b,main-113,visibility question,mean,base,1,director view,seen,1,Largest among these as seen by director = nearest to director = 8.
t955548b,qwen3.8-27b,main-113,visibility question,mean,base,2,director view,seen,1,"The director sees blocks 8,3,6. The largest among those is 8."
tcb52976,qwen3.8-27b,main-113,visibility question,mean,base,3,director view,seen,1,So largest among visible = 8.
t0627a3d,qwen3.8-27b,main-113,visibility question,mean,base,4,largest digit,seen,1,Largest among those by number = 8.
t532937d,qwen3.8-27b,main-113,visibility question,mean,base,5,director view,seen,1,"Among visible {8,3,6}, the largest apparent is 8 (closest and large)."
td7660f1,qwen3.8-27b,main-114,visibility question,mean,base,1,director view,seen,1,"Among visible (4,8,2), the largest is 4."
tf48014a,qwen3.8-27b,main-114,visibility question,mean,base,2,director view,seen,1,"Among visible, largest apparent = nearest = 4."
t022907e,qwen3.8-27b,main-114,visibility question,mean,base,3,director view,seen,1,"Among visible {4,8,2}, largest is 4."
tcfb945b,qwen3.8-27b,main-114,visibility question,mean,base,4,director view,seen,1,"Since 6 is hidden, director sees 2,4,8. Among these, which appears largest to director? The closest to director. Block 2 is right in front of director (small offset). So block 2 appears largest."
tc0e6432,qwen3.8-27b,main-114,visibility question,mean,base,5,director view,seen,1,"So among visible, 4 is largest."
t1fc4372,qwen3.8-27b,main-115,visibility question,mean,base,1,director view,seen,1,Largest among visible: compare sizes: 7 (red) appears larger than 9 and 6.
t46c8d62,qwen3.8-27b,main-115,visibility question,mean,base,2,director view,seen,1,"Actually 5 is biggest but hidden. Among visible, 7 is largest."
t9435dfc,qwen3.8-27b,main-115,visibility question,mean,base,3,director view,seen,1,The largest visible to director is 7 (red looks bigger than 9).
ta4e4272,qwen3.8-27b,main-115,visibility question,mean,base,4,director view,seen,1,So largest visible to director is 7.
td68f7b2,qwen3.8-27b,main-115,visibility question,mean,base,5,director view,seen,1,"Among visible, the largest physical cube is 7 (since 5 is hidden)."
t9e5cbc4,qwen3.8-27b,main-116,visibility question,mean,base,1,director view,seen,1,"Among visible, 8 is largest. So director means 8."
tca19f42,qwen3.8-27b,main-116,visibility question,mean,base,2,director view,seen,1,"So among visible, the largest physical cube is the teal 2 (since 6 hidden, 2 is next)."
t5e124ce,qwen3.8-27b,main-116,visibility question,mean,base,3,director view,seen,1,So largest visible = 8.
t2980874,qwen3.8-27b,main-116,visibility question,mean,base,4,director view,seen,1,"So among visible to director, the largest is 2 (teal)."
t8d3010e,qwen3.8-27b,main-116,visibility question,mean,base,5,director view,seen,1,The largest visible to director is 2.
t3c899b4,qwen3.8-27b,main-117,visibility question,mean,base,1,director view,seen,1,So blue7 is farthest from me = nearest to director → appears largest to director.
t3ff042f,qwen3.8-27b,main-117,visibility question,mean,base,2,director view,seen,1,"He refers to the largest among what he can see. All visible, largest = 1."
t6da7d66,qwen3.8-27b,main-117,visibility question,mean,base,3,director view,seen,1,"Given director can't see red, the largest he can see is yellow 4."
t8df0ed8,qwen3.8-27b,main-117,visibility question,mean,base,4,director view,seen,1,"So among visible, yellow 4 is largest."
t10fc060,qwen3.8-27b,main-117,visibility question,mean,base,5,director view,seen,1,"And among visible, it's closest to director, so largest apparent."
t01a7d7c,qwen3.8-27b,main-118,visibility question,mean,base,1,director view,seen,1,"Among visible {8,3,7}, the largest is 7 (medium)."
t950f9a1,qwen3.8-27b,main-118,visibility question,mean,base,2,director view,seen,1,So we must pick the largest among blocks visible to director.
t93a5644,qwen3.8-27b,main-118,visibility question,mean,base,3,director view,seen,1,"Since director sees only 7, the largest is 7."
t46e53ff,qwen3.8-27b,main-118,visibility question,mean,base,4,director view,seen,1,"The phrase ""the largest block"" likely refers among visible blocks to director. If 7 visible and nearest, it's largest."
tf8dfd63,qwen3.8-27b,main-118,visibility question,mean,base,5,director view,seen,1,Largest among visible to director: 7.
t6a5d093,qwen3.8-27b,main-119,visibility question,mean,base,1,director view,seen,1,"Thus visible = {5,7,2}. Largest among these by physical size: orange 5 likely largest."
t6f10f13,qwen3.8-27b,main-119,visibility question,mean,base,2,director view,seen,1,"But teal not visible to director. So among visible, orange 5 is largest."
t987e577,qwen3.8-27b,main-119,visibility question,mean,base,3,director view,seen,1,"So visible = [2,5,7] (or [5,7,2]). Largest among these = 5 (orange appears larger than purple and yellow)."
t49d502f,qwen3.8-27b,main-119,visibility question,mean,base,4,director view,seen,1,"If partition hides 1, then largest visible is 5."
t180d209,qwen3.8-27b,main-119,visibility question,mean,base,5,director view,seen,1,So orange 5 is largest among visible.
t9b55213,qwen3.8-27b,main-120,visibility question,mean,base,1,largest digit,seen,1,"Among blocks the director can see (1,4,9), the largest number is 9."
t79be8b9,qwen3.8-27b,main-120,visibility question,mean,base,2,director view,seen,1,So largest visible to director is 9.
t191af27,qwen3.8-27b,main-120,visibility question,mean,base,3,director view,seen,1,"So largest among visible to director (1,4,9) is 9 (orange) since it's a big cube and visible."
t80947bc,qwen3.8-27b,main-120,visibility question,mean,base,4,director view,seen,1,Largest block among visible to director: compare sizes. The orange 9 cube appears larger than yellow 1 and blue 4.
t29a5940,qwen3.8-27b,main-120,visibility question,mean,base,5,largest digit,seen,1,Largest number = 9.
tdcd3c69,qwen3.8-27b,main-121,visibility question,mean,base,1,director view,seen,1,"Among visible {8,7,3}, 8 is largest."
tcd98490,qwen3.8-27b,main-121,visibility question,mean,base,2,director view,seen,1,"So director, who cannot see 4, would say largest among what they see = 8."
tff0d7ff,qwen3.8-27b,main-121,visibility question,mean,base,3,largest digit,seen,1,The largest number among visible = 8.
t70c3129,qwen3.8-27b,main-121,visibility question,mean,base,4,director view,seen,1,"The director sees 8,7,3. Among these the largest physical is 8 (blue)."
t3f0b698,qwen3.8-27b,main-121,visibility question,mean,base,5,director view,seen,1,"Since they can't see 4, the largest they can see is 8."
t07f23be,qwen3.8-27b,main-122,visibility question,mean,base,1,director view,seen,1,"Therefore director, who cannot see 2, would call 6 the largest (since 6 is the largest among what he sees)."
t41a3d1c,qwen3.8-27b,main-122,visibility question,mean,base,2,director view,seen,1,"Among visible to director, blue 6 is largest."
td5b5df8,qwen3.8-27b,main-122,visibility question,mean,base,3,director view,seen,1,"But wait, ""largest block"" from director's perspective among what they can see. They see 1,4,6. Largest is 6."
tddee540,qwen3.8-27b,main-122,visibility question,mean,base,4,director view,seen,1,"The phrase ""the largest block"" from the director's perspective refers to the largest block they can see."
t50a3912,qwen3.8-27b,main-122,visibility question,mean,base,5,director view,seen,1,"So block 6 is closest to director, appears largest to director. Also block 6 is visible to director."
td61079f,qwen3.8-27b,main-123,visibility question,mean,base,1,director view,seen,1,"So ""largest block"" among visible to director = 5."
t084264a,qwen3.8-27b,main-123,visibility question,mean,base,2,director view,seen,1,"8 is visible and closest, so appears largest."
tb237dc1,qwen3.8-27b,main-123,visibility question,mean,base,3,director view,seen,1,"So among visible, block5 is nearest to director, thus appears largest to director."
t05ff5f8,qwen3.8-27b,main-123,visibility question,mean,base,4,director view,seen,1,"So red 8 closest to director, thus appears largest to director among the three (assuming similar actual sizes)."
t683895f,qwen3.8-27b,main-123,visibility question,mean,base,5,director view,seen,1,"Since 7 is hidden, the largest visible is 5."
tf93de24,qwen3.8-27b,main-124,visibility question,mean,base,1,director view,seen,1,"So to director, 7 appears largest."
t7e9e454,qwen3.8-27b,main-124,visibility question,mean,base,2,director view,seen,1,"So among visible, 8 is largest."
t095fa75,qwen3.8-27b,main-124,visibility question,mean,base,3,director view,seen,1,"Among visible (5,7,8), the largest is yellow 8 (it appears bigger than red 5 and teal 7)."
t8714202,qwen3.8-27b,main-124,visibility question,mean,base,4,director view,seen,1,"Among visible, 8 is largest."
tc19cf96,qwen3.8-27b,main-124,visibility question,mean,base,5,director view,seen,1,"The director can see 5,7,8. Among those, the largest is 8 (yellow, large cube)."
t1e53f5f,qwen3.8-27b,main-125,visibility question,mean,base,1,director view,seen,1,"Thus director's ""largest block"" = 1.

But wait, is block1 visible to director? Yes (right side, clear of partition)."
t2b1551e,qwen3.8-27b,main-125,visibility question,mean,base,2,director view,seen,1,"So among visible, largest is 7."
tf47486d,qwen3.8-27b,main-125,visibility question,mean,base,3,director view,seen,1,So largest apparent to director = orange 2.
tf377f01,qwen3.8-27b,main-125,visibility question,mean,base,4,largest digit,seen,1,"The director can see 2,7,1. Largest number is 7. So director means 7."
tf976c58,qwen3.8-27b,main-125,visibility question,mean,base,5,director view,seen,1,"Thus director sees {1,2,7}. Largest apparent = 2."
tb641b8e,qwen3.8-27b,main-126,visibility question,mean,base,1,director view,seen,1,"So among visible, largest is 6."
t13710d7,qwen3.8-27b,main-126,visibility question,mean,base,2,director view,seen,1,"Thus director, seeing 1,3,6, would call block6 the largest (since 6 appears bigger than 3 and 1 from his equal-distance view)."
tce53308,qwen3.8-27b,main-126,visibility question,mean,base,3,director view,seen,1,"If director can only see 3 and 6, the largest among visible is 6."
tb43ff54,qwen3.8-27b,main-126,visibility question,mean,base,4,director view,seen,1,"Largest visible = 6 (green) since 2 hidden and green larger than 1,3."
tc9d2255,qwen3.8-27b,main-126,visibility question,mean,base,5,director view,seen,1,"So among visible {1,3,6}, block6 is closest to director → appears largest."
ta88217a,qwen3.8-27b,main-127,visibility question,mean,base,1,director view,seen,1,"Thus among visible {3,9,6}, largest = 9."
tae69728,qwen3.8-27b,main-127,visibility question,mean,base,2,director view,seen,1,So largest visible = 9.
t2195b21,qwen3.8-27b,main-127,visibility question,mean,base,3,largest digit,seen,1,"Since director sees 3,9,6, the largest number is 9."
tbf1d09c,qwen3.8-27b,main-127,visibility question,mean,base,4,director view,seen,1,"Among visible to director (3,9,6), largest is 9."
t4344de4,qwen3.8-27b,main-127,visibility question,mean,base,5,director view,seen,1,"Among visible blocks (3,9,6), the largest is 9 (red appears larger than 6 and 3)."
t60c9984,qwen3.8-27b,main-128,visibility question,mean,base,1,director view,seen,1,"The director can only see 4,5,6. Among those, 5 is largest."
t1b42714,qwen3.8-27b,main-128,visibility question,mean,base,2,director view,seen,1,"So among visible, purple 5 is largest."
t0b49e31,qwen3.8-27b,main-128,visibility question,mean,base,3,director view,seen,1,"If director can't see 3, the largest they can see is 5."
t6abb900,qwen3.8-27b,main-128,visibility question,mean,base,4,director view,seen,1,"The director refers to what they see. So among visible, 5 is largest."
taa62911,qwen3.8-27b,main-128,visibility question,mean,base,5,director view,seen,1,"Among those, the largest visible is 5 (purple) which looks bigger than 4 and 6."
td14c11f,qwen3.8-27b,main-129,visibility question,mean,base,1,director view,seen,1,"Thus director sees 2,3,8. Largest among those by size: green 3."
t9e71f6e,qwen3.8-27b,main-129,visibility question,mean,base,2,director view,seen,1,So director's largest visible = 3.
t3e00dc8,qwen3.8-27b,main-129,visibility question,mean,base,3,director view,seen,1,Thus largest visible = 3.
t9a6a341,qwen3.8-27b,main-129,visibility question,mean,base,4,director view,seen,1,Thus 2 appears largest to director.
t693f234,qwen3.8-27b,main-129,visibility question,mean,base,5,director view,seen,1,"Thus among visible, green 3 is largest."
t670787f,qwen3.8-27b,main-130,visibility question,mean,base,1,director view,seen,1,"Thus among visible blocks, the largest physical cube is the blue 9."
t1afd2c5,qwen3.8-27b,main-130,visibility question,mean,base,2,director view,seen,1,"But purple not visible to director. So among visible, blue 9 is largest."
te1d6665,qwen3.8-27b,main-130,visibility question,mean,base,3,director view,seen,1,"So among director-visible, blue 9 is largest."
td65ae86,qwen3.8-27b,main-130,visibility question,mean,base,4,director view,seen,1,The largest visible to director is 9.
tdc03d3d,qwen3.8-27b,main-130,visibility question,mean,base,5,director view,seen,1,"So director's ""largest block"" among those they see = blue 9?"
t3c9ed87,qwen3.8-27b,main-131,visibility question,mean,base,1,director view,seen,1,The director sees 9 as largest among visible.
te3af49b,qwen3.8-27b,main-131,visibility question,mean,base,2,director view,seen,1,"The closest visible to director is block 9 (right side). So to director, 9 looks largest."
t3736341,qwen3.8-27b,main-131,visibility question,mean,base,3,director view,seen,1,"Thus among visible (8,2,9), largest is 9."
t4560142,qwen3.8-27b,main-131,visibility question,mean,base,4,director view,seen,1,"Thus among visible {8,2,9}, largest is 9."
t33c5149,qwen3.8-27b,main-131,visibility question,mean,base,5,director view,seen,1,Largest among those by physical size = 9 (since 1 is hidden).
t6d5fcbe,qwen3.8-27b,main-132,visibility question,mean,base,1,director view,seen,1,"The director sees 2,9,7; the biggest physical cube among them is 7."
t59219aa,qwen3.8-27b,main-132,visibility question,mean,base,2,director view,seen,1,"Among visible (2,7,9), the largest is 7 (orange, biggest cube)."
t6893ee8,qwen3.8-27b,main-132,visibility question,mean,base,3,director view,seen,1,So largest among visible = 7.
tc235d85,qwen3.8-27b,main-132,visibility question,mean,base,4,director view,seen,1,So largest visible physically = 7.
t51841cb,qwen3.8-27b,main-132,visibility question,mean,base,5,director view,seen,1,"The director sees 2,9,7. The biggest cube among them is 7 (orange)."
t59b2757,qwen3.8-27b,main-133,visibility question,mean,base,1,director view,seen,1,"For ""largest block"": among all blocks the director can see, the largest."
ted198e2,qwen3.8-27b,main-133,visibility question,mean,base,2,director view,seen,1,So largest visible to director = green 1.
t98acdd4,qwen3.8-27b,main-133,visibility question,mean,base,3,director view,seen,1,"So among visible {5,1,7}, largest physical = 1."
t7792411,qwen3.8-27b,main-133,visibility question,mean,base,4,director view,seen,1,"The director can only see block 5. So among visible blocks, the largest is block 5 (the only one)."
t6df37e0,qwen3.8-27b,main-133,visibility question,mean,base,5,director view,seen,1,Area proxy: green biggest visible. So chosen = 1.
tef8828f,qwen3.8-27b,main-134,visibility question,mean,base,1,director view,seen,1,"Among visible, red3 is the big red cube, looks largest."
tdb0c36c,qwen3.8-27b,main-134,visibility question,mean,base,2,director view,seen,1,So the largest block the director can see is red 3.
tdb568b5,qwen3.8-27b,main-134,visibility question,mean,base,3,director view,seen,1,Largest visible = 3 (red cube bigger than blue and orange).
t3885676,qwen3.8-27b,main-134,visibility question,mean,base,4,director view,seen,1,"Since 7 is hidden, the largest visible to director is 3."
t89f07f5,qwen3.8-27b,main-134,visibility question,mean,base,5,director view,seen,1,"Director can't see green7, so largest visible = red3 = 3."
tb8180c7,qwen3.8-27b,main-135,visibility question,mean,base,1,director view,seen,1,Thus largest visible to director = 4.
te0c4eb6,qwen3.8-27b,main-135,visibility question,mean,base,2,director view,seen,1,"So among visible (2,4,6), largest physical = 2 as well."
t1b298af,qwen3.8-27b,main-135,visibility question,mean,base,3,director view,seen,1,"But director sees only 4 and 6. Among those, 4 is larger."
t86ced9b,qwen3.8-27b,main-135,visibility question,mean,base,4,director view,seen,1,The director refers to the block that appears largest from the director's viewpoint. That would be the nearest visible block = 4.
t76aee75,qwen3.8-27b,main-135,visibility question,mean,base,5,director view,seen,1,"So among visible {4,6,2}, largest = 2 (orange)."
tae22826,qwen3.8-27b,main-136,visibility question,mean,base,1,director view,seen,1,"So largest apparent = 6.

Hmm but is 6 unobstructed? Yes. So director's largest = 6."
t6bb0fff,qwen3.8-27b,main-136,visibility question,mean,base,2,director view,seen,1,So largest visible to director = 6.
t30aed91,qwen3.8-27b,main-136,visibility question,mean,base,3,director view,seen,1,"The director sees teal, orange, red. Among these, teal is largest. So director means 6."
taa4d239,qwen3.8-27b,main-136,visibility question,mean,base,4,director view,seen,1,I'll go with size interpretation: teal 6 is largest visible.
td004b02,qwen3.8-27b,main-136,visibility question,mean,base,5,director view,seen,1,"So among visible, red 1 is farthest from viewer thus closest to director thus largest to director."
t3feb3a3,qwen3.8-27b,main-137,visibility question,mean,base,1,director view,seen,1,So 8 larger. So largest visible = 8.
t9115fbc,qwen3.8-27b,main-137,visibility question,mean,base,2,director view,seen,1,"So among visible {6,5,8}, largest is 8."
ta86c41e,qwen3.8-27b,main-137,visibility question,mean,base,3,director view,seen,1,"Among blocks visible to director (all), the largest physical cube? Look at sizes: The teal 7 appears largest (bigger cube)."
t8079460,qwen3.8-27b,main-137,visibility question,mean,base,4,director view,seen,1,The director sees 8 as the largest among visible.
t83ae263,qwen3.8-27b,main-137,visibility question,mean,base,5,director view,seen,1,"The director says ""the largest block"" meaning the one with greatest physical size among those he can see."
t25223bf,qwen3.8-27b,main-138,visibility question,mean,base,1,director view,seen,1,Largest visible to director = orange 4.
td35e1a4,qwen3.8-27b,main-138,visibility question,mean,base,2,director view,seen,1,So largest visible = 4.
t5401d8f,qwen3.8-27b,main-138,visibility question,mean,base,3,director view,seen,1,"Among director-visible {7,5,4}, largest is 4."
t558b428,qwen3.8-27b,main-138,visibility question,mean,base,4,director view,seen,1,"The director sees 7,5,4. Among those, largest size is 4 (orange) since 3 hidden."
t5716df4,qwen3.8-27b,main-138,visibility question,mean,base,5,director view,seen,1,"Given our occlusion analysis hides 3, the largest visible is 4."
t913a631,qwen3.8-27b,main-139,visibility question,mean,base,1,director view,seen,1,So director sees red 9 as largest.
t44b99a3,qwen3.8-27b,main-139,visibility question,mean,base,2,director view,seen,1,So red9 nearest director -> appears largest. So 9.
t3c46625,qwen3.8-27b,main-139,visibility question,mean,base,3,largest digit,seen,1,"Among visible {3,6,9}, largest number 9."
t1b3cda1,qwen3.8-27b,main-139,visibility question,mean,base,4,largest digit,seen,1,Then largest visible number = 9.
tdbfe38f,qwen3.8-27b,main-139,visibility question,mean,base,5,largest digit,seen,1,"Among visible {9,3,6}, largest number 9."
tc5661f2,qwen3.8-27b,main-140,visibility question,mean,base,1,director view,seen,1,"So among visible, largest = 4."
t4afdf27,qwen3.8-27b,main-140,visibility question,mean,base,2,director view,seen,1,"Thus from director's view, the largest apparent is the nearest to director = teal 7."
t87f9b0e,qwen3.8-27b,main-140,visibility question,mean,base,3,director view,seen,1,"So among visible {4,7,8}, largest is 4."
tbe0062a,qwen3.8-27b,main-140,visibility question,mean,base,4,director view,seen,1,"So among visible to director (4,7,8), the largest is block 4 (orange appears larger than 7 and 8)."
tf8ef5a3,qwen3.8-27b,main-140,visibility question,mean,base,5,director view,seen,1,"The director can only see blocks 4,7,8. Among those, the largest (by apparent/actual size) is 4."
tf13748d,qwen3.8-27b,main-141,visibility question,mean,base,1,director view,seen,1,"Among blocks the director can see, which is largest?"
tac8d507,qwen3.8-27b,main-141,visibility question,mean,base,2,director view,seen,1,So largest block among visible-to-director is 2.
t7d15e21,qwen3.8-27b,main-141,visibility question,mean,base,3,director view,seen,1,"So visible to director = {8,4,2}. Largest among these physical sizes: green 2 is larger than blue 8 and red 4."
t91c33ae,qwen3.8-27b,main-141,visibility question,mean,base,4,director view,seen,1,"Thus among visible, green2 (115) > blue8 (75) > red4 (55). So largest = 2."
tec714e6,qwen3.8-27b,main-141,visibility question,mean,base,5,director view,seen,1,"So among visible to director (8,4,2), largest is 2."
tba45a83,qwen3.8-27b,main-142,visibility question,mean,base,1,director view,seen,1,"Since he can't see 1, the largest he sees is 9."
tddc1b4c,qwen3.8-27b,main-142,visibility question,mean,base,2,director view,seen,1,"So 9 is largest among {4,7,9}. So director's largest = 9."
t4f08447,qwen3.8-27b,main-142,visibility question,mean,base,3,director view,seen,1,"Among visible, teal 9 is largest."
t40324ff,qwen3.8-27b,main-142,visibility question,mean,base,4,director view,seen,1,"Since director can't see 1, the largest they can see is 9."
t17fa4de,qwen3.8-27b,main-142,visibility question,mean,base,5,director view,seen,1,So largest visible is 9.
t52ceb5c,qwen3.8-27b,main-143,visibility question,mean,base,1,director view,seen,1,"So ""the largest block"" from his perspective is the largest among those visible to him = 1."
t97d334a,qwen3.8-27b,main-143,visibility question,mean,base,2,director view,seen,1,"So among visible {1,5,6}, the largest is block 1 (purple) which looks bigger than 5 and 6."
t54c2e61,qwen3.8-27b,main-143,visibility question,mean,base,3,director view,seen,1,"Since director can't see 7, he would consider the largest he sees = 1."
t2a98393,qwen3.8-27b,main-143,visibility question,mean,base,4,director view,seen,1,"So among visible {1,5,6}, largest = 1."
tafa0aad,qwen3.8-27b,main-143,visibility question,mean,base,5,director view,seen,1,The largest visible = purple 1 (since green hidden).
tb0d7e40,qwen3.8-27b,main-144,visibility question,mean,base,1,director view,seen,1,So he'd mean the largest he sees = 8.
tc4dade1,qwen3.8-27b,main-144,visibility question,mean,base,2,director view,seen,1,"you might think largest is 5 but director can't see 5, so director's ""largest block"" (among those they can see) is 8."
ta80d91d,qwen3.8-27b,main-144,visibility question,mean,base,3,director view,seen,1,"The director says ""the largest block"" meaning the one he perceives largest, which must be visible to him."
t60ed3ac,qwen3.8-27b,main-144,visibility question,mean,base,4,director view,seen,1,So yellow 4 farthest from me => nearest to director => largest to director. So chosen = 4.
te5d73b1,qwen3.8-27b,main-144,visibility question,mean,base,5,director view,seen,1,"Since red is hidden from director, the largest the director sees is orange 8."
tbce34b5,qwen3.8-27b,main-145,visibility question,mean,base,1,director view,seen,1,"So largest visible to director among {4,3,8} is 8."
t6aa6fad,qwen3.8-27b,main-145,visibility question,mean,base,2,director view,seen,1,"Now largest block among visible: sizes: green 8 largest, teal 4 medium, yellow 3 smallest."
tf95fb9d,qwen3.8-27b,main-145,visibility question,mean,base,3,director view,seen,1,"Among visible, the largest physical cube is block 8 (green looks biggest)."
t508e1d1,qwen3.8-27b,main-145,visibility question,mean,base,4,director view,seen,1,"Since director only sees 4,3,8, the largest among those is 8."
tf998c35,qwen3.8-27b,main-145,visibility question,mean,base,5,director view,seen,1,"The largest visible block is green ""8""."
tfecf781,qwen3.8-27b,main-146,visibility question,mean,base,1,largest digit,seen,1,They're all same cube size. So must be the number. So largest number visible to director.
t286e5b5,qwen3.8-27b,main-146,visibility question,mean,base,2,director view,seen,1,"director sees blocks not blocked by partition = {1,3,8}. Among those, the largest is the one with biggest digit? 8. Or physically biggest? blue 8 looks biggest among those three."
t5b480ec,qwen3.8-27b,main-146,visibility question,mean,base,3,director view,seen,1,The largest visible to director is 8 (blue).
t9cb0f99,qwen3.8-27b,main-146,visibility question,mean,base,4,director view,seen,1,"Among visible {8,3,1}, the blue 8 appears largest."
tb762066,qwen3.8-27b,main-146,visibility question,mean,base,5,director view,seen,1,"So among visible {8,3,1}, the largest physical cube is 8 (blue) vs 3 (small) vs 1 (small)."
t8a10535,qwen3.8-27b,main-147,visibility question,mean,base,1,director view,seen,1,So it's the largest visible to him = 2.
t501a836,qwen3.8-27b,main-147,visibility question,mean,base,2,director view,seen,1,"Since blue not visible to director, the largest visible is purple 2."
tad02a26,qwen3.8-27b,main-147,visibility question,mean,base,3,director view,seen,1,"So among visible (2,7,5), the largest is 2 (purple)."
t41be042,qwen3.8-27b,main-147,visibility question,mean,base,4,director view,seen,1,"So among visible (2,7,5), largest physical is 2 (purple)."
t0c59cef,qwen3.8-27b,main-147,visibility question,mean,base,5,director view,seen,1,"So among visible, largest is 2."
t1a438d6,qwen3.8-27b,main-148,visibility question,mean,base,1,director view,seen,1,"Among those director sees, purple (7) appears largest."
tfb63b23,qwen3.8-27b,main-148,visibility question,mean,base,2,director view,seen,1,"Among visible (9,1,7): purple730 smallest y => nearest director => largest apparent."
t061afde,qwen3.8-27b,main-148,visibility question,mean,base,3,director view,seen,1,"The director cannot see 3, so among visible the largest is 7."
tb0bce61,qwen3.8-27b,main-148,visibility question,mean,base,4,director view,seen,1,So purple 7 largest among visible.
t8c8101a,qwen3.8-27b,main-148,visibility question,mean,base,5,director view,seen,1,The largest visible to director is purple 7.
ta7aaaa6,qwen3.8-27b,main-149,visibility question,mean,base,1,director view,seen,1,Largest among visible = teal 9 (largest cube).
td481370,qwen3.8-27b,main-149,visibility question,mean,base,2,director view,seen,1,So largest visible to director = 8.
t818902c,qwen3.8-27b,main-149,visibility question,mean,base,3,director view,seen,1,"Among visible {8,1}, largest is 8."
t4b62ea7,qwen3.8-27b,main-149,visibility question,mean,base,4,director view,seen,1,"So among visible, red 8 is largest."
t0c4fb58,qwen3.8-27b,main-149,visibility question,mean,base,5,director view,seen,1,"Among visible, yellow 1 is largest."
t9e242f7,qwen3.8-27b,main-150,visibility question,mean,base,1,director view,seen,1,So largest visible = orange 3.
t7222a32,qwen3.8-27b,main-150,visibility question,mean,base,2,director view,seen,1,Thus largest visible to director = 3 (since 6 hidden).
t2c26da3,qwen3.8-27b,main-150,visibility question,mean,base,3,director view,seen,1,So orange 3 appears largest among visible.
t59976de,qwen3.8-27b,main-150,visibility question,mean,base,4,director view,seen,1,"Thus director sees 3,4,7. Largest among them = 3."
tfa3630f,qwen3.8-27b,main-150,visibility question,mean,base,5,director view,seen,1,Thus the largest block visible to director is 3.
t8899308,qwen3.8-27b,main-151,visibility question,mean,base,1,director view,seen,1,"Among visible, 3 is largest."
t5ea2912,qwen3.8-27b,main-151,visibility question,mean,base,2,director view,seen,1,"So the director means the largest block that he can see, which is 3."
t858b633,qwen3.8-27b,main-151,visibility question,mean,base,3,director view,seen,1,"director cannot see 7, so among visible the largest is 3."
t88c49df,qwen3.8-27b,main-151,visibility question,mean,base,4,director view,seen,1,"Among visible {3,9,1}, largest is 3."
t1595fb7,qwen3.8-27b,main-151,visibility question,mean,base,5,director view,seen,1,"So director's ""largest block"" among visible = 3."
t7569972,qwen3.8-27b,main-152,visibility question,mean,base,1,director view,seen,1,"So ""largest block"" = largest among director-visible blocks = among {2,3,7}, the largest is 2 (blue)."
tb3c6e96,qwen3.8-27b,main-152,visibility question,mean,base,2,director view,seen,1,Blue 2 is the biggest among his visible set.
t3ffb8a3,qwen3.8-27b,main-152,visibility question,mean,base,3,director view,seen,1,"Among visible, blue 2 is largest."
t9f34fba,qwen3.8-27b,main-152,visibility question,mean,base,4,director view,seen,1,"Director can't see 1, so among visible the largest physical is 2."
t840e39f,qwen3.8-27b,main-152,visibility question,mean,base,5,director view,seen,1,"Among visible to director {2,3,7}, the largest actual (and thus apparent, since similar distance) is 2."
tf1c06d0,qwen3.8-27b,main-153,visibility question,mean,base,1,director view,seen,1,"Thus visible to director = [4,3,6]. Largest among these = 4 (orange bigger than teal and purple)."
t8e5bf68,qwen3.8-27b,main-153,visibility question,mean,base,2,director view,seen,1,"The director says ""the largest block"" meaning among visible blocks the largest apparent size = nearest to director."
t2f0f8bc,qwen3.8-27b,main-153,visibility question,mean,base,3,director view,seen,1,"So among visible, orange 4 is largest."
t28ef697,qwen3.8-27b,main-153,visibility question,mean,base,4,director view,seen,1,"Since 2 is hidden from director, the largest they see is 4."
t8a19987,qwen3.8-27b,main-153,visibility question,mean,base,5,director view,seen,1,"So among visible blocks (4,3,6), the largest is block4 (orange)."
t5ce51c6,qwen3.8-27b,main-154,visibility question,mean,base,1,director view,seen,1,Then largest block to director among visible = 1.
t5d120e3,qwen3.8-27b,main-154,visibility question,mean,base,2,director view,seen,1,He would mean the largest among those visible to him = 7.
t19f480f,qwen3.8-27b,main-154,visibility question,mean,base,3,director view,seen,1,"So among visible, the largest is blue 7."
te0a2aff,qwen3.8-27b,main-154,visibility question,mean,base,4,director view,seen,1,Plausible blue7 physical largest among visible.
t9464f6c,qwen3.8-27b,main-154,visibility question,mean,base,5,director view,seen,1,"""the largest block"" likely among blocks the director can see."
t7fef016,qwen3.8-27b,main-155,visibility question,mean,base,1,director view,seen,1,"So among visible, 9 is largest."
t645f0be,qwen3.8-27b,main-155,visibility question,mean,base,2,director view,seen,1,"So block8 is nearest to director among visible, thus appears largest to director."
tb35a4e6,qwen3.8-27b,main-155,visibility question,mean,base,3,director view,seen,1,"So largest apparent among visible (8,9,5) is green 9 (since green appears largest among those three)."
tb2cae31,qwen3.8-27b,main-155,visibility question,mean,base,4,director view,seen,1,"So block 8 is closest to director, thus appears largest to director."
tc78b46c,qwen3.8-27b,main-155,visibility question,mean,base,5,largest digit,seen,1,"So among visible blocks, the largest number is 9."
td86784a,qwen3.8-27b,main-156,visibility question,mean,base,1,director view,seen,1,So largest visible to director = 6.
t369bafe,qwen3.8-27b,main-156,visibility question,mean,base,2,director view,seen,1,"So among those director sees (1,3,6), the largest is 6."
te21fcd9,qwen3.8-27b,main-156,visibility question,mean,base,3,director view,seen,1,"Among visible, the physically largest is 6."
t2c16722,qwen3.8-27b,main-156,visibility question,mean,base,4,director view,seen,1,"So ""the largest block"" the director sees = 6."
t28504b6,qwen3.8-27b,main-156,visibility question,mean,base,5,director view,seen,1,"Since he cannot see 8 (the biggest physically), he would consider the largest among visible = 6."
t0d8ea64,qwen3.8-27b,main-157,visibility question,mean,base,1,director view,seen,1,"Among visible {2,7}, the largest is 2."
tcaf7931,qwen3.8-27b,main-157,visibility question,mean,base,2,director view,seen,1,"Director can only point to visible, so largest visible = 2."
t6e74fd8,qwen3.8-27b,main-157,visibility question,mean,base,3,director view,seen,1,"The director sees the opposite: nearest to him is teal, so teal looks biggest to him."
t8c22396,qwen3.8-27b,main-157,visibility question,mean,base,4,director view,seen,1,"So director sees 6,2,7. Among these the largest cube visually is 6 (red)."
tbee0c19,qwen3.8-27b,main-157,visibility question,mean,base,5,director view,seen,1,"Among visible blocks, the largest apparent to director would be the closest to director."
tdbdc86c,qwen3.8-27b,main-158,visibility question,mean,base,1,director view,seen,1,chosen_block = 1 (largest among visible to director).
ta18f9d6,qwen3.8-27b,main-158,visibility question,mean,base,2,director view,seen,1,"Thus among visible {1,6,8}, red 1 largest."
t3b4ec85,qwen3.8-27b,main-158,visibility question,mean,base,3,director view,seen,1,"So among visible {1,6,8}, red 1 is largest."
tae2c9cf,qwen3.8-27b,main-158,visibility question,mean,base,4,director view,seen,1,The largest visible to director would be chosen.
tbba5d80,qwen3.8-27b,main-158,visibility question,mean,base,5,director view,seen,1,So largest visible to director = red 1.
t94daf9f,qwen3.8-27b,main-159,visibility question,mean,base,1,director view,seen,1,"So physical size order approx: 5 > 2 > 4 > 8. If 5 hidden, largest visible = 2."
te90db7d,qwen3.8-27b,main-159,visibility question,mean,base,2,director view,seen,1,"So director can't see it, so his largest visible is 2."
t6eec10e,qwen3.8-27b,main-159,visibility question,mean,base,3,director view,seen,1,"So among visible, block4 closest to director => largest apparent to director => ""largest block"" = 4."
t00b7635,qwen3.8-27b,main-159,visibility question,mean,base,4,director view,seen,1,"So ""the largest block"" (the unique largest the director sees) = 2."
td233471,qwen3.8-27b,main-159,visibility question,mean,base,5,director view,seen,1,"Among director-visible {2,4,8}, largest is 2."
t86b6266,qwen3.8-27b,main-160,visibility question,mean,base,1,director view,seen,1,So the largest visible to director is 8.
t6915790,qwen3.8-27b,main-160,visibility question,mean,base,2,director view,seen,1,"So among visible blocks (7,8,9), the largest is 8."
t3515c93,qwen3.8-27b,main-160,visibility question,mean,base,3,director view,seen,1,"Thus ""largest block"" among visible = 8."
t2e5f7da,qwen3.8-27b,main-160,visibility question,mean,base,4,director view,seen,1,"Among visible (9,7,8), the largest physically would be 8?"
t6fe2bdb,qwen3.8-27b,main-160,visibility question,mean,base,5,director view,seen,1,So red 8 is the largest visible.
t22d96e1,qwen3.8-27b,main-001,visibility question,move,base,1,director view,seen,1,"Thus visible to director = [7, 4]. Largest among visible = 4."
t5ad9ff3,qwen3.8-27b,main-001,visibility question,move,base,2,director view,seen,1,From director's view only 7 and 4 visible; 4 larger than 7.
t7495b56,qwen3.8-27b,main-001,visibility question,move,base,3,director view,seen,1,The largest among what he sees is 4.
tf34af9b,qwen3.8-27b,main-001,visibility question,move,base,4,director view,seen,1,"The director sees 7 and 4; among those, 4 is larger."
t04c5f81,qwen3.8-27b,main-001,visibility question,move,base,5,director view,seen,1,Thus director's largest visible = 4.
tf84f9a7,qwen3.8-27b,main-002,visibility question,move,base,1,own view,unseen,1,"The phrasing ""the largest block"" likely means the largest among all blocks, which is 2."
teea8f61,qwen3.8-27b,main-002,visibility question,move,base,2,own view,unseen,1,"Even though the director can't see it, the instruction is to move the largest block by size."
ta1acadb,qwen3.8-27b,main-002,visibility question,move,base,3,own view,unseen,1,"So largest block = block 2 (orange), since it appears largest in size."
ta9bfce2,qwen3.8-27b,main-002,visibility question,move,base,4,director view,seen,1,So largest visible-to-director is 1.
t77cf4ce,qwen3.8-27b,main-002,visibility question,move,base,5,director view,seen,1,The director sees 1 and 8; largest among those is 1.
t77d4d9d,qwen3.8-27b,main-003,visibility question,move,base,1,director view,seen,1,I'll commit to physical size interpretation among visible =4.
ta64fe21,qwen3.8-27b,main-003,visibility question,move,base,2,own view,unseen,1,I see every block. The largest block is the orange 8 (biggest cube).
t1387121,qwen3.8-27b,main-003,visibility question,move,base,3,director view,seen,1,"Since 8 not visible to director, largest visible = 4."
t7efed21,qwen3.8-27b,main-003,visibility question,move,base,4,director view,seen,1,So largest visible to director = 4.
t2119964,qwen3.8-27b,main-003,visibility question,move,base,5,own view,unseen,1,Among all blocks on table presumably. The orange 8 is the largest cube visually. So move 8.
t1811e31,qwen3.8-27b,main-004,visibility question,move,base,1,director view,seen,1,"Among visible (7 and 9), 7 is larger. So you move 7."
t610256d,qwen3.8-27b,main-004,visibility question,move,base,2,own view,unseen,1,"Largest block: among 7,8,9, the yellow 8 looks biggest. So chosen = 8."
t9db8cac,qwen3.8-27b,main-004,visibility question,move,base,3,director view,seen,1,"Among director-visible {7,9}, largest is 7."
tccb91ea,qwen3.8-27b,main-004,visibility question,move,base,4,director view,seen,1,"So among visible-to-director {7,9}, largest is 7."
t0a82558,qwen3.8-27b,main-004,visibility question,move,base,5,director view,seen,1,"Thus among numbered blocks visible to director {7,9}, largest is 7."
t0742f93,qwen3.8-27b,main-005,visibility question,move,base,1,own view,unseen,1,"So I, the actor, move the largest block among all blocks. The largest is 7."
tf61d50c,qwen3.8-27b,main-005,visibility question,move,base,2,director view,seen,1,"I'll commit to physical size => among visible {1,4}, the larger physical is 1."
t5feee90,qwen3.8-27b,main-005,visibility question,move,base,3,own view,unseen,1,"In the image, the blue block 7 appears largest (it's drawn bigger)."
tcf9c32a,qwen3.8-27b,main-005,visibility question,move,base,4,own view,unseen,1,So blue 7 is the largest cube physically.
t03d3d08,qwen3.8-27b,main-005,visibility question,move,base,5,largest digit,seen,1,"So among visible, the largest number is 4."
t155278c,qwen3.8-27b,main-006,visibility question,move,base,1,own view,unseen,1,"The largest block physically is the orange 5. However, can you see it? Yes you see all blocks. So you move 5."
te75b6fe,qwen3.8-27b,main-006,visibility question,move,base,2,director view,seen,1,So the largest block the director can see is 2.
t4e3e881,qwen3.8-27b,main-006,visibility question,move,base,3,director view,seen,1,The largest physical block among those the director sees is the blue one = 2.
tc118c16,qwen3.8-27b,main-006,visibility question,move,base,4,director view,seen,1,"Thus among visible-to-director {2,9}, largest is 2."
t1e58208,qwen3.8-27b,main-006,visibility question,move,base,5,own view,unseen,1,So orange is largest. So move block 5.
t395d028,qwen3.8-27b,main-007,visibility question,move,base,1,largest digit,seen,1,chosen_block = the largest number among those the director sees?
td716cce,qwen3.8-27b,main-007,visibility question,move,base,2,director view,seen,1,"Alternatively if ""largest"" by physical size: director sees purple (6) which is medium and yellow (4) small; largest visible is purple 6."
t290770d,qwen3.8-27b,main-007,visibility question,move,base,3,director view,seen,1,"So physical largest overall is 8, but hidden. The director says move the largest block they can see => 6."
t9d012ca,qwen3.8-27b,main-007,visibility question,move,base,4,director view,seen,1,The director can see 6 and 4. The largest among visible to director is 6.
t9c3ff64,qwen3.8-27b,main-007,visibility question,move,base,5,director view,seen,1,"So among visible (6,4), largest is 6."
tca148c0,qwen3.8-27b,main-008,visibility question,move,base,1,director view,seen,1,"So director's notion of ""the largest block"" = largest visible = 1."
te4c5bec,qwen3.8-27b,main-008,visibility question,move,base,2,director view,seen,1,"The director, seeing only 1 and 6, considers 1 the largest."
t03ab9c7,qwen3.8-27b,main-008,visibility question,move,base,3,director view,seen,1,"So among the blocks the director sees (1 and 6), the largest is 1."
tfe72507,qwen3.8-27b,main-008,visibility question,move,base,4,own view,unseen,1,"In image, yellow cube appears largest (biggest in pixel size), purple medium, orange smallest. The largest block is yellow = number 3."
tc963bb9,qwen3.8-27b,main-008,visibility question,move,base,5,director view,seen,1,Now largest among visible: compare 1 vs 6 sizes: 1 bigger.
t38be2db,qwen3.8-27b,main-009,visibility question,move,base,1,own view,unseen,1,The visual sizes: green cube is biggest. So largest block = 3.
t4011deb,qwen3.8-27b,main-009,visibility question,move,base,2,director view,seen,1,the player must move the block that is largest from the director's view. That's 9.
tb1b027e,qwen3.8-27b,main-009,visibility question,move,base,3,own view,unseen,1,The largest block visually is the green cube 3 (it looks bigger than orange 9).
tceb4cf2,qwen3.8-27b,main-009,visibility question,move,base,4,own view,unseen,1,"But wait, the director's instruction ""largest"" refers to size, not visibility. The largest cube visually is the green one labeled 3."
tfd263a2,qwen3.8-27b,main-009,visibility question,move,base,5,own view,unseen,1,The largest block you see is the green 3. So you move 3.
t3fff8e1,qwen3.8-27b,main-010,visibility question,move,base,1,director view,seen,1,So largest visible to director is 2.
tc7b1881,qwen3.8-27b,main-010,visibility question,move,base,2,director view,seen,1,Now largest among visible = 2 (since 2 bigger than 8).
tc7c42be,qwen3.8-27b,main-010,visibility question,move,base,3,largest digit,seen,1,"among visible blocks {2,8}, largest number is 8."
te635de8,qwen3.8-27b,main-010,visibility question,move,base,4,own view,unseen,1,Compare 2 and 7: 7 appears a bit larger and is at similar depth (both near). So 7 is largest.
tbf1f149,qwen3.8-27b,main-010,visibility question,move,base,5,own view,unseen,1,"I should move the physically largest block, which is 7. The director's visibility doesn't change which is largest; it's just an instruction."
t4e61a52,qwen3.8-27b,main-011,visibility question,move,base,1,director view,seen,1,"Thus among visible {3,4}, largest is 4."
tdc49aea,qwen3.8-27b,main-011,visibility question,move,base,2,own view,unseen,1,Orange 9 is the largest. So move block 9.
teff255d,qwen3.8-27b,main-011,visibility question,move,base,3,director view,seen,1,"Now director's visible set {4,3}: largest physical = 4."
t262829a,qwen3.8-27b,main-011,visibility question,move,base,4,own view,unseen,1,The largest block is the orange 9 (it's visibly bigger cube). So I move block 9.
tf7fc061,qwen3.8-27b,main-011,visibility question,move,base,5,director view,seen,1,So largest visible physical = 4.
t647c887,qwen3.8-27b,main-012,visibility question,move,base,1,own view,unseen,1,I see all blocks; the largest is the green 5 (biggest cube). So I move 5.
tac1d548,qwen3.8-27b,main-012,visibility question,move,base,2,director view,seen,1,"So among visible blocks (1 and 2), the largest is 2 (blue) which is bigger than orange 1."
t10eefbc,qwen3.8-27b,main-012,visibility question,move,base,3,own view,unseen,1,"The largest block overall is 5 (green). Even though the director can't see it, the director's statement refers to the largest block (which I know from the scene)."
t6c8ad32,qwen3.8-27b,main-012,visibility question,move,base,4,own view,unseen,1,The largest numbered block visually is 5 (green) which appears biggest.
td5a1e93,qwen3.8-27b,main-012,visibility question,move,base,5,director view,seen,1,"So among visible, the largest is 2."
t68b05d7,qwen3.8-27b,main-013,visibility question,move,base,1,director view,seen,1,Largest visible = 5 (size of 5 > size of 9).
tf94f970,qwen3.8-27b,main-013,visibility question,move,base,2,own view,unseen,1,"The director says the command to you; you should move the largest block overall, which is 3."
t8d2c57f,qwen3.8-27b,main-013,visibility question,move,base,3,largest digit,seen,1,The largest among those by digit is 9.
t8e06be5,qwen3.8-27b,main-013,visibility question,move,base,4,own view,unseen,1,"In image, teal 3 cube edge looks ~120px, green 5 ~110px, purple 9 ~70px. So 3 largest."
t3c4a7c1,qwen3.8-27b,main-013,visibility question,move,base,5,largest digit,seen,1,"Among visible blocks {9,5}, largest number is 9. So I move 9."
t4fcb348,qwen3.8-27b,main-014,visibility question,move,base,1,director view,seen,1,The director intends the block that the director perceives as largest among visible ones = block 2.
tf1b8e15,qwen3.8-27b,main-014,visibility question,move,base,2,prior knowledge,unseen,1,"He means the largest block in the scene (he knows the scene? he's the director, presumably knows all)."
t0975421,qwen3.8-27b,main-014,visibility question,move,base,3,director view,seen,1,"So ""the largest block"" = largest the director can see = 2."
t4068caf,qwen3.8-27b,main-014,visibility question,move,base,4,director view,seen,1,So teal 2 larger. So largest visible = 2.
ta828904,qwen3.8-27b,main-014,visibility question,move,base,5,director view,seen,1,"Since he can't see 8, he would consider 2 as the largest visible."
t37dbad2,qwen3.8-27b,main-015,visibility question,move,base,1,own view,unseen,1,The yellow 9 cube appears bigger than orange 6 and red 2.
t4f1161f,qwen3.8-27b,main-015,visibility question,move,base,2,director view,seen,1,largest block the director sees = 2 (red larger than orange 6).
t947d659,qwen3.8-27b,main-015,visibility question,move,base,3,own view,unseen,1,"In image, block 9 looks larger (taller) than 6 and 2."
t55b665b,qwen3.8-27b,main-015,visibility question,move,base,4,director view,seen,1,So largest visible to director = 2.
tdbf6d4f,qwen3.8-27b,main-015,visibility question,move,base,5,largest digit,seen,1,"I'll go with the number interpretation: director sees 6 and 2, largest is 6."
t01e7597,qwen3.8-27b,main-016,visibility question,move,base,1,largest digit,seen,1,"So among visible {5,7}, largest number is 7."
tc1be692,qwen3.8-27b,main-016,visibility question,move,base,2,director view,seen,1,Thus red7 appears largest to director. So B=7.
t9381339,qwen3.8-27b,main-016,visibility question,move,base,3,largest digit,seen,1,"Since all cubes same size, largest must refer to the number. So 7."
te396bd6,qwen3.8-27b,main-016,visibility question,move,base,4,own view,unseen,1,The largest physical block is the orange one = 2.
tdb544f5,qwen3.8-27b,main-016,visibility question,move,base,5,own view,unseen,1,You see every block. You move the largest. The largest by size is orange 2 (visually biggest).
t64074b6,qwen3.8-27b,main-017,visibility question,move,base,1,largest digit,seen,1,"So ""largest"" must refer to number. Then largest number = 9."
ta616c33,qwen3.8-27b,main-017,visibility question,move,base,2,director view,seen,1,Now largest among visible by physical size: compare 9 (small) and 5 (large).
te27e66a,qwen3.8-27b,main-017,visibility question,move,base,3,director view,seen,1,Director sees 9 and 5. Largest among those = 5.
tce3d5c3,qwen3.8-27b,main-017,visibility question,move,base,4,own view,unseen,1,So I look at all blocks and pick largest = 7.
t0e26a3d,qwen3.8-27b,main-017,visibility question,move,base,5,director view,seen,1,The largest block the director can see is 5.
t3b2a9a4,qwen3.8-27b,main-018,visibility question,move,base,1,director view,seen,1,"Among visible to director, largest is 8 (orange bigger than yellow)."
t89ea4b5,qwen3.8-27b,main-018,visibility question,move,base,2,own view,unseen,1,"we (the human) see all blocks, so we know the largest is 1."
t548f5b7,qwen3.8-27b,main-018,visibility question,move,base,3,director view,seen,1,The largest visible is 8 (both by number and by size).
t0aa26fb,qwen3.8-27b,main-018,visibility question,move,base,4,director view,seen,1,"The director can only see 4 and 8. Among those, 8 is larger."
tc492867,qwen3.8-27b,main-018,visibility question,move,base,5,largest digit,seen,1,Largest visible number = 8. So move 8.
tff3be67,qwen3.8-27b,main-019,visibility question,move,base,1,director view,seen,1,"Since director can only see 3 and 5, he'd point to the largest visible = 3."
tae0866a,qwen3.8-27b,main-019,visibility question,move,base,2,director view,seen,1,So director would think block 3 is largest among visible.
t262ace3,qwen3.8-27b,main-019,visibility question,move,base,3,director view,seen,1,"Among these, physical sizes: blue (3) larger than yellow (5). So largest he sees = 3."
t53fffa6,qwen3.8-27b,main-019,visibility question,move,base,4,director view,seen,1,"The director sees 5 and 3. Among those, largest is 3."
t3c2f52a,qwen3.8-27b,main-019,visibility question,move,base,5,own view,unseen,1,The puzzle likely expects you to move the largest block regardless of director's view; you can see all blocks.
t4f3788b,qwen3.8-27b,main-020,visibility question,move,base,1,director view,seen,1,"Thus among visible to director {1,6}, the larger is 1."
td91f1ea,qwen3.8-27b,main-020,visibility question,move,base,2,own view,unseen,1,Then block 5 (blue) appears largest (tallest).
t1aeb9a2,qwen3.8-27b,main-020,visibility question,move,base,3,director view,seen,1,"So director, seeing only 1 and 6, perceives block 1 as largest."
t286af07,qwen3.8-27b,main-020,visibility question,move,base,4,director view,seen,1,"The director sees 1 and 6, largest =1."
t75d98a4,qwen3.8-27b,main-020,visibility question,move,base,5,own view,unseen,1,You see all blocks. The largest is 5. So you move 5.
t346a58a,qwen3.8-27b,main-021,visibility question,move,base,1,director view,seen,1,So he means the largest among what he sees = 5.
t6aad38f,qwen3.8-27b,main-021,visibility question,move,base,2,director view,seen,1,"Thus director sees {5,9}. Largest among these is 5 (red cube bigger than purple 9)."
tf9ef6f4,qwen3.8-27b,main-021,visibility question,move,base,3,director view,seen,1,"Among visible to director {5,9}, the largest is 5 (since 5 bigger than 9)."
t38f3820,qwen3.8-27b,main-021,visibility question,move,base,4,own view,unseen,1,"The ""largest block"" we determine by visual size. Block 6 appears largest."
t9e297d5,qwen3.8-27b,main-021,visibility question,move,base,5,director view,seen,1,"Thus director sees {5,9}. Largest among visible =5 (red cube bigger than purple 9)."
ta77e45e,qwen3.8-27b,main-022,visibility question,move,base,1,own view,unseen,1,"The red ""8"" appears largest in the image (tallest)."
t281849d,qwen3.8-27b,main-022,visibility question,move,base,2,own view,unseen,1,Actually red 8 cube looks bigger than orange 1 and green 4. So largest = 8.
t38cba1b,qwen3.8-27b,main-022,visibility question,move,base,3,own view,unseen,1,chosen_block = 8 (largest physically and numerically).
t3d8e487,qwen3.8-27b,main-022,visibility question,move,base,4,own view,unseen,1,I should move the largest block overall (since I can see all).
t3463791,qwen3.8-27b,main-022,visibility question,move,base,5,own view,unseen,1,The red 8 appears largest in the image (taller/bigger cube).
tf832200,qwen3.8-27b,main-023,visibility question,move,base,1,own view,unseen,1,I (the observer) move the block I see as largest = 2.
t8af0fcb,qwen3.8-27b,main-023,visibility question,move,base,2,own view,unseen,1,You see all blocks. Largest is 2.
t9fba5cc,qwen3.8-27b,main-023,visibility question,move,base,3,own view,unseen,1,"I (the viewer) see all blocks. I should move the largest physical block, which is green = 2."
t76fec96,qwen3.8-27b,main-023,visibility question,move,base,4,own view,unseen,1,I (the viewer) see all blocks and know sizes. The largest is green 2.
t52ccb62,qwen3.8-27b,main-023,visibility question,move,base,5,director view,seen,1,"So among visible to director (1 and 6), the largest is 6."
t2a1750c,qwen3.8-27b,main-024,visibility question,move,base,1,director view,seen,1,"So among director-visible {1,8}, largest = 1."
t4494838,qwen3.8-27b,main-024,visibility question,move,base,2,director view,seen,1,The director sees 1 and 8; 1 is larger.
t23785fc,qwen3.8-27b,main-024,visibility question,move,base,3,own view,unseen,1,"The director says ""move the largest block"" meaning among all blocks? The largest block is red 2. So I move 2."
tc8d470a,qwen3.8-27b,main-024,visibility question,move,base,4,director view,seen,1,"If he sees 1 and 8, largest visible = 1."
tea58fed,qwen3.8-27b,main-024,visibility question,move,base,5,own view,unseen,1,"Among the blocks I can see (I see all three: 2,1,8), which is largest? Visually, red cube ""2"" appears largest (it's the biggest cube in the image)."
t5b52458,qwen3.8-27b,main-025,visibility question,move,base,1,director view,seen,1,"the largest block that the director can see, i.e., 9."
t979fba7,qwen3.8-27b,main-025,visibility question,move,base,2,director view,seen,1,"So teal nearest director, appears largest. So director's largest = 6."
t57a9ab9,qwen3.8-27b,main-025,visibility question,move,base,3,director view,seen,1,"So director, seeing 9 and 6, would call 9 the largest."
tf2c521a,qwen3.8-27b,main-025,visibility question,move,base,4,largest digit,seen,1,Thus largest number visible = 9.
tc491d6b,qwen3.8-27b,main-025,visibility question,move,base,5,director view,seen,1,The largest visible to director is block 9 (closest).
tda147e4,qwen3.8-27b,main-026,visibility question,move,base,1,director view,seen,1,"So among what director sees (9 and 2), the largest is 2."
t0d9fbb7,qwen3.8-27b,main-026,visibility question,move,base,2,own view,unseen,1,"we (player) see all blocks and know sizes, so we move 6."
t35463dd,qwen3.8-27b,main-026,visibility question,move,base,3,own view,unseen,1,"Now largest block: among 9,2,6 which is largest physical? In image, 6 biggest."
t3323754,qwen3.8-27b,main-026,visibility question,move,base,4,own view,unseen,1,"We, the player, see all blocks. The largest block is the blue 6 (visually largest). So we move 6."
tcd5432c,qwen3.8-27b,main-026,visibility question,move,base,5,own view,unseen,1,The largest block visually is the blue 6. So we move 6.
t0f8b9d9,qwen3.8-27b,main-027,visibility question,move,base,1,largest digit,seen,1,The largest block by number is 9.
t2ef9325,qwen3.8-27b,main-027,visibility question,move,base,2,largest digit,seen,1,Thus largest number visible to director = 9.
tc21280e,qwen3.8-27b,main-027,visibility question,move,base,3,director view,seen,1,So largest visible to director = 6.
tbe502bb,qwen3.8-27b,main-027,visibility question,move,base,4,own view,unseen,1,"No, ""the largest block"" is definite description of the block with max size, independent of visibility."
t1af461d,qwen3.8-27b,main-027,visibility question,move,base,5,director view,seen,1,So director's largest visible = 6.
tedd392d,qwen3.8-27b,main-028,visibility question,move,base,1,own view,unseen,1,"Since I see all blocks, I judge by apparent/actual size. Block 2 looks biggest."
tdbc9d12,qwen3.8-27b,main-028,visibility question,move,base,2,director view,seen,1,"The director only sees 4 and 9; among those, 4 is larger than 9."
tf65fbd0,qwen3.8-27b,main-028,visibility question,move,base,3,director view,seen,1,"Since director sees 4 and 9, largest visible is 4."
tb034fb7,qwen3.8-27b,main-028,visibility question,move,base,4,director view,seen,1,The largest block the director can see is 4.
t82b60ea,qwen3.8-27b,main-028,visibility question,move,base,5,director view,seen,1,So largest among visible = 4.
tcc9bf26,qwen3.8-27b,main-029,visibility question,move,base,1,director view,seen,1,So he means the largest among visible = 8 (red).
td00effa,qwen3.8-27b,main-029,visibility question,move,base,2,own view,unseen,1,The largest block overall is 1.
tf38e1de,qwen3.8-27b,main-029,visibility question,move,base,3,director view,seen,1,"Director sees 7 and 8, so his largest is 8."
t515eecd,qwen3.8-27b,main-029,visibility question,move,base,4,prior knowledge,unseen,1,"But the director can't see block1 (occluded). That's fine; the director still knows which is largest (it's a command, not based on sight)."
t1ca7fdd,qwen3.8-27b,main-029,visibility question,move,base,5,director view,seen,1,Thus chosen among visible = largest visible = 8.
t32bc487,qwen3.8-27b,main-030,visibility question,move,base,1,director view,seen,1,The largest among visible is 9 (green appears larger than teal 1).
ted48964,qwen3.8-27b,main-030,visibility question,move,base,2,director view,seen,1,The director sees 1 and 9; the largest of those is 9 (green looks bigger than teal).
t48b8ac1,qwen3.8-27b,main-030,visibility question,move,base,3,director view,seen,1,The director sees 1 and 9; largest among those is 9.
t165fc84,qwen3.8-27b,main-030,visibility question,move,base,4,director view,seen,1,So director sees 1 and 9. Largest among those is 9.
t9985c8b,qwen3.8-27b,main-030,visibility question,move,base,5,director view,seen,1,"The director's ""largest"" among visible = 9."
tbbd9662,qwen3.8-27b,main-031,visibility question,move,base,1,director view,seen,1,The director sees 7 and 3; among those the largest physical is 7
tcd40337,qwen3.8-27b,main-031,visibility question,move,base,2,director view,seen,1,"So if director refers to ""the largest block"" it must mean among visible blocks."
tba7de4e,qwen3.8-27b,main-031,visibility question,move,base,3,director view,seen,1,So the largest among what the director sees = block 7.
t139e22b,qwen3.8-27b,main-031,visibility question,move,base,4,director view,seen,1,Thus the director says move largest block = block 7 (largest he can see).
t14e1108,qwen3.8-27b,main-031,visibility question,move,base,5,own view,unseen,1,The largest among numbered blocks you see is block 2 (blue cube looks biggest).
t9ae0b3d,qwen3.8-27b,main-032,visibility question,move,base,1,director view,seen,1,"Among visible {6,4}, the largest is 6 (teal bigger than yellow 4)."
td6eda8b,qwen3.8-27b,main-032,visibility question,move,base,2,director view,seen,1,"Good, consistent: director's ""largest"" is among visible = 6."
t9fca9e8,qwen3.8-27b,main-032,visibility question,move,base,3,director view,seen,1,"So among visible-to-director blocks {6,4}, the largest is 6 (either by number or by size, 6 looks bigger than 4)."
t2c402fc,qwen3.8-27b,main-032,visibility question,move,base,4,largest digit,seen,1,"So ""largest block"" = largest number = 6."
t475288a,qwen3.8-27b,main-032,visibility question,move,base,5,director view,seen,1,"So among visible-to-director {4,6}, largest is 6."
t41e99a5,qwen3.8-27b,main-033,visibility question,move,base,1,director view,seen,1,"Among visible-to-director {6,2}, the largest is 2."
t5e575c8,qwen3.8-27b,main-033,visibility question,move,base,2,own view,unseen,1,Sizes: red 9 looks largest (tall big cube).
tc1b56e2,qwen3.8-27b,main-033,visibility question,move,base,3,own view,unseen,1,The red 9 block is the largest cube in the image.
t6c206c2,qwen3.8-27b,main-033,visibility question,move,base,4,own view,unseen,1,"In the image, the red 9 cube looks larger than the teal 6 and yellow 2 cubes."
t6644cec,qwen3.8-27b,main-033,visibility question,move,base,5,own view,unseen,1,"The instruction is about size, not visibility. The largest block is the red 9."
t344b0c0,qwen3.8-27b,main-034,visibility question,move,base,1,director view,seen,1,"Now chosen: largest among visible by size = purple 1 (since red small, purple large)."
t6a766d9,qwen3.8-27b,main-034,visibility question,move,base,2,largest digit,seen,1,Now chosen_block = 9 (largest number).
t73ac51f,qwen3.8-27b,main-034,visibility question,move,base,3,director view,seen,1,"Director sees {9,1}. Largest among them = 1."
t02ca9a4,qwen3.8-27b,main-034,visibility question,move,base,4,prior knowledge,unseen,1,"But wait, if 4 is blocked from director's view, the director saying ""largest block"" still fine because director knows."
tdb17712,qwen3.8-27b,main-034,visibility question,move,base,5,own view,unseen,1,"Q B tests whether you know the largest block by size in the whole scene, independent of director's view."
t9799e1b,qwen3.8-27b,main-035,visibility question,move,base,1,director view,seen,1,"Among visible to director (8 and 2), the larger physical cube is 8 (yellow)."
tbb9511b,qwen3.8-27b,main-035,visibility question,move,base,2,director view,seen,1,In image yellow 8 appears larger than orange 2. So largest visible = 8.
t7c3f1d5,qwen3.8-27b,main-035,visibility question,move,base,3,director view,seen,1,"So among visible to director {8,2}, largest is 8 (yellow cube is larger than orange cube)."
t5a6bbbc,qwen3.8-27b,main-035,visibility question,move,base,4,largest digit,seen,1,"Among visible {8,2}, largest number = 8."
ta914595,qwen3.8-27b,main-035,visibility question,move,base,5,own view,seen,1,Alternatively physical size: yellow appears largest. Either way it's 8.
t584efb8,qwen3.8-27b,main-036,visibility question,move,base,1,director view,seen,1,"In image, 9 looks bigger than 1. So largest visible = 9."
t18b81e0,qwen3.8-27b,main-036,visibility question,move,base,2,director view,seen,1,"the director sees blocks 1 and 9. Among those, the largest is 9 (by number) and also block 9 is larger in size than block 1."
tea05ef0,qwen3.8-27b,main-036,visibility question,move,base,3,director view,seen,1,"Since director refers to largest they see = 9, I move 9."
tca457c0,qwen3.8-27b,main-036,visibility question,move,base,4,largest digit,seen,1,The director can see 1 and 9; largest number is 9. So move 9.
t6530412,qwen3.8-27b,main-036,visibility question,move,base,5,director view,seen,1,"Since director can't see 4, director's largest visible = 9."
t86f95c2,qwen3.8-27b,main-037,visibility question,move,base,1,director view,seen,1,The director means the largest block it sees = 2.
tb62708b,qwen3.8-27b,main-037,visibility question,move,base,2,own view,unseen,1,So you identify largest by your view = green 3.
te4c9de0,qwen3.8-27b,main-037,visibility question,move,base,3,largest digit,seen,1,largest block = block with largest number = 5.
t4047ee5,qwen3.8-27b,main-037,visibility question,move,base,4,own view,unseen,1,"So green slightly larger than blue, orange smallest. So largest = green 3."
t855f6e4,qwen3.8-27b,main-037,visibility question,move,base,5,director view,seen,1,"Thus among director-visible {5,2}, the largest is 2."
ta36d649,qwen3.8-27b,main-038,visibility question,move,base,1,director view,seen,1,"Since he can't see 6, the largest he sees is 4."
t95bb23a,qwen3.8-27b,main-038,visibility question,move,base,2,director view,seen,1,So largest visible to director is 4.
t1d51e11,qwen3.8-27b,main-038,visibility question,move,base,3,own view,unseen,1,"In the image, block 6 (teal) is clearly the largest cube (tallest)."
t0f92720,qwen3.8-27b,main-038,visibility question,move,base,4,director view,seen,1,"Thus visible to director = {4,5}. Largest visible = 4."
t6d4b313,qwen3.8-27b,main-038,visibility question,move,base,5,director view,seen,1,"So among visible (5,4), largest is 4."
t7f3fcc3,qwen3.8-27b,main-039,visibility question,move,base,1,largest digit,seen,1,"Among visible {4,5}, largest number is 5."
t33890d2,qwen3.8-27b,main-039,visibility question,move,base,2,director view,seen,1,"So among visible, director perceives 5 as largest (since 4 is more off to the side, appears smaller)."
t798637a,qwen3.8-27b,main-039,visibility question,move,base,3,own view,unseen,1,"I think we interpret ""largest block"" in the global scene as the physically largest cube."
t342a2f1,qwen3.8-27b,main-039,visibility question,move,base,4,own view,unseen,1,"In the image, the purple 9 looks larger than orange 5 and green 4."
t8500a75,qwen3.8-27b,main-039,visibility question,move,base,5,director view,seen,1,"Thus ""the largest block"" from director's perspective = the largest-numbered (or largest physical) among visible blocks = 5 (since visible are 5 and 4; 5 > 4)."
td8e4879,qwen3.8-27b,main-040,visibility question,move,base,1,largest digit,seen,1,"maybe the cubes are same physical size and ""largest"" refers to the digit. Among visible {4,2}, largest digit = 4."
t79bc183,qwen3.8-27b,main-040,visibility question,move,base,2,director view,seen,1,The director can't see 5. So the largest visible is 4.
teb62bf1,qwen3.8-27b,main-040,visibility question,move,base,3,own view,unseen,1,The largest block is the green 5. So I move block 5.
tbd67968,qwen3.8-27b,main-040,visibility question,move,base,4,director view,seen,1,"So ""the largest block"" = largest block the director can see = 4 (since 5 hidden, and 4>2 in size)."
t24a7e0d,qwen3.8-27b,main-040,visibility question,move,base,5,own view,unseen,1,"You can see all blocks, so you identify the largest as 5."
t56bc059,qwen3.8-27b,main-041,visibility question,move,base,1,director view,seen,1,"Either way (largest number among visible, or largest physical size among visible) we get 6"
tbca1935,qwen3.8-27b,main-041,visibility question,move,base,2,director view,seen,1,"So ""largest block"" = largest block director can see = 6."
t9e98f5c,qwen3.8-27b,main-041,visibility question,move,base,3,director view,seen,1,"So ""the largest block"" = largest among blocks visible to director."
t6bfb2a1,qwen3.8-27b,main-041,visibility question,move,base,4,director view,seen,1,The director sees 1 and 6. The largest of those is 6 (red cube appears larger than yellow).
ted90084,qwen3.8-27b,main-041,visibility question,move,base,5,own view,unseen,1,"Among blocks 1,6,2 which is largest? The teal 2 block looks largest (biggest cube). So move block 2."
t62ce805,qwen3.8-27b,main-042,visibility question,move,base,1,director view,seen,1,Director sees 2 and 8. Largest among visible = 2 (teal).
tef3adf6,qwen3.8-27b,main-042,visibility question,move,base,2,director view,seen,1,"The director can see 3 and 2. Among those, largest is 3."
tc5c380a,qwen3.8-27b,main-042,visibility question,move,base,3,own view,unseen,1,The teal cube appears similar height to purple but maybe slightly smaller. The red is smallest. So largest = purple = 3.
t464790c,qwen3.8-27b,main-042,visibility question,move,base,4,own view,unseen,1,"But 3 is hidden from director; that's fine, the director says ""move the largest block"" referring to physical size, not visibility."
tc2a2b1b,qwen3.8-27b,main-042,visibility question,move,base,5,own view,unseen,1,"Sizes: block 3 purple looks largest (bigger cube). Block 2 medium, block 8 small. So largest is 3."
tbfd5d78,qwen3.8-27b,main-043,visibility question,move,base,1,prior knowledge,unseen,1,Even if the director can't see it? The director knows which is largest perhaps from prior knowledge
t88efd81,qwen3.8-27b,main-043,visibility question,move,base,2,own view,unseen,1,"Since I see all blocks, the largest is 5."
t8cbc2bd,qwen3.8-27b,main-043,visibility question,move,base,3,largest digit,seen,1,"""Largest block"" = block with biggest number = 8."
t6dfb6b8,qwen3.8-27b,main-043,visibility question,move,base,4,director view,seen,1,"Since he can't see 5, he would refer to the largest he sees, which is 8."
t83ad304,qwen3.8-27b,main-043,visibility question,move,base,5,director view,seen,1,"The director refers to a block it sees. So among {2,8}, largest by number 8, by size maybe 8 (red looks similar to 2)."
t26c9e91,qwen3.8-27b,main-044,visibility question,move,base,1,largest digit,seen,1,Largest number is 8.
t8f48a64,qwen3.8-27b,main-044,visibility question,move,base,2,director view,seen,1,"The largest block he can see is the yellow ""1"""
t8b4bb6a,qwen3.8-27b,main-044,visibility question,move,base,3,director view,seen,1,"So director, seeing only 1 and 8, calls the yellow the largest. So you move block 1."
t3503eb1,qwen3.8-27b,main-044,visibility question,move,base,4,own view,unseen,1,The director intends the largest block in the scene. I must move that one.
t70378a5,qwen3.8-27b,main-044,visibility question,move,base,5,own view,unseen,1,So you determine largest among blocks you can see = all of them. Largest is 3.
tf39c530,qwen3.8-27b,main-045,visibility question,move,base,1,director view,seen,1,"So the director, who can't see 2, would consider 6 the largest visible block."
t7a150af,qwen3.8-27b,main-045,visibility question,move,base,2,own view,unseen,1,"So I, seeing all, identify the largest block as 2 and move it."
ta30deff,qwen3.8-27b,main-045,visibility question,move,base,3,own view,unseen,1,All blocks you can see. The largest block by size is purple 2.
t5703c2a,qwen3.8-27b,main-045,visibility question,move,base,4,director view,seen,1,Director sees yellow and green; largest among them = yellow = 6.
t329ccfc,qwen3.8-27b,main-045,visibility question,move,base,5,director view,seen,1,So largest visible to director = 6.
t0f66207,qwen3.8-27b,main-046,visibility question,move,base,1,director view,seen,1,So the largest block the director sees is 6.
t4c75a5f,qwen3.8-27b,main-046,visibility question,move,base,2,own view,unseen,1,I (the viewer) move the largest block which I can see = 9.
tba401dc,qwen3.8-27b,main-046,visibility question,move,base,3,director view,seen,1,"So among visible {1,6}, the largest is 6."
t7ca81fb,qwen3.8-27b,main-046,visibility question,move,base,4,own view,unseen,1,"The director might not see 9, but the instruction is to you; you see all blocks, you pick the largest = 9."
tcfbbe7c,qwen3.8-27b,main-046,visibility question,move,base,5,own view,unseen,1,The largest block overall is 9.
td9c9245,qwen3.8-27b,main-047,visibility question,move,base,1,largest digit,seen,1,Largest visible number = 6.
t64381af,qwen3.8-27b,main-047,visibility question,move,base,2,own view,unseen,1,"In the image, the blue block 8 appears larger (taller) than red 1 and orange 6."
t326f733,qwen3.8-27b,main-047,visibility question,move,base,3,largest digit,seen,1,The director's largest visible number is 6.
tee9ab01,qwen3.8-27b,main-047,visibility question,move,base,4,largest digit,seen,1,"All cubes are same size. So ""largest"" refers to the digit value."
tbca2cb9,qwen3.8-27b,main-047,visibility question,move,base,5,largest digit,seen,1,"The director sees blocks 1 and 6. Among those, the largest number is 6."
teed81e7,qwen3.8-27b,main-048,visibility question,move,base,1,director view,seen,1,The director perceives only 7 and 8; largest of those is 7.
tbf27e09,qwen3.8-27b,main-048,visibility question,move,base,2,own view,unseen,1,The largest block overall is the red cube 6 (if physical size largest).
t6d69bbe,qwen3.8-27b,main-048,visibility question,move,base,3,director view,seen,1,"So ""largest block"" = among blocks visible to director, the one with largest physical size."
t0c8d6a3,qwen3.8-27b,main-048,visibility question,move,base,4,own view,unseen,1,Block 6 (red) appears largest in the image.
tcb96b29,qwen3.8-27b,main-048,visibility question,move,base,5,own view,unseen,1,"So among numbered blocks, the largest is 6."
te09777e,qwen3.8-27b,main-049,visibility question,move,base,1,director view,seen,1,So I move the largest block the director can see.
t904b30e,qwen3.8-27b,main-049,visibility question,move,base,2,own view,unseen,1,"Among the blocks I (viewer) can see (all three: 6,5,9), which is largest? Look at sizes in image: red block 5 appears largest (tallest/widest)."
t2b8ba01,qwen3.8-27b,main-049,visibility question,move,base,3,own view,unseen,1,"The phrase ""the largest block"" — among all blocks on the table, largest physical = 5. So I move 5."
t02690e1,qwen3.8-27b,main-049,visibility question,move,base,4,director view,seen,1,So largest visible-to-director block = 9.
t24bada9,qwen3.8-27b,main-049,visibility question,move,base,5,own view,unseen,1,"Thus visible to director = [6,9]. Largest block = 5."
t167f7ca,qwen3.8-27b,main-050,visibility question,move,base,1,own view,unseen,1,"Part B is a command you interpret using your full view. The phrase ""largest block"" = the block with largest size, which you determine from the picture = block 7."
t2c81b70,qwen3.8-27b,main-050,visibility question,move,base,2,director view,seen,1,"So among visible-to-director {3,4}, the largest is 3."
tcd7b54e,qwen3.8-27b,main-050,visibility question,move,base,3,largest digit,seen,1,"So among visible, the largest number is 4."
t144ab01,qwen3.8-27b,main-050,visibility question,move,base,4,director view,seen,1,The director sees 3 and 4. Block 3 is larger than block 4. So the director means block 3.
tbf29e70,qwen3.8-27b,main-050,visibility question,move,base,5,director view,seen,1,"If director sees 3 and 4, largest is 3."
tfc88aa6,qwen3.8-27b,main-051,visibility question,move,base,1,director view,seen,1,"So director's ""largest"" among his view = 8."
tc4403bf,qwen3.8-27b,main-051,visibility question,move,base,2,director view,seen,1,The instruction likely: the director can only refer to blocks it can see (since it says based on its view). So largest visible = 8.
tf4eaa97,qwen3.8-27b,main-051,visibility question,move,base,3,own view,unseen,1,"Among 4, 3, 8, which is largest? In the image, block 4 (orange) appears largest (taller cube)."
t6d1949a,qwen3.8-27b,main-051,visibility question,move,base,4,director view,seen,1,So director sees 3 and 8; largest visible is 8.
t15e2d91,qwen3.8-27b,main-051,visibility question,move,base,5,director view,seen,1,"So among visible (3 and 8), the largest is 8."
t68f1fc6,qwen3.8-27b,main-052,visibility question,move,base,1,director view,seen,1,"If largest means physical, all equal so maybe the one that appears largest? The red 4 appears largest in the image due to perspective (closest). So 4 again."
tdc56f59,qwen3.8-27b,main-052,visibility question,move,base,2,largest digit,seen,1,Largest block number = 4.
t495c2b0,qwen3.8-27b,main-052,visibility question,move,base,3,director view,seen,1,The director sees 1 as largest (closest to them). So I move 1.
t10519b0,qwen3.8-27b,main-052,visibility question,move,base,4,largest digit,seen,1,Largest number = 4. So you move block 4.
t32a7005,qwen3.8-27b,main-052,visibility question,move,base,5,largest digit,seen,1,"You interpret ""largest"" as the block with the greatest number = 4."
t78b9ebc,qwen3.8-27b,main-053,visibility question,move,base,1,director view,seen,1,"Since the director only sees 9 and 2, the director's largest is 9."
t4f9bf82,qwen3.8-27b,main-053,visibility question,move,base,2,prior knowledge,unseen,1,Even though director can't see 3? The director knows sizes maybe.
t7eff543,qwen3.8-27b,main-053,visibility question,move,base,3,director view,seen,1,"So among visible-to-director blocks, the largest is 9."
t4e5ebe2,qwen3.8-27b,main-053,visibility question,move,base,4,director view,seen,1,"Since 3 is hidden, he only considers 9 and 2. 9 is bigger."
t63a81d5,qwen3.8-27b,main-053,visibility question,move,base,5,director view,seen,1,So chosen block = largest among visible_to_director.
t60ce752,qwen3.8-27b,main-054,visibility question,move,base,1,director view,seen,1,"Among his visible (4,6), largest is 4."
t8e93e80,qwen3.8-27b,main-054,visibility question,move,base,2,director view,seen,1,The director sees only 4 and 6; the largest among those is 4 (red appears bigger than yellow 6).
t56eaf26,qwen3.8-27b,main-054,visibility question,move,base,3,director view,seen,1,"So among visible {4,6}, largest is 4."
t7e8f0ae,qwen3.8-27b,main-054,visibility question,move,base,4,director view,seen,1,The largest among those the director sees is block 4 (red cube bigger than yellow 6).
t6cbc82a,qwen3.8-27b,main-054,visibility question,move,base,5,director view,seen,1,"Since director sees 4 and 6, the largest is 4."
tb14ef5b,qwen3.8-27b,main-055,visibility question,move,base,1,director view,seen,1,So largest visible to director is block 2.
tdb8b8d4,qwen3.8-27b,main-055,visibility question,move,base,2,director view,seen,1,"If director sees 1 and 2, the largest visible is 2."
t28bc416,qwen3.8-27b,main-055,visibility question,move,base,3,director view,seen,1,from director's view the largest visible is 2 (since 2 bigger than 1).
tb4295fb,qwen3.8-27b,main-055,visibility question,move,base,4,own view,unseen,1,The teal cube (3) is biggest in the image.
t7e24910,qwen3.8-27b,main-055,visibility question,move,base,5,own view,unseen,1,The largest cube overall is 3.
tb0338b6,qwen3.8-27b,main-056,visibility question,move,base,1,own view,unseen,1,"You (who see all) should move the largest block, which is 3."
t037b9a9,qwen3.8-27b,main-056,visibility question,move,base,2,own view,seen,1,"Block 3 is the largest cube (gold, big). Block 1 medium, block 8 smallest."
t47e34aa,qwen3.8-27b,main-056,visibility question,move,base,3,director view,seen,1,"So ""the largest block"" = largest block visible to director = 1."
t607b663,qwen3.8-27b,main-056,visibility question,move,base,4,director view,seen,1,"So among visible-to-director {1,8}, largest size is 1."
t4cd6c96,qwen3.8-27b,main-056,visibility question,move,base,5,own view,unseen,1,"In image, the yellow block 3 looks largest (a big cube)."
t68ae48d,qwen3.8-27b,main-057,visibility question,move,base,1,director view,seen,1,But here the director sees 5 and 3; largest of those is 5 (red) since red appears larger than purple.
t44ddb87,qwen3.8-27b,main-057,visibility question,move,base,2,director view,seen,1,Thus director's largest visible = 5.
ta71091e,qwen3.8-27b,main-057,visibility question,move,base,3,largest digit,seen,1,"Among visible to director, largest number is 5."
t70a80e0,qwen3.8-27b,main-057,visibility question,move,base,4,director view,seen,1,"Among visible to director (5 red and 3 purple), the largest is red 5 (bigger than purple 3)."
t49d36ad,qwen3.8-27b,main-057,visibility question,move,base,5,own view,unseen,1,You (the player) can see every block. The largest block you can see is 6. So you move 6.
t46fb1d4,qwen3.8-27b,main-058,visibility question,move,base,1,director view,seen,1,"So among visible (9 and 8), the largest is 8."
tf7a89fc,qwen3.8-27b,main-058,visibility question,move,base,2,own view,unseen,1,You see the red as largest. So you move red = 2.
tc4791a9,qwen3.8-27b,main-058,visibility question,move,base,3,director view,seen,1,"The director sees 8 and 9; 8 is closer to director thus appears larger, so director means 8."
t150ba72,qwen3.8-27b,main-058,visibility question,move,base,4,own view,unseen,1,The red block 2 looks biggest in the image (closest and large).
tc3530c3,qwen3.8-27b,main-058,visibility question,move,base,5,own view,unseen,1,We (the player) see all blocks. The largest is 2. So we move 2.
t864fb87,qwen3.8-27b,main-059,visibility question,move,base,1,director view,seen,1,Yellow 4 is largest among visible (4 vs 5).
t859c7e0,qwen3.8-27b,main-059,visibility question,move,base,2,director view,seen,1,The director sees 4 and 5. The largest among those is 4.
tb455cab,qwen3.8-27b,main-059,visibility question,move,base,3,director view,seen,1,Now largest among visible to director = 4 (yellow) vs 5 (red).
t753a0ab,qwen3.8-27b,main-059,visibility question,move,base,4,own view,unseen,1,"Largest block overall is 2 (orange, biggest size)."
t79c3a25,qwen3.8-27b,main-059,visibility question,move,base,5,director view,seen,1,"Thus among visible-to-director {4,5}, largest is 4."
t22ed3f4,qwen3.8-27b,main-060,visibility question,move,base,1,director view,seen,1,"The director sees 4 and 9, picks the larger = 4."
t9686568,qwen3.8-27b,main-060,visibility question,move,base,2,director view,seen,1,Director sees 4 and 9; largest among them = 4.
t762048b,qwen3.8-27b,main-060,visibility question,move,base,3,own view,unseen,1,But the instruction is to you; you see all blocks. The largest block overall is block 2.
tadc1571,qwen3.8-27b,main-060,visibility question,move,base,4,director view,seen,1,"So among visible-to-director blocks, the largest is 4 (green looks bigger than teal 9)."
t6e50385,qwen3.8-27b,main-060,visibility question,move,base,5,own view,unseen,1,"You (the viewer) move the largest block, which is 2."
t7764824,qwen3.8-27b,main-061,visibility question,move,base,1,own view,seen,1,"But if director can't see 8, then ""move the largest block"" refers to physical size which I can see, so 8 anyway."
te55a006,qwen3.8-27b,main-061,visibility question,move,base,2,own view,unseen,1,Largest block overall is 8.
tdf0a54c,qwen3.8-27b,main-061,visibility question,move,base,3,own view,unseen,1,"The largest among 5,8,2 by size: green 8 looks largest in image. So move 8."
t07d41e7,qwen3.8-27b,main-061,visibility question,move,base,4,director view,seen,1,Largest block the director sees: compare sizes.
t5ec6bfe,qwen3.8-27b,main-061,visibility question,move,base,5,largest digit,seen,1,Largest number among them =5.
teb07dbd,qwen3.8-27b,main-062,visibility question,move,base,1,director view,seen,1,"when they say ""the largest block"", they mean the largest among the blocks they can see."
tb3f6038,qwen3.8-27b,main-062,visibility question,move,base,2,director view,seen,1,"So among visible (8 and 6), 8 is larger."
ta7884bb,qwen3.8-27b,main-062,visibility question,move,base,3,largest digit,seen,1,I'll go with number-based: chosen_block = 8.
t262f434,qwen3.8-27b,main-062,visibility question,move,base,4,largest digit,seen,1,"I think the intended ""largest block"" = highest number = 8."
te43bf2d,qwen3.8-27b,main-062,visibility question,move,base,5,largest digit,seen,1,"Thus ""largest block"" = largest number = 8."
t1c907df,qwen3.8-27b,main-063,visibility question,move,base,1,own view,unseen,1,"The director is on far side; ""largest"" is physical size, same for both views. So largest block is 2."
tf0e2090,qwen3.8-27b,main-063,visibility question,move,base,2,director view,seen,1,Largest visible = 7 (purple cube bigger than green).
t4923682,qwen3.8-27b,main-063,visibility question,move,base,3,own view,unseen,1,"The ""largest block"" by physical size: block 2 looks biggest in the image (its cube appears larger)."
t42c0d33,qwen3.8-27b,main-063,visibility question,move,base,4,own view,unseen,1,The director says move the largest block; I (the viewer) move it. The largest by size is 2.
tfa8cf6b,qwen3.8-27b,main-063,visibility question,move,base,5,largest digit,seen,1,The largest by number is 8.
tf325cb6,qwen3.8-27b,main-064,visibility question,move,base,1,own view,unseen,1,you interpret based on what you see. The largest block visually is the orange 4. So you move 4.
tfe459bc,qwen3.8-27b,main-064,visibility question,move,base,2,largest digit,seen,1,They look same physical size. So largest number = 9.
t65b648f,qwen3.8-27b,main-064,visibility question,move,base,3,director view,seen,1,"Among visible {2,9}, purple (2) larger."
t0bfee6f,qwen3.8-27b,main-064,visibility question,move,base,4,director view,seen,1,"the director can only see 2 and 9; the ""largest block"" from his perspective is the larger of those = 2."
td5a6cf2,qwen3.8-27b,main-064,visibility question,move,base,5,largest digit,seen,1,"So ""largest block"" = the block whose number is largest = 9."
tcff3264,qwen3.8-27b,main-065,visibility question,move,base,1,own view,unseen,1,So orange is clearly largest in screen size.
te038eb6,qwen3.8-27b,main-065,visibility question,move,base,2,director view,seen,1,So largest visible to director = 2.
tf74b9fa,qwen3.8-27b,main-065,visibility question,move,base,3,own view,unseen,1,"In image, the orange ""3"" appears largest (biggest cube), yellow ""2"" medium, blue ""7"" smallest."
t1ef1767,qwen3.8-27b,main-065,visibility question,move,base,4,own view,unseen,1,"The director is just instructing. The ""largest block"" is determined by physical size. The orange 3 cube looks largest."
t207d70c,qwen3.8-27b,main-065,visibility question,move,base,5,director view,seen,1,Now chosen: largest visible physical block = compare yellow vs blue sizes. Yellow appears larger. So 2.
t2748500,qwen3.8-27b,main-066,visibility question,move,base,1,own view,unseen,1,"I see all blocks, I determine largest. Largest = 3."
t8f45375,qwen3.8-27b,main-066,visibility question,move,base,2,own view,unseen,1,The largest block among all numbered blocks is 3.
tb358bc7,qwen3.8-27b,main-066,visibility question,move,base,3,director view,seen,1,So largest visible to director = 8.
tde1875a,qwen3.8-27b,main-066,visibility question,move,base,4,director view,seen,1,Thus largest visible to director = 8.
tfc87615,qwen3.8-27b,main-066,visibility question,move,base,5,director view,seen,1,"Director sees 8 and 9, largest among those is 8."
t4484e9e,qwen3.8-27b,main-067,visibility question,move,base,1,director view,seen,1,The director sees 4 and 1; largest is 4.
t996416f,qwen3.8-27b,main-067,visibility question,move,base,2,director view,seen,1,"Since director sees 4 and 1, the largest among those is 4."
t80eaa1a,qwen3.8-27b,main-067,visibility question,move,base,3,own view,unseen,1,The largest numbered is 9. The largest sized appears 9. So chosen = 9.
t16d97d1,qwen3.8-27b,main-067,visibility question,move,base,4,director view,seen,1,"So largest true size among visible-to-director {4,1} is 4."
t58413b5,qwen3.8-27b,main-067,visibility question,move,base,5,director view,seen,1,So chosen = largest among visible_to_director.
tf2c4d3c,qwen3.8-27b,main-068,visibility question,move,base,1,director view,seen,1,"The director sees 2 and 4. Among those, the largest is 2 (yellow appears bigger than blue 4)."
tb2d7c02,qwen3.8-27b,main-068,visibility question,move,base,2,director view,seen,1,"So the largest (apparent) block the director sees is blue ""4""."
tfb49aed,qwen3.8-27b,main-068,visibility question,move,base,3,largest digit,seen,1,Now chosen: largest number =4.
te50ad2b,qwen3.8-27b,main-068,visibility question,move,base,4,director view,seen,1,"visible_to_director = [2,4]; chosen_block = 2 (largest among visible by size)."
tf93492d,qwen3.8-27b,main-068,visibility question,move,base,5,largest digit,seen,1,The director sees 2 and 4; largest number is 4.
t11e7824,qwen3.8-27b,main-069,visibility question,move,base,1,director view,seen,1,The largest among visible by apparent size is 8.
tcae8378,qwen3.8-27b,main-069,visibility question,move,base,2,own view,unseen,1,You see all blocks. The largest is 9. So you move 9.
tb13fc3a,qwen3.8-27b,main-069,visibility question,move,base,3,own view,unseen,1,"The blocks are cubes; sizes in image: red 9 appears largest (bigger pixel size), green 1 medium, blue 8 smallest."
tab00e45,qwen3.8-27b,main-069,visibility question,move,base,4,director view,seen,1,So we move the largest block the director can see = green 1.
t54d168f,qwen3.8-27b,main-069,visibility question,move,base,5,director view,seen,1,The director sees 1 and 8; the largest among visible is 1.
t1082b13,qwen3.8-27b,main-070,visibility question,move,base,1,largest digit,seen,1,Largest among visible: numbers 8 and 2 -> 8. Or physical? They are same.
tc63e58c,qwen3.8-27b,main-070,visibility question,move,base,2,own view,unseen,1,The largest block overall is 6. So you move 6.
tb77f395,qwen3.8-27b,main-070,visibility question,move,base,3,own view,unseen,1,The red cube looks biggest. So chosen_block = 6.
te1c3dea,qwen3.8-27b,main-070,visibility question,move,base,4,largest digit,seen,1,"Now ""move the largest block"": among visible to director {2,8}, largest number 8. So chosen 8."
t0db0918,qwen3.8-27b,main-070,visibility question,move,base,5,director view,seen,1,"Then largest visible to director = 2 (since 6 hidden, among visible 8 and 2, 2 is bigger)."
t468a772,qwen3.8-27b,main-071,visibility question,move,base,1,director view,seen,1,"So among visible {9,1}, largest is 9 (blue bigger than yellow 1)."
t9836503,qwen3.8-27b,main-071,visibility question,move,base,2,director view,seen,1,"The director sees 1 and 9. Among those, largest is 9 (blue bigger than yellow 1)."
t8a9ab14,qwen3.8-27b,main-071,visibility question,move,base,3,own view,unseen,1,You (me) see all blocks. The largest block by size is the orange 3. So I move 3.
t2012c2b,qwen3.8-27b,main-071,visibility question,move,base,4,director view,seen,1,So largest that director sees is 9.
t65b85fe,qwen3.8-27b,main-071,visibility question,move,base,5,director view,seen,1,"Among visible {1,9}, largest physical is 9."
t77d74a3,qwen3.8-27b,main-072,visibility question,move,base,1,own view,unseen,1,The largest block overall is block 7.
t0566ccf,qwen3.8-27b,main-072,visibility question,move,base,2,own view,unseen,1,"I see all blocks, so I judge largest = 7."
tc3131f5,qwen3.8-27b,main-072,visibility question,move,base,3,director view,seen,1,So largest visible to director =1.
t0b0c8e5,qwen3.8-27b,main-072,visibility question,move,base,4,own view,unseen,1,Now largest block: visually cube 7 (teal) looks largest (it's drawn bigger).
t21e5280,qwen3.8-27b,main-072,visibility question,move,base,5,director view,seen,1,Largest visible to director = 1.
tc78e138,qwen3.8-27b,main-073,visibility question,move,base,1,own view,unseen,1,"In the image, the purple ""2"" cube appears larger than yellow ""8"" and teal ""1""."
t6875ac6,qwen3.8-27b,main-073,visibility question,move,base,2,director view,seen,1,"Thus among visible {8,1}, largest = 8."
t8b2c8f1,qwen3.8-27b,main-073,visibility question,move,base,3,director view,seen,1,"So among visible, yellow (8) is larger than teal (1)."
t1f9df47,qwen3.8-27b,main-073,visibility question,move,base,4,own view,unseen,1,But wait: the director is telling me to move the largest block; I (the human) move it. The largest is 2.
t9386be0,qwen3.8-27b,main-073,visibility question,move,base,5,own view,unseen,1,"But wait, the director's instruction is to me; I see all blocks. The largest by actual size — assuming they're rendered with true sizes and similar depth, the purple (2) is largest."
tc3b2146,qwen3.8-27b,main-074,visibility question,move,base,1,director view,seen,1,"So among visible = {4}, the largest is 4."
t7a64c4f,qwen3.8-27b,main-074,visibility question,move,base,2,own view,seen,1,The largest among all blocks is 2.
te597c8e,qwen3.8-27b,main-074,visibility question,move,base,3,director view,seen,1,"So among visible-to-director blocks {4,5}, the largest is 4 (purple bigger than orange 5)."
te05312c,qwen3.8-27b,main-074,visibility question,move,base,4,own view,unseen,1,The question B is independent: director says move the largest block; you (who see all blocks) move the largest = 2.
tf634b2b,qwen3.8-27b,main-074,visibility question,move,base,5,own view,unseen,1,"The blocks sizes: block 2 is largest (red cube biggest), block 4 medium, block 5 smallest."
t767ca8b,qwen3.8-27b,main-075,visibility question,move,base,1,own view,seen,1,we as the viewer see all blocks. We should choose the largest cube by its actual 3D size.
tce5b6ef,qwen3.8-27b,main-075,visibility question,move,base,2,director view,seen,1,Largest among visible = 8 (by number and by size).
tf2b2168,qwen3.8-27b,main-075,visibility question,move,base,3,own view,unseen,1,"In the image, the blue 3 appears largest (big cube), green 6 smallest, yellow 8 medium-large."
t40c47e4,qwen3.8-27b,main-075,visibility question,move,base,4,own view,unseen,1,"I think you, as the viewer, move the largest block (you can see all). So largest block overall = blue 3."
t11f09dd,qwen3.8-27b,main-075,visibility question,move,base,5,director view,seen,1,Director sees yellow and green; largest of those is yellow = 8.
t5d9c674,qwen3.8-27b,main-076,visibility question,move,base,1,largest digit,seen,1,"Among visible {1,3}, largest number =3."
tf02e46c,qwen3.8-27b,main-076,visibility question,move,base,2,director view,seen,1,"The director, seeing only 1 and 3, calls the larger of those ""the largest block"". In physical size, 1 (red) > 3 (teal)."
t72bf0b9,qwen3.8-27b,main-076,visibility question,move,base,3,largest digit,seen,1,chosen block = max number among visible_to_director.
t643e2fd,qwen3.8-27b,main-076,visibility question,move,base,4,largest digit,seen,1,"Among visible to director {1,3}, the largest number is 3."
t072b626,qwen3.8-27b,main-076,visibility question,move,base,5,prior knowledge,unseen,1,"Even though director can't see 8, the director's instruction ""the largest block"" refers to the largest block on the table (the director presumably knows the setup or it's the largest visible to me?"
ta59fe10,qwen3.8-27b,main-077,visibility question,move,base,1,own view,unseen,1,Largest by your view = teal 8 (appears biggest).
taf822aa,qwen3.8-27b,main-077,visibility question,move,base,2,director view,seen,1,Thus director sees 9 and 1. Largest among those = 9.
t82ab33b,qwen3.8-27b,main-077,visibility question,move,base,3,director view,seen,1,"So the director's ""largest block"" must be among visible blocks: {9,1}. Among those, largest by size = 9 (red bigger than purple)."
t1108b87,qwen3.8-27b,main-077,visibility question,move,base,4,largest digit,seen,1,"Among visible blocks {9,1}, the largest number is 9."
t056e9cc,qwen3.8-27b,main-077,visibility question,move,base,5,largest digit,seen,1,So largest must refer to the number value: 9 is largest.
tf4b4048,qwen3.8-27b,main-078,visibility question,move,base,1,director view,seen,1,"So director's ""largest block"" must be among visible = compare 7 and 6 physically: green (7) slightly larger than orange (6)."
t5c850e5,qwen3.8-27b,main-078,visibility question,move,base,2,largest digit,seen,1,"Among all blocks numbers {2,6,7} largest=7."
td7942da,qwen3.8-27b,main-078,visibility question,move,base,3,director view,seen,1,So green nearer director → bigger to director. So director's largest = 7.
tfd1855c,qwen3.8-27b,main-078,visibility question,move,base,4,director view,seen,1,"Among visible blocks 7 and 6, 7 is larger."
t4d1bce2,qwen3.8-27b,main-078,visibility question,move,base,5,largest digit,seen,1,Chosen = 7 (largest number).
tbe5e657,qwen3.8-27b,main-079,visibility question,move,base,1,director view,seen,1,"he sees only 2 and 4, the largest number is 4, largest size is 4 (since 4 appears larger than 2)."
t4c6a0ac,qwen3.8-27b,main-079,visibility question,move,base,2,director view,seen,1,"So among director-visible blocks {2,4}, the largest is 4 (yellow) vs 2 (purple)."
t332a22a,qwen3.8-27b,main-079,visibility question,move,base,3,director view,seen,1,"Purple 2 is small, yellow 4 is medium. So largest visible to director is 4."
t1c56c7e,qwen3.8-27b,main-079,visibility question,move,base,4,director view,seen,1,"If we considered physical size, the director sees 2 (small) and 4 (medium). The largest among those is 4."
t1d32617,qwen3.8-27b,main-079,visibility question,move,base,5,director view,seen,1,"The largest block the director sees is the yellow 4 (it's bigger than purple 2, and number 4 > 2)."
t4ecae53,qwen3.8-27b,main-080,visibility question,move,base,1,director view,seen,1,"So among visible to director (3 and 8), largest is 8."
tf8c7687,qwen3.8-27b,main-080,visibility question,move,base,2,director view,seen,1,"He can see 3 and 9. Among those, largest is 9."
t40d5f8e,qwen3.8-27b,main-080,visibility question,move,base,3,own view,unseen,1,The largest block overall is 9. So you move 9.
t079301f,qwen3.8-27b,main-080,visibility question,move,base,4,own view,seen,1,The largest block is block 9 (green appears biggest).
tc0daf60,qwen3.8-27b,main-080,visibility question,move,base,5,own view,unseen,1,"you (the player) see all blocks, you know sizes. The largest is 9. So you move 9."
tc0f25ea,qwen3.8-27b,main-081,visibility question,move,base,1,director view,seen,1,"Among visible (1,5,8), largest is 8."
t28a0006,qwen3.8-27b,main-081,visibility question,move,base,2,director view,seen,1,The largest block visible to director is green8 (since 4 hidden).
te7155ba,qwen3.8-27b,main-081,visibility question,move,base,3,director view,seen,1,"Among visible {1,5,8}, sizes: 8 biggest."
ta3e5642,qwen3.8-27b,main-081,visibility question,move,base,4,director view,seen,1,"Among visible {1,5,8}, green 8 is largest."
t51414f8,qwen3.8-27b,main-081,visibility question,move,base,5,largest digit,seen,1,Largest number visible to director = 8.
t526b2fe,qwen3.8-27b,main-082,visibility question,move,base,1,director view,seen,1,"If 9 is hidden, then among visible {3,5,7}, the largest is 5 (red). So you move 5."
ta908291,qwen3.8-27b,main-082,visibility question,move,base,2,director view,seen,1,Chosen: largest block that director can see = 3 (only).
t2599818,qwen3.8-27b,main-082,visibility question,move,base,3,director view,seen,1,So largest visible to director is 5.
t31d803d,qwen3.8-27b,main-082,visibility question,move,base,4,own view,unseen,1,You move the largest block you can see / that exists. The largest physical block is 9.
t0bba957,qwen3.8-27b,main-082,visibility question,move,base,5,own view,unseen,1,"Even though director can't see 9, the command ""move the largest block"" you interpret with your full view → 9."
t48587b8,qwen3.8-27b,main-083,visibility question,move,base,1,own view,unseen,1,But note: director says move the largest block; that's independent of visibility. The largest is 6.
t1108538,qwen3.8-27b,main-083,visibility question,move,base,2,own view,unseen,1,"The largest block visually is block 6 (teal, biggest cube)."
t9b720f4,qwen3.8-27b,main-083,visibility question,move,base,3,director view,seen,1,"So ""the largest block"" among visible-to-director = among 1,3,4. Sizes: red 1 largest among those."
te1444f8,qwen3.8-27b,main-083,visibility question,move,base,4,own view,unseen,1,"But wait, does the director's perspective affect ""largest""? No, largest is just the biggest cube, which is 6."
t63c5dac,qwen3.8-27b,main-083,visibility question,move,base,5,own view,unseen,1,"You can see all blocks, so you identify largest = 6."
tc31e8f6,qwen3.8-27b,main-084,visibility question,move,base,1,own view,unseen,1,The red cube (6) is clearly the biggest cube. So largest block = 6.
t094ae93,qwen3.8-27b,main-084,visibility question,move,base,2,own view,unseen,1,Largest by size: visually the red 6 block looks largest (it's a big cube).
tf4a6447,qwen3.8-27b,main-084,visibility question,move,base,3,director view,seen,1,"The director sees blocks 8,9,1. Among those, the largest physical size is 9 (yellow)."
t03cb3b6,qwen3.8-27b,main-084,visibility question,move,base,4,own view,unseen,1,But the instruction is to me; I see every block. The largest block overall is 6. So I move 6.
t6b2365f,qwen3.8-27b,main-084,visibility question,move,base,5,own view,unseen,1,"The red 6 is clearly the largest cube visually. So ""largest block"" = 6."
t8e441a6,qwen3.8-27b,main-085,visibility question,move,base,1,own view,unseen,1,"But wait, the director says move the largest block; we (viewer) move it. The largest block number = 1."
t1d86a3f,qwen3.8-27b,main-085,visibility question,move,base,2,own view,unseen,1,"The partition hides the largest block from the director, so the director's command relies on me seeing it."
tee76d7f,qwen3.8-27b,main-085,visibility question,move,base,3,own view,unseen,1,The largest block overall is 1.
te032614,qwen3.8-27b,main-085,visibility question,move,base,4,own view,unseen,1,"In image, blue 1 looks largest."
t942d316,qwen3.8-27b,main-085,visibility question,move,base,5,own view,unseen,1,"Among all blocks, which is largest? Sizes: block1 blue looks largest (tallest)."
t25b4fad,qwen3.8-27b,main-086,visibility question,move,base,1,director view,seen,1,So largest visible = green 7.
t3404d35,qwen3.8-27b,main-086,visibility question,move,base,2,largest digit,seen,1,I think the simplest interpretation: largest = highest number = 9.
ta221188,qwen3.8-27b,main-086,visibility question,move,base,3,own view,unseen,1,The director instructs; we move the largest block regardless of visibility. Largest block is yellow 1.
td6edb2a,qwen3.8-27b,main-086,visibility question,move,base,4,director view,seen,1,The largest among what he sees physically is green 7 (since yellow 1 hidden).
t6edcbdc,qwen3.8-27b,main-086,visibility question,move,base,5,largest digit,seen,1,"So ""largest block"" likely means the block whose number is largest = 9."
tb6ae616,qwen3.8-27b,main-087,visibility question,move,base,1,director view,seen,1,"The director sees 2,8,3. The largest among those is orange 2 (appears bigger than green and purple)."
ta7d1064,qwen3.8-27b,main-087,visibility question,move,base,2,director view,seen,1,"If director's visible set = {2,8,3}, largest = 2. So I move 2."
t9651b7d,qwen3.8-27b,main-087,visibility question,move,base,3,director view,seen,1,Director sees 2 (large) but not 6. So director says largest = 2.
t5cdd295,qwen3.8-27b,main-087,visibility question,move,base,4,director view,seen,1,"The director, when saying largest, refers to the largest block in their view. Among 2,3,8 the largest is 2 (orange appears larger than green and purple)."
t404419e,qwen3.8-27b,main-087,visibility question,move,base,5,director view,seen,1,"The director can see blocks 2,3,8. Among those, the largest (by size category) is 2 (since 8 and 3 are small, 2 is large)."
tc0339ed,qwen3.8-27b,main-088,visibility question,move,base,1,director view,seen,1,"So among visible, yellow 3 is largest."
t8d5f216,qwen3.8-27b,main-088,visibility question,move,base,2,director view,seen,1,"Among visible blocks (2,3,7), the largest physical block is 3 (yellow)."
t09d680f,qwen3.8-27b,main-088,visibility question,move,base,3,director view,seen,1,"The director sees 2,3,7. Among these the largest cube is 3 (yellow)."
t5d7948d,qwen3.8-27b,main-088,visibility question,move,base,4,own view,unseen,1,"Looking at image, block 8 (teal) appears largest (tall big cube)."
tc941b47,qwen3.8-27b,main-088,visibility question,move,base,5,director view,seen,1,"The director's perception defines ""largest"". He sees 2,3,7; largest is 3."
t9da6fba,qwen3.8-27b,main-089,visibility question,move,base,1,director view,seen,1,The largest physical cube among visible is purple 1.
tccdf632,qwen3.8-27b,main-089,visibility question,move,base,2,largest digit,unseen,1,The largest number among blocks is 8. So chosen_block = 8.
ta59fec4,qwen3.8-27b,main-089,visibility question,move,base,3,director view,seen,1,So largest visible to director is 1.
t20f0304,qwen3.8-27b,main-089,visibility question,move,base,4,director view,seen,1,"To the director, the largest visible block is 1."
t3358a0d,qwen3.8-27b,main-089,visibility question,move,base,5,director view,seen,1,"I think the safe interpretation: all cubes identical; ""largest"" as perceived by director = closest to director."
t4ddf9dd,qwen3.8-27b,main-090,visibility question,move,base,1,director view,seen,1,So the director would refer to the largest among visible blocks.
tdf3cfe2,qwen3.8-27b,main-090,visibility question,move,base,2,director view,seen,1,So the block the director considers largest is the largest among visible = 9.
tfa3cf52,qwen3.8-27b,main-090,visibility question,move,base,3,director view,seen,1,"So among visible, 9 is largest physically too."
tc05a3c9,qwen3.8-27b,main-090,visibility question,move,base,4,director view,seen,1,So largest visible physical = 9.
td065b3a,qwen3.8-27b,main-090,visibility question,move,base,5,director view,seen,1,So largest visible to director = 9.
t83937b2,qwen3.8-27b,main-091,visibility question,move,base,1,own view,unseen,1,Largest block = biggest cube = purple 1 (it's the largest cube in image).
tb19bb23,qwen3.8-27b,main-091,visibility question,move,base,2,own view,unseen,1,"For B, director says move largest; I see all, so I pick physically largest =1."
t27f1c0a,qwen3.8-27b,main-091,visibility question,move,base,3,largest digit,seen,1,Largest number is 9.
t28d055a,qwen3.8-27b,main-091,visibility question,move,base,4,director view,seen,1,"So among visible, yellow 9 is nearest to director → appears largest to director."
t8b3b4c3,qwen3.8-27b,main-091,visibility question,move,base,5,own view,seen,1,"Compare purple 1 vs others: purple cube appears bigger than orange, yellow, red."
t68e9410,qwen3.8-27b,main-092,visibility question,move,base,1,own view,unseen,1,"You are the one who sees all blocks. So you move the largest, which is 6."
tba9a932,qwen3.8-27b,main-092,visibility question,move,base,2,director view,seen,1,"Among visible {1,3,4}, the largest is 4 (green cube appears bigger than red and blue small cubes)."
t37cef18,qwen3.8-27b,main-092,visibility question,move,base,3,own view,unseen,1,"Among all blocks (6,1,3,4), the largest cube visually is the yellow 6"
te94c15d,qwen3.8-27b,main-092,visibility question,move,base,4,own view,unseen,1,I (the player) see all blocks; I move the largest which is 6.
t263f98b,qwen3.8-27b,main-092,visibility question,move,base,5,own view,unseen,1,So I choose the largest block among all blocks = 6.
t60b1077,qwen3.8-27b,main-093,visibility question,move,base,1,prior knowledge,unseen,1,"The director presumably knows the configuration (it's a director). The instruction to you is to move the largest block, which is 7."
t8d06eec,qwen3.8-27b,main-093,visibility question,move,base,2,prior knowledge,unseen,1,"Even though director can't see 7 (hidden by partition), the director still knows it's there and is the largest."
tfb65a3c,qwen3.8-27b,main-093,visibility question,move,base,3,own view,unseen,1,You see all blocks. The largest is 7.
t3291e91,qwen3.8-27b,main-093,visibility question,move,base,4,director view,seen,1,"Thus director sees 4,9,3. Largest visible = 4."
t97739d9,qwen3.8-27b,main-093,visibility question,move,base,5,director view,seen,1,So largest among director-visible is 4.
t72b67d4,qwen3.8-27b,main-094,visibility question,move,base,1,own view,unseen,1,"Among blocks I can see (all of them: 3,1,5,7), the largest is by size (physical cube size) not number."
t7e883aa,qwen3.8-27b,main-094,visibility question,move,base,2,own view,unseen,1,The largest block overall is 5.
tb6311f3,qwen3.8-27b,main-094,visibility question,move,base,3,own view,unseen,1,"But careful: ""largest block"" by size, not number. Yes 5 is largest visually."
tb9a9714,qwen3.8-27b,main-094,visibility question,move,base,4,own view,unseen,1,The director is giving instruction to you; you move the largest block (overall largest physical block).
t811a0b8,qwen3.8-27b,main-094,visibility question,move,base,5,own view,unseen,1,"Among visible-to-us blocks, the largest is 5 (yellow)."
t1a51d25,qwen3.8-27b,main-095,visibility question,move,base,1,own view,unseen,1,The largest block you see is 5. So you move 5.
t91bba05,qwen3.8-27b,main-095,visibility question,move,base,2,director view,seen,1,"So among visible to director {2,3,6}, the largest is 3 (green, big)."
tc01037b,qwen3.8-27b,main-095,visibility question,move,base,3,own view,unseen,1,"we interpret based on actual largest block in scene, which is 5."
t0626510,qwen3.8-27b,main-095,visibility question,move,base,4,own view,unseen,1,you move the largest block regardless of visibility.
t8fc01b0,qwen3.8-27b,main-095,visibility question,move,base,5,director view,seen,1,"Director sees 3,2,6. Among these largest is 3 (green big)."
t12d3d87,qwen3.8-27b,main-096,visibility question,move,base,1,director view,seen,1,"Since director can't see 9, director's largest is 8."
t360fee7,qwen3.8-27b,main-096,visibility question,move,base,2,director view,seen,1,"The director can't see 9, so the largest block the director sees is 8."
tad5d842,qwen3.8-27b,main-096,visibility question,move,base,3,own view,unseen,1,I see all blocks. The largest by physical size is 9 (teal).
t73c2f4c,qwen3.8-27b,main-096,visibility question,move,base,4,director view,seen,1,from director's perspective the largest visible is 8.
t9e4966a,qwen3.8-27b,main-096,visibility question,move,base,5,own view,unseen,1,The largest block among numbered is 9. So I move 9.
tbe68524,qwen3.8-27b,main-097,visibility question,move,base,1,director view,seen,1,So we move the largest block visible to director = 4.
ted7ffd9,qwen3.8-27b,main-097,visibility question,move,base,2,director view,seen,1,"So visible {4,3,2}. Largest visible =4."
t7a358b0,qwen3.8-27b,main-097,visibility question,move,base,3,own view,unseen,1,"No, the director is giving an instruction to me; I have full view. The largest block is 7."
t96363d1,qwen3.8-27b,main-097,visibility question,move,base,4,director view,seen,1,So we move the largest block that the director sees = 4.
tc545538,qwen3.8-27b,main-097,visibility question,move,base,5,own view,unseen,1,You (the viewer) must move the block that is largest. The largest cube visually is the red one (7).
t5816e0e,qwen3.8-27b,main-098,visibility question,move,base,1,director view,seen,1,The largest visible-to-director is block 2.
tb1a730e,qwen3.8-27b,main-098,visibility question,move,base,2,director view,seen,1,"block1 yellow is largest overall but not visible to director, so director's ""largest block"" among visible = block2."
tf9f08b1,qwen3.8-27b,main-098,visibility question,move,base,3,own view,unseen,1,"The instruction is to move the largest block; I see all blocks, so I identify largest = 1."
t0a84e2a,qwen3.8-27b,main-098,visibility question,move,base,4,own view,unseen,1,The largest cube is block 1 (yellow) which appears biggest. So move block 1.
t142c788,qwen3.8-27b,main-098,visibility question,move,base,5,director view,seen,1,Largest among visible = block2 (green is bigger than orange4 and purple6).
t26adb59,qwen3.8-27b,main-099,visibility question,move,base,1,director view,seen,1,So blue 7 largest among visible. So director would say move 7.
t18e2a7e,qwen3.8-27b,main-099,visibility question,move,base,2,own view,unseen,1,You interpret largest among all blocks = 9. So you move 9.
t553d2c2,qwen3.8-27b,main-099,visibility question,move,base,3,own view,unseen,1,"The largest block by size is the yellow ""9"" (it's clearly the biggest cube)."
ta6725af,qwen3.8-27b,main-099,visibility question,move,base,4,own view,unseen,1,"The director's phrase ""the largest block"" refers to a block in the scene; you interpret it as the largest block overall = 9."
tec075e5,qwen3.8-27b,main-099,visibility question,move,base,5,own view,unseen,1,"I interpret ""largest block"" as the physically largest cube among all blocks on the table. That's 9."
t0d49ad8,qwen3.8-27b,main-100,visibility question,move,base,1,director view,seen,1,"The director's ""largest"" is among what they see: 8."
t2b3d62c,qwen3.8-27b,main-100,visibility question,move,base,2,own view,unseen,1,"In image, blue block 2 is clearly the biggest cube. So choose 2."
t220117e,qwen3.8-27b,main-100,visibility question,move,base,3,own view,unseen,1,"So I move the largest block, which is 2, regardless of visibility."
t2416b30,qwen3.8-27b,main-100,visibility question,move,base,4,director view,seen,1,"So director's notion of largest block = largest among those he sees = among {6,7,8}. If size-based, among 6,7,8 which is largest? 8 looks larger than 6 and 7."
t05c5a56,qwen3.8-27b,main-100,visibility question,move,base,5,director view,seen,1,The director's perspective: they see 8 as largest visible. So they mean 8.
t3e1c272,qwen3.8-27b,main-101,visibility question,move,base,1,largest digit,seen,1,"The director only sees 5,2,6; the largest number among those is 6."
t9e75494,qwen3.8-27b,main-101,visibility question,move,base,2,director view,seen,1,"Thus visible = [5,2,6]. Largest = 6 (if yellow bigger than red)."
t8bf9fbe,qwen3.8-27b,main-101,visibility question,move,base,3,director view,seen,1,"Now largest among visible {5,2,6}: compare sizes. I'll trust red 5 largest."
taed5c1c,qwen3.8-27b,main-101,visibility question,move,base,4,own view,unseen,1,"The orange block ""3"" appears biggest in the image (largest cube)."
tcfaabc3,qwen3.8-27b,main-101,visibility question,move,base,5,own view,unseen,1,"You see all blocks, so you can identify the largest block (orange 3) even if director can't see it."
tf71d0b8,qwen3.8-27b,main-102,visibility question,move,base,1,own view,unseen,1,"I see all, so I can determine the largest = 2."
t45841f3,qwen3.8-27b,main-102,visibility question,move,base,2,director view,seen,1,"So among visible (5,7,4), 5 is largest."
t613c47f,qwen3.8-27b,main-102,visibility question,move,base,3,director view,seen,1,"So director, who sees 5,7,4, would consider 5 the largest."
t07f1d6f,qwen3.8-27b,main-102,visibility question,move,base,4,own view,unseen,1,Visually block 2 (orange) looks largest.
t0286e43,qwen3.8-27b,main-102,visibility question,move,base,5,own view,unseen,1,Largest among all blocks visible to me (all). That's orange 2.
t9c24abe,qwen3.8-27b,main-103,visibility question,move,base,1,own view,unseen,1,"No, size is size. Largest is orange 7. So you move 7."
tb77812d,qwen3.8-27b,main-103,visibility question,move,base,2,director view,seen,1,"Thus the director, believing 8 is the largest he sees, says move the largest block meaning 8."
t7af2979,qwen3.8-27b,main-103,visibility question,move,base,3,director view,seen,1,The largest visible to director is 8 (purple) which is fairly large.
t74b1175,qwen3.8-27b,main-103,visibility question,move,base,4,own view,unseen,1,You see all blocks. The largest is 7. So chosen_block = 7.
td7397ba,qwen3.8-27b,main-103,visibility question,move,base,5,own view,unseen,1,The orange cube is clearly the largest in the image. So move 7.
t0d8b4ec,qwen3.8-27b,main-104,visibility question,move,base,1,director view,seen,1,The director's perception is limited; they'd mean the largest block they can see.
tde57b4f,qwen3.8-27b,main-104,visibility question,move,base,2,director view,seen,1,they mean green 1 (the largest they can see)
t0ed5d4f,qwen3.8-27b,main-104,visibility question,move,base,3,largest digit,seen,1,"Among these, the largest number is 9."
tc0d85fa,qwen3.8-27b,main-104,visibility question,move,base,4,director view,seen,1,"So among director-visible, largest = green 1."
t50ce156,qwen3.8-27b,main-104,visibility question,move,base,5,director view,seen,1,"Since orange hidden, director's largest visible = green 1."
te4bbe46,qwen3.8-27b,main-105,visibility question,move,base,1,director view,seen,1,"Therefore I should move the largest block that the director can see, which is 1."
tc12ff02,qwen3.8-27b,main-105,visibility question,move,base,2,director view,seen,1,"Now B: largest block director can see = physically largest among {1,7,2} = 1."
t4e0f468,qwen3.8-27b,main-105,visibility question,move,base,3,own view,unseen,1,The largest numbered block visually is 5.
teb45d1e,qwen3.8-27b,main-105,visibility question,move,base,4,own view,unseen,1,"In image, cube 5 (blue) appears larger than 1,7,2."
ta2eab98,qwen3.8-27b,main-105,visibility question,move,base,5,largest digit,seen,1,"Largest digit among visible to director (1,7,2) is 7."
t2ea8f33,qwen3.8-27b,main-106,visibility question,move,base,1,director view,seen,1,"Since 1 is hidden from director, among visible (3,8,9) the largest physical is probably 3 (purple)"
t9452ca2,qwen3.8-27b,main-106,visibility question,move,base,2,own view,seen,1,"But wait, you (observer) see all blocks, you move the largest block = block 1."
tc51ea2c,qwen3.8-27b,main-106,visibility question,move,base,3,own view,unseen,1,I (the viewer) see all blocks. The largest by appearance is block 1 (red).
tda34ce7,qwen3.8-27b,main-106,visibility question,move,base,4,own view,unseen,1,We see all blocks. So we pick the largest by size = 1.
t1100f2f,qwen3.8-27b,main-106,visibility question,move,base,5,own view,unseen,1,"The viewer sees all blocks, can judge size. The largest block is 1 (red)."
t7159527,qwen3.8-27b,main-107,visibility question,move,base,1,own view,unseen,1,The green block 8 appears largest in image (biggest cube).
tbe11c14,qwen3.8-27b,main-107,visibility question,move,base,2,director view,seen,1,"Thus the director, seeing only 5,7,1, identifies 5 as largest."
ta5dbb6b,qwen3.8-27b,main-107,visibility question,move,base,3,own view,unseen,1,I see all blocks. The largest is 8. So I move 8.
t92f200a,qwen3.8-27b,main-107,visibility question,move,base,4,own view,unseen,1,The largest physical block is 8 (green).
t0914f87,qwen3.8-27b,main-107,visibility question,move,base,5,own view,unseen,1,The green block 8 looks largest in the image.
t4926e76,qwen3.8-27b,main-108,visibility question,move,base,1,director view,seen,1,Thus the largest block the director can see is 8.
t91a0352,qwen3.8-27b,main-108,visibility question,move,base,2,director view,seen,1,So largest among visible-to-director is 8.
t7fb2840,qwen3.8-27b,main-108,visibility question,move,base,3,own view,unseen,1,"Among all blocks (4,7,8,9), which is largest? Look at sizes in image: blue 4 appears largest (big cube), green 7 small, red 8 medium, purple 9 smallest."
ta0841d5,qwen3.8-27b,main-108,visibility question,move,base,4,director view,seen,1,"The director sees 7,8,9; largest is 8."
t24919a1,qwen3.8-27b,main-108,visibility question,move,base,5,own view,unseen,1,The largest block among the four numbered cubes. Compare sizes: block 4 looks largest (big blue cube).
tfdd6354,qwen3.8-27b,main-109,visibility question,move,base,1,director view,seen,1,"Then ""largest block"" among those the director sees is 8 (purple)."
t72c2ab8,qwen3.8-27b,main-109,visibility question,move,base,2,largest digit,seen,1,Then largest number = 9. So chosen_block = 9.
t140946f,qwen3.8-27b,main-109,visibility question,move,base,3,director view,seen,1,"The director cannot see 9, so they wouldn't call 9 the largest. They see 8,1,3 and consider 8 the largest. So I move 8."
tad00a08,qwen3.8-27b,main-109,visibility question,move,base,4,own view,unseen,1,The green 9 appears biggest (tallest and widest). So largest block is 9.
t1bb75b9,qwen3.8-27b,main-109,visibility question,move,base,5,director view,seen,1,"Among visible {8,1,3}, the largest is 8 (purple appears bigger than teal 3 and red 1)."
tc974f99,qwen3.8-27b,main-110,visibility question,move,base,1,own view,unseen,1,You would move the largest block you can see = 1.
t0261c2e,qwen3.8-27b,main-110,visibility question,move,base,2,director view,seen,1,"So among visible, choose physically largest."
tc93807f,qwen3.8-27b,main-110,visibility question,move,base,3,director view,seen,1,"The director sees 7,5,9. The largest among those is 5 (purple appears larger)."
td41d2a9,qwen3.8-27b,main-110,visibility question,move,base,4,own view,unseen,1,The director says move the largest block; you move the largest block regardless of visibility.
te03bcfa,qwen3.8-27b,main-110,visibility question,move,base,5,own view,unseen,1,The orange 1 is clearly bigger in the image. So the largest block is number 1.
t88bab20,qwen3.8-27b,main-111,visibility question,move,base,1,own view,unseen,1,The largest block among all? That's 4.
ta71b53f,qwen3.8-27b,main-111,visibility question,move,base,2,own view,unseen,1,"But maybe they intend that you (the human) move the largest block you see, which is 4 as well. So 4."
t2338cda,qwen3.8-27b,main-111,visibility question,move,base,3,own view,unseen,1,"Even though director can't see block 4, the instruction is about size, not visibility."
tfc4496f,qwen3.8-27b,main-111,visibility question,move,base,4,director view,seen,1,Largest among visible is 6 (red appears largest).
tf91cd85,qwen3.8-27b,main-111,visibility question,move,base,5,own view,unseen,1,"The largest block is the purple one, number 4. So chosen_block = 4."
t057e52b,qwen3.8-27b,main-112,visibility question,move,base,1,own view,unseen,1,you move the largest visible to you. Largest is 2.
t194e034,qwen3.8-27b,main-112,visibility question,move,base,2,director view,seen,1,The largest he sees is 3.
tae4c845,qwen3.8-27b,main-112,visibility question,move,base,3,director view,seen,1,"So among visible (7,9,3), the largest physical block is green ""3""."
t073cf96,qwen3.8-27b,main-112,visibility question,move,base,4,director view,seen,1,"The director can only see blocks 2,3,9 (not 7). Among visible, largest is 2."
t96e54a6,qwen3.8-27b,main-112,visibility question,move,base,5,director view,seen,1,"Among visible (3,7,9), largest is 3."
t1775edf,qwen3.8-27b,main-113,visibility question,move,base,1,own view,unseen,1,"among all blocks (you see all), largest is 9. So you move 9."
t07e27af,qwen3.8-27b,main-113,visibility question,move,base,2,own view,unseen,1,The purple cube is clearly the largest. So chosen_block = 9.
t567cb23,qwen3.8-27b,main-113,visibility question,move,base,3,director view,seen,1,"Thus the truly largest block is 9, but director can't see it. So director's ""largest"" among visible = 8."
tba3d2d3,qwen3.8-27b,main-113,visibility question,move,base,4,own view,unseen,1,You see all blocks. The largest block in the scene is 9 (purple).
tb5e7445,qwen3.8-27b,main-113,visibility question,move,base,5,director view,seen,1,"Among visible, red8 looks largest (comparable to 9)."
ta38be7d,qwen3.8-27b,main-114,visibility question,move,base,1,own view,unseen,1,The orange cube 6 looks the largest. So move block 6.
tfb8012f,qwen3.8-27b,main-114,visibility question,move,base,2,own view,unseen,1,I (the one sitting at near side) see all blocks. The largest is 6. So I move block 6.
t5ccbb0c,qwen3.8-27b,main-114,visibility question,move,base,3,director view,seen,1,"Among visible, teal 4 looks biggest."
t4c15cfa,qwen3.8-27b,main-114,visibility question,move,base,4,own view,unseen,1,"Among numbered blocks, which is largest? Block 6 (orange) looks largest (tall)."
td942f3c,qwen3.8-27b,main-114,visibility question,move,base,5,director view,seen,1,"So among visible {4,8,2}, largest is 4."
tb200e16,qwen3.8-27b,main-115,visibility question,move,base,1,director view,seen,1,"Among visible {7,6,9}, the largest is 7 (red) vs 6 small vs 9 small."
tc86d794,qwen3.8-27b,main-115,visibility question,move,base,2,own view,unseen,1,"You see every block, so you identify the largest block overall = 5."
t98c6c71,qwen3.8-27b,main-115,visibility question,move,base,3,own view,unseen,1,"Compare sizes in image: orange(5) looks large, red(7) large, yellow(9) medium, purple(6) small. The orange appears largest (biggest face)."
t1903716,qwen3.8-27b,main-115,visibility question,move,base,4,director view,seen,1,So the largest block the director can see is 7.
t57749b0,qwen3.8-27b,main-115,visibility question,move,base,5,director view,seen,1,"The director sees 7,6,9. Among these, 7 is largest."
te86d40f,qwen3.8-27b,main-116,visibility question,move,base,1,director view,seen,1,So largest visible to director = 2.
tfed817a,qwen3.8-27b,main-116,visibility question,move,base,2,director view,seen,1,"So among his visible set {2,5,8}, the largest physical is 2."
t706f5df,qwen3.8-27b,main-116,visibility question,move,base,3,director view,seen,1,"I'll choose 8 as largest (by number) among visible, and also it's a plausible physical largest?"
tb1e97a9,qwen3.8-27b,main-116,visibility question,move,base,4,largest digit,seen,1,The largest among those by number is 8.
tf6ab4a6,qwen3.8-27b,main-116,visibility question,move,base,5,director view,seen,1,"Among visible (2,5,8), teal 2 looks largest."
t56dbb8b,qwen3.8-27b,main-117,visibility question,move,base,1,largest digit,seen,1,I'll go with number interpretation: largest number = 7.
t9b61964,qwen3.8-27b,main-117,visibility question,move,base,2,largest digit,seen,1,"So ""largest block"" must mean largest number. Among visible {2,4,7} -> 7."
t66d5735,qwen3.8-27b,main-117,visibility question,move,base,3,own view,unseen,1,"Among these, which is largest in the image? Block 1 (red) appears largest (it's closest and biggest)."
t02df43f,qwen3.8-27b,main-117,visibility question,move,base,4,own view,unseen,1,"you, seeing everything, identify the largest block overall = red cube = number 1."
te977d7a,qwen3.8-27b,main-117,visibility question,move,base,5,own view,unseen,1,So you choose based on what you see: the largest block is red 1 (appears largest).
t7c44388,qwen3.8-27b,main-118,visibility question,move,base,1,own view,unseen,1,"The visible_to_director list excludes 6, showing the occlusion reasoning, and B tests that ""largest"" refers to actual size not visibility."
t3e443ed,qwen3.8-27b,main-118,visibility question,move,base,2,director view,seen,1,So largest visible = 7.
td8770bf,qwen3.8-27b,main-118,visibility question,move,base,3,director view,seen,1,"Since director can't see 6, the largest the director sees is 7."
t384ba2a,qwen3.8-27b,main-118,visibility question,move,base,4,own view,unseen,1,"The viewer can see all blocks, so viewer knows which is largest = 6."
tcbbe0aa,qwen3.8-27b,main-118,visibility question,move,base,5,own view,unseen,1,The largest block overall is 6 (yellow is biggest).
tdb88ca2,qwen3.8-27b,main-119,visibility question,move,base,1,director view,seen,1,"So the director, looking at the scene, the largest block they see is 5."
t915f32f,qwen3.8-27b,main-119,visibility question,move,base,2,director view,seen,1,"The director sees blocks 2,5,7; the largest among those is 5."
t007b9d6,qwen3.8-27b,main-119,visibility question,move,base,3,director view,seen,1,"Thus visible = {5,7,2}. Largest visible = 5."
t9138c5e,qwen3.8-27b,main-119,visibility question,move,base,4,director view,seen,1,"So among visible blocks (5,7,2), the largest is 5 (orange looks bigger than purple and yellow)."
tc53d2c2,qwen3.8-27b,main-119,visibility question,move,base,5,own view,unseen,1,"The largest block in the scene is the teal ""1"" cube (it looks biggest)."
t2578b13,qwen3.8-27b,main-120,visibility question,move,base,1,largest digit,seen,1,Now largest among visible by number = 9.
t0a5b0f2,qwen3.8-27b,main-120,visibility question,move,base,2,own view,unseen,1,The largest cube visually is green 5 (it's the biggest in the image).
tea60c7d,qwen3.8-27b,main-120,visibility question,move,base,3,own view,unseen,1,The green 5 is clearly the largest cube in the image. So largest block = 5.
tf7312a0,qwen3.8-27b,main-120,visibility question,move,base,4,own view,unseen,1,"Among numbered blocks, the largest cube appears to be green 5 (it looks biggest)."
tb479eb4,qwen3.8-27b,main-120,visibility question,move,base,5,own view,unseen,1,We move the largest block regardless of visibility. So we move 5.
t6762a1b,qwen3.8-27b,main-121,visibility question,move,base,1,director view,seen,1,Thus director sees 8 and 3. Largest among those is 8.
tefd74f9,qwen3.8-27b,main-121,visibility question,move,base,2,prior knowledge,unseen,1,"But interestingly the director cannot see green 4, yet the director says move the largest block. That's fine; the director might know."
t2ede687,qwen3.8-27b,main-121,visibility question,move,base,3,own view,unseen,1,So green is largest physically. So largest block = 4.
t1a3ef34,qwen3.8-27b,main-121,visibility question,move,base,4,director view,seen,1,"Among visible, blue 8 is largest."
tf1c2842,qwen3.8-27b,main-121,visibility question,move,base,5,own view,unseen,1,The green 4 appears the largest cube. So chosen_block = 4.
t5a3435b,qwen3.8-27b,main-122,visibility question,move,base,1,prior knowledge,unseen,1,"But block2 is the one the director cannot see; that's fine, director still refers to it as ""the largest block"" by knowledge."
t45dcc25,qwen3.8-27b,main-122,visibility question,move,base,2,director view,seen,1,"Director sees {1,4,6}; largest among those = 6."
t4d11d98,qwen3.8-27b,main-122,visibility question,move,base,3,director view,seen,1,"So among visible (1,4,6), largest is 6."
td836582,qwen3.8-27b,main-122,visibility question,move,base,4,director view,seen,1,"Thus ""largest block"" that director can see = 6."
t4c733f9,qwen3.8-27b,main-122,visibility question,move,base,5,own view,unseen,1,You (the viewer) move it. The largest block is 2. So answer 2.
tbbb867e,qwen3.8-27b,main-123,visibility question,move,base,1,prior knowledge,unseen,1,"The director presumably knows the arrangement but the question of visibility is separate. The command ""largest block"" refers to actual largest = 7."
t78c154e,qwen3.8-27b,main-123,visibility question,move,base,2,director view,seen,1,So largest visible = 5.
t71c987e,qwen3.8-27b,main-123,visibility question,move,base,3,director view,seen,1,"Among visible to director {8,1,5}, largest is 5."
te0bf5c9,qwen3.8-27b,main-123,visibility question,move,base,4,own view,unseen,1,The largest block in the scene is 7 (blue). So you move 7.
ta34ee71,qwen3.8-27b,main-123,visibility question,move,base,5,own view,unseen,1,The director's statement refers to the largest block among all blocks (the physical cubes).
t7d5964b,qwen3.8-27b,main-124,visibility question,move,base,1,own view,unseen,1,"But we as the player see all blocks, so we move the largest overall."
t25b4417,qwen3.8-27b,main-124,visibility question,move,base,2,own view,unseen,1,The orange 4 is the biggest cube visually.
tabe352c,qwen3.8-27b,main-124,visibility question,move,base,3,own view,unseen,1,"The director might perceive sizes from his viewpoint, but sizes are same physically. The largest physical cube is 4."
tb1b1541,qwen3.8-27b,main-124,visibility question,move,base,4,director view,seen,1,"Given director can't see orange, the largest he sees is yellow 8."
tedb9862,qwen3.8-27b,main-124,visibility question,move,base,5,director view,seen,1,"Since director can't see 4, the largest the director perceives is 8."
t1c7f2e5,qwen3.8-27b,main-125,visibility question,move,base,1,own view,unseen,1,The largest block visually is the teal block with 8 (it's drawn larger).
te852132,qwen3.8-27b,main-125,visibility question,move,base,2,director view,seen,1,"So among visible, block 7 is largest physically."
t85e60ea,qwen3.8-27b,main-125,visibility question,move,base,3,own view,unseen,1,"The teal 8 is clearly bigger in the image than 2,7,1."
t148716e,qwen3.8-27b,main-125,visibility question,move,base,4,own view,unseen,1,I should move the largest block as I see it.
tced2144,qwen3.8-27b,main-125,visibility question,move,base,5,director view,seen,1,The director only knows about blocks it can see. So largest visible = 7.
tae871eb,qwen3.8-27b,main-126,visibility question,move,base,1,own view,unseen,1,"Thus director sees 1,3,6. Not 2.

Now largest block: compare sizes. Block 2 teal looks largest (big cube)."
tf762ffd,qwen3.8-27b,main-126,visibility question,move,base,2,own view,unseen,1,I (who see all) move the largest. So I pick the largest among all = 2.
t730aeb8,qwen3.8-27b,main-126,visibility question,move,base,3,own view,unseen,1,The largest block we see is 2.
t4f2f850,qwen3.8-27b,main-126,visibility question,move,base,4,director view,seen,1,"So director's perception of ""largest"" would be 6 (the largest it can see)."
t61a8cd3,qwen3.8-27b,main-126,visibility question,move,base,5,director view,seen,1,"So among visible, 6 is largest."
tcecbb96,qwen3.8-27b,main-127,visibility question,move,base,1,own view,unseen,1,"""Largest block"" among numbered blocks: purple 7 appears largest."
tc11faf1,qwen3.8-27b,main-127,visibility question,move,base,2,largest digit,seen,1,"""largest block"" means the block with the greatest numeric value. So 9."
t414b0e1,qwen3.8-27b,main-127,visibility question,move,base,3,director view,seen,1,"Among visible (3,9,6), the largest physical is 9."
t9aa78c4,qwen3.8-27b,main-127,visibility question,move,base,4,director view,seen,1,But 7 is hidden from director. So director's largest visible = 9.
t9fa4f63,qwen3.8-27b,main-127,visibility question,move,base,5,own view,unseen,1,"You see all blocks, you know sizes, so you move the largest which is 7."
tda67aaa,qwen3.8-27b,main-128,visibility question,move,base,1,own view,unseen,1,The largest block overall is 3. So chosen_block = 3.
t81f6459,qwen3.8-27b,main-128,visibility question,move,base,2,own view,unseen,1,The largest is block 3 (blue) which appears biggest in image.
tac3bfa9,qwen3.8-27b,main-128,visibility question,move,base,3,director view,seen,1,"The director only sees 4,5,6. Among those, 5 is largest."
t1770feb,qwen3.8-27b,main-128,visibility question,move,base,4,own view,unseen,1,"In image, blue 3 looks largest (big cube)."
t70b8fc0,qwen3.8-27b,main-128,visibility question,move,base,5,own view,unseen,1,you move the largest which you can see (you see all).
tbeb22f4,qwen3.8-27b,main-129,visibility question,move,base,1,own view,unseen,1,you (the player) know the scene and identify the largest block. So you move 6.
t8fcbc76,qwen3.8-27b,main-129,visibility question,move,base,2,largest digit,seen,1,Largest number is 8. So move block 8.
t8e269aa,qwen3.8-27b,main-129,visibility question,move,base,3,own view,unseen,1,The yellow 6 is clearly the largest cube.
td7a159f,qwen3.8-27b,main-129,visibility question,move,base,4,own view,unseen,1,But the instruction is to me; I see all blocks. The largest block by size is the yellow 6 (it appears larger in the image than the others).
tfd14955,qwen3.8-27b,main-129,visibility question,move,base,5,director view,seen,1,he refers to largest he sees = 3.
t178c5d2,qwen3.8-27b,main-130,visibility question,move,base,1,director view,seen,1,"Among visible to director (9,5,4), the largest physical block is the blue 9."
te05dc13,qwen3.8-27b,main-130,visibility question,move,base,2,director view,seen,1,"The director's statement is from his perspective; he sees 9,5,4. Among those, largest physical size is 9 (blue looks big)."
tebadad4,qwen3.8-27b,main-130,visibility question,move,base,3,director view,seen,1,"Now largest block the director sees: among 9,5,4 the largest number is 9; also physically blue 9 likely larger than 4,5. So 9."
td286593,qwen3.8-27b,main-130,visibility question,move,base,4,director view,seen,1,"He sees 9,5,4. Largest among those is 9 (blue) since 9's cube is larger than 4 and 5."
t3e222df,qwen3.8-27b,main-130,visibility question,move,base,5,director view,seen,1,So the largest block he sees is 9 (if physical) or 9 (if number).
tc1fa014,qwen3.8-27b,main-131,visibility question,move,base,1,own view,unseen,1,Now largest block: physically 1 is largest. So chosen = 1.
tfd888de,qwen3.8-27b,main-131,visibility question,move,base,2,own view,unseen,1,You see all blocks. The largest block you can see is 1.
t5f17cd3,qwen3.8-27b,main-131,visibility question,move,base,3,director view,seen,1,So they refer to the largest they can see = 9.
tbf76dda,qwen3.8-27b,main-131,visibility question,move,base,4,own view,unseen,1,"The instruction ""move the largest block"" - we (the viewer) must determine which block is largest. The largest cube is the purple one, number 1. So we move 1."
t7fa72e6,qwen3.8-27b,main-131,visibility question,move,base,5,director view,seen,1,So you should move the largest block that the director can see = 9.
t8177c0c,qwen3.8-27b,main-132,visibility question,move,base,1,own view,unseen,1,So you pick the largest block overall = 3.
ta39b790,qwen3.8-27b,main-132,visibility question,move,base,2,own view,unseen,1,"Among blocks, the blue 3 appears largest in the image (big cube)."
tb1a6471,qwen3.8-27b,main-132,visibility question,move,base,3,own view,unseen,1,"among numbered blocks, the largest cube is the blue 3 (appears biggest)."
t7af9fb9,qwen3.8-27b,main-132,visibility question,move,base,4,director view,seen,1,"Thus the director, seeing only 2,9,7, would call 7 the largest."
t1160f3b,qwen3.8-27b,main-132,visibility question,move,base,5,own view,unseen,1,So I look at all blocks and pick the largest. The largest cube by size is the blue 3 (appears biggest and closest).
tbb439c3,qwen3.8-27b,main-133,visibility question,move,base,1,own view,unseen,1,"So among numbered blocks, the largest is 8 (yellow cube looks biggest)."
td19ca94,qwen3.8-27b,main-133,visibility question,move,base,2,own view,unseen,1,The largest block among all is 8. So you move 8.
t3b8d852,qwen3.8-27b,main-133,visibility question,move,base,3,own view,unseen,1,We (the viewer) see all blocks. The largest block by number is 8; by size also 8.
t8fc2768,qwen3.8-27b,main-133,visibility question,move,base,4,prior knowledge,unseen,1,The director presumably knows the configuration. The question is which number you move. You move the largest = 8.
tb400037,qwen3.8-27b,main-133,visibility question,move,base,5,director view,seen,1,"Among visible to director (5,1,7), the largest is 7 (orange looks bigger than green 1 and blue 5)."
t1c86a91,qwen3.8-27b,main-134,visibility question,move,base,1,director view,seen,1,"Since the director only perceives 1,2,3, its ""largest"" is 3."
t0198abc,qwen3.8-27b,main-134,visibility question,move,base,2,director view,seen,1,"Thus visible to director: 1,2,3. Chosen (largest among those) = 3."
ta9a1d60,qwen3.8-27b,main-134,visibility question,move,base,3,own view,unseen,1,The green 7 looks the largest. So chosen_block = 7.
tfc636de,qwen3.8-27b,main-134,visibility question,move,base,4,director view,seen,1,So red 3 largest among visible.
t6506ea9,qwen3.8-27b,main-134,visibility question,move,base,5,director view,seen,1,Largest among visible: physically 3 is largest (red cube looks big).
t117d124,qwen3.8-27b,main-135,visibility question,move,base,1,prior knowledge,unseen,1,"So director says move the largest block = 3, but he can't see it? He knows it's there presumably (he's the director, knows the setup)."
t2ff2675,qwen3.8-27b,main-135,visibility question,move,base,2,director view,seen,1,"So ""the largest block"" = largest among visible = 2."
teb3086f,qwen3.8-27b,main-135,visibility question,move,base,3,director view,seen,1,"Thus director sees 2,4,6. Largest among these = 2 (orange)."
t919843a,qwen3.8-27b,main-135,visibility question,move,base,4,own view,unseen,1,The yellow 3 looks largest (tallest cube in image).
tfedd40f,qwen3.8-27b,main-135,visibility question,move,base,5,own view,unseen,1,The yellow 3 cube looks largest (tall).
tdcc6187,qwen3.8-27b,main-136,visibility question,move,base,1,director view,seen,1,"Thus among visible {1,6,7}, largest is 6."
t5655e6f,qwen3.8-27b,main-136,visibility question,move,base,2,largest digit,seen,1,Largest number among them = 7.
t0010c85,qwen3.8-27b,main-136,visibility question,move,base,3,own view,unseen,1,"Since we can see every block, we know the purple is largest. So chosen_block = 3."
t99b9170,qwen3.8-27b,main-136,visibility question,move,base,4,director view,seen,1,"So director's visible set {1,6,7}. Largest among those by physical size = teal 6."
tab713ee,qwen3.8-27b,main-136,visibility question,move,base,5,director view,seen,1,"Since director can't see 3, the largest they see is 6."
tf236c41,qwen3.8-27b,main-137,visibility question,move,base,1,director view,seen,1,"And largest visible block = 8 (purple) since 7 hidden and 8 is largest among {6,5,8}."
t659cdcb,qwen3.8-27b,main-137,visibility question,move,base,2,own view,seen,1,The teal 7 cube in image is largest. I'll choose 7.
tc61872b,qwen3.8-27b,main-137,visibility question,move,base,3,own view,unseen,1,The largest block in the scene is 7 (teal).
t0517144,qwen3.8-27b,main-137,visibility question,move,base,4,director view,seen,1,"So among visible, purple 8 is largest physical."
t4a4f32b,qwen3.8-27b,main-137,visibility question,move,base,5,director view,seen,1,"Thus visible_to_director = [6,5,8]. Largest visible = 8."
t0ae5409,qwen3.8-27b,main-138,visibility question,move,base,1,own view,unseen,1,The largest block overall is 3.
ta378be2,qwen3.8-27b,main-138,visibility question,move,base,2,director view,seen,1,"Then largest among visible = 4 (since 3 hidden, 4 largest of {7,5,4})."
tc9db5b5,qwen3.8-27b,main-138,visibility question,move,base,3,own view,unseen,1,"Sizes: visually block3 purple looks largest (big cube), block4 orange medium-large, block7 medium, block5 small. So largest is 3."
t1afae6b,qwen3.8-27b,main-138,visibility question,move,base,4,own view,seen,1,"Among cubes, the purple ""3"" looks largest (taller, bigger in image)."
tb06eafd,qwen3.8-27b,main-138,visibility question,move,base,5,own view,unseen,1,The purple 3 is clearly the biggest cube in the image.
tf470a7a,qwen3.8-27b,main-139,visibility question,move,base,1,largest digit,seen,1,"""largest block"" = block with largest number."
t81c9fed,qwen3.8-27b,main-139,visibility question,move,base,2,largest digit,seen,1,I'll go with number interpretation: largest number visible to director = 9.
taefea87,qwen3.8-27b,main-139,visibility question,move,base,3,largest digit,seen,1,"Among blocks he can see (9,3,6) the largest number is 9."
tc4cb2d6,qwen3.8-27b,main-139,visibility question,move,base,4,largest digit,seen,1,"The largest number among visible blocks (9,3,6) is 9."
td2f9b3e,qwen3.8-27b,main-139,visibility question,move,base,5,director view,seen,1,"I'll go with visible = [9,3,6], largest visible physical = 6."
t017ff41,qwen3.8-27b,main-140,visibility question,move,base,1,own view,unseen,1,The question just asks which number you move = largest block = 3.
ta22c4c1,qwen3.8-27b,main-140,visibility question,move,base,2,director view,seen,1,"So we move the block the director intends, which is the largest visible-to-director block = 4."
te158960,qwen3.8-27b,main-140,visibility question,move,base,3,director view,seen,1,"So director's ""largest block"" = largest among what he sees = block 4."
t6688ecd,qwen3.8-27b,main-140,visibility question,move,base,4,own view,unseen,1,You (the player) see every block. So you determine largest = 3.
t118e3b7,qwen3.8-27b,main-140,visibility question,move,base,5,director view,seen,1,"So ""the largest block"" refers to the largest among visible-to-him = 4."
te061e83,qwen3.8-27b,main-141,visibility question,move,base,1,own view,unseen,1,The puzzle just asks which you move: the largest block overall =7.
tad35d05,qwen3.8-27b,main-141,visibility question,move,base,2,director view,seen,1,"Since 7 is largest overall and visible to director, I move 7."
ta262ab0,qwen3.8-27b,main-141,visibility question,move,base,3,director view,seen,1,Then largest visible = 2 (since 4 is tiny).
tf7a6c1f,qwen3.8-27b,main-141,visibility question,move,base,4,director view,seen,1,"The director's command ""move the largest block"" presumably refers to the largest block that the director can see."
ta6e7a45,qwen3.8-27b,main-141,visibility question,move,base,5,director view,seen,1,"The director, from his viewpoint, sees 8 and 2; the largest of those is 2."
tcedad37,qwen3.8-27b,main-142,visibility question,move,base,1,director view,seen,1,"So the largest among visible-to-director blocks is teal ""9""."
t649fca7,qwen3.8-27b,main-142,visibility question,move,base,2,own view,unseen,1,"Even though director can't see it, you (the viewer) know it's largest. So you move 1."
t458a6ef,qwen3.8-27b,main-142,visibility question,move,base,3,director view,seen,1,"So among visible, 9 is largest."
tcde49b3,qwen3.8-27b,main-142,visibility question,move,base,4,director view,seen,1,"Since director can't see block 1, the director's ""largest block"" is the largest among visible-to-director blocks = 9."
taf56128,qwen3.8-27b,main-142,visibility question,move,base,5,prior knowledge,unseen,1,"But the director is the one saying ""move the largest block"" — he knows sizes, not necessarily via sight."
t7d034e7,qwen3.8-27b,main-143,visibility question,move,base,1,prior knowledge,unseen,1,"if block7 is hidden from director, can the director still reference ""the largest block""? The director knows the scene presumably;"
t740548c,qwen3.8-27b,main-143,visibility question,move,base,2,own view,unseen,1,"we (the player) see all blocks, so we know the largest is 7."
tda0b6fc,qwen3.8-27b,main-143,visibility question,move,base,3,director view,seen,1,the largest block in the director's view = 1.
ta3749d0,qwen3.8-27b,main-143,visibility question,move,base,4,director view,seen,1,"Now ""largest block"" from director's perspective = largest among {1,5,6} = 1."
tbf395c3,qwen3.8-27b,main-143,visibility question,move,base,5,own view,unseen,1,Now largest block: visually block7 is largest (big green cube).
t81e9d94,qwen3.8-27b,main-144,visibility question,move,base,1,director view,seen,1,So the referent is the largest among blocks the director sees = 8.
tfeb6b7f,qwen3.8-27b,main-144,visibility question,move,base,2,own view,unseen,1,The red 5 cube looks the largest in pixel size.
t3e9e0f3,qwen3.8-27b,main-144,visibility question,move,base,3,director view,seen,1,"So among visible blocks (1,4,8), the largest is 8 (orange) vs 4 (yellow) vs 1 (teal)."
t26aad0f,qwen3.8-27b,main-144,visibility question,move,base,4,director view,seen,1,"Among those visible, the largest is the orange 8 (it looks bigger than teal 1 and yellow 4)."
tb9ebf49,qwen3.8-27b,main-144,visibility question,move,base,5,director view,seen,1,"The director sees 1,4,8. The largest among those is 8 (orange large) vs 4 small vs1 small."
t966905c,qwen3.8-27b,main-145,visibility question,move,base,1,own view,unseen,1,"The largest is orange ""1"". However, can I see all blocks? Yes. So I move orange = 1."
tf6be7cc,qwen3.8-27b,main-145,visibility question,move,base,2,own view,seen,1,Largest block: numeric largest = 8. Also physically the green 8 looks largest.
tbb7c070,qwen3.8-27b,main-145,visibility question,move,base,3,director view,seen,1,"Among blocks director can see (4,3,8), the largest physical is 8 (green appears largest)."
t9ea9d74,qwen3.8-27b,main-145,visibility question,move,base,4,director view,seen,1,So we must pick the largest block that the director can see.
t368037c,qwen3.8-27b,main-145,visibility question,move,base,5,director view,seen,1,The largest block he sees would be green 8 (size large).
tb8ec360,qwen3.8-27b,main-146,visibility question,move,base,1,director view,seen,1,"The director can see 8,3,1. The largest of those is 8."
ta0bd0f2,qwen3.8-27b,main-146,visibility question,move,base,2,director view,seen,1,Thus largest visible = 8 (since 8's cube bigger than 3's).
te6853f9,qwen3.8-27b,main-146,visibility question,move,base,3,own view,unseen,1,The largest block is 6. But is 6 visible to me? Yes I see all blocks. So I move 6.
t9f43010,qwen3.8-27b,main-146,visibility question,move,base,4,director view,seen,1,largest physical size among visible is blue 8 (since orange 6 not visible to director).
t58ee014,qwen3.8-27b,main-146,visibility question,move,base,5,own view,unseen,1,The largest block you see is 6. So you move 6.
t203408b,qwen3.8-27b,main-147,visibility question,move,base,1,own view,unseen,1,I should move the largest block regardless of visibility. Largest is 3.
tea77515,qwen3.8-27b,main-147,visibility question,move,base,2,director view,seen,1,So you (viewer) understand he means the largest block from his view = purple 2.
t17ccd67,qwen3.8-27b,main-147,visibility question,move,base,3,director view,seen,1,"So among visible, purple 2 physically largest."
tb586cfb,qwen3.8-27b,main-147,visibility question,move,base,4,director view,seen,1,"The director says ""the largest block"" referring to what he sees. Among 2,5,7, the largest is 2 (purple)."
t065bebd,qwen3.8-27b,main-147,visibility question,move,base,5,director view,seen,1,"The director can see 2,5,7. Among those, largest is purple 2."
t864c19d,qwen3.8-27b,main-148,visibility question,move,base,1,own view,unseen,1,The viewer can move any block they see (they see all). So chosen = largest = 3.
te8412e9,qwen3.8-27b,main-148,visibility question,move,base,2,own view,unseen,1,"For B, the director gives a command; we interpret ""largest"" as the actual largest block, which is 3."
t6717729,qwen3.8-27b,main-148,visibility question,move,base,3,own view,unseen,1,The largest block in size (volume) appears to be the blue one labeled 3 (it's drawn biggest).
t4167de8,qwen3.8-27b,main-148,visibility question,move,base,4,director view,seen,1,So largest visible to director is 7.
t6d9f9e6,qwen3.8-27b,main-148,visibility question,move,base,5,director view,seen,1,Thus purple (7) is larger than red (9). So largest visible = 7.
tba46889,qwen3.8-27b,main-149,visibility question,move,base,1,director view,seen,1,So you move the largest visible-to-director block = 8.
t0392a7d,qwen3.8-27b,main-149,visibility question,move,base,2,director view,seen,1,"Among director-visible {8,4,1}, largest is 8 (red)."
tf58f46a,qwen3.8-27b,main-149,visibility question,move,base,3,own view,unseen,1,I can see all blocks. The largest is 9.
t47930ee,qwen3.8-27b,main-149,visibility question,move,base,4,own view,unseen,1,"Among all blocks, largest by size: visually teal 9 looks largest, red 8 similar, yellow 1 medium, orange 4 small."
t1fb576e,qwen3.8-27b,main-149,visibility question,move,base,5,director view,seen,1,"The director can only see 8,4,1. Among those, red 8 is largest."
td323393,qwen3.8-27b,main-150,visibility question,move,base,1,own view,unseen,1,"Even though director can't see it, the largest is still 6. The size is intrinsic."
te05221e,qwen3.8-27b,main-150,visibility question,move,base,2,director view,seen,1,"So we must pick, among visible-to-director blocks, the largest."
ta7bb10e,qwen3.8-27b,main-150,visibility question,move,base,3,director view,seen,1,So largest visible to director = 3.
t159bbe2,qwen3.8-27b,main-150,visibility question,move,base,4,own view,unseen,1,The purple 6 looks biggest. So largest block = 6.
tb881924,qwen3.8-27b,main-150,visibility question,move,base,5,director view,seen,1,"So director, seeing only 3,4,7, would call 3 the largest (if 3 is biggest among those)."
taa3fe3b,qwen3.8-27b,main-151,visibility question,move,base,1,director view,seen,1,"Among visible (3,9,1), largest physical is 3."
t289f5b0,qwen3.8-27b,main-151,visibility question,move,base,2,director view,seen,1,"Among visible, orange 3 is largest."
t51f858a,qwen3.8-27b,main-151,visibility question,move,base,3,prior knowledge,unseen,1,"The director says move the largest block; that's fine, director knows which is largest regardless of visibility. You move 7."
t8835e0a,qwen3.8-27b,main-151,visibility question,move,base,4,own view,unseen,1,However the question B is separate from visibility; it's a command. You move the largest block = 7.
t76af21f,qwen3.8-27b,main-151,visibility question,move,base,5,director view,seen,1,"the director sees 1,3,9. Largest among those is 3 (orange bigger than teal 1 and yellow 9)."
tabae416,qwen3.8-27b,main-152,visibility question,move,base,1,director view,seen,1,"Since he can't see block 1, he'd mean the largest among those he sees, which is 2."
t77cfa62,qwen3.8-27b,main-152,visibility question,move,base,2,director view,seen,1,"So among visible to director (2,3,7), largest = 2."
t45403fc,qwen3.8-27b,main-152,visibility question,move,base,3,own view,unseen,1,Largest block by size: green block 1 is largest (big cube).
t580067c,qwen3.8-27b,main-152,visibility question,move,base,4,own view,unseen,1,The largest block overall is 1.
td18924a,qwen3.8-27b,main-152,visibility question,move,base,5,own view,unseen,1,The green cube 1 looks largest (big green cube).
t5a4af1c,qwen3.8-27b,main-153,visibility question,move,base,1,director view,seen,1,"The director's perspective: he sees 4,3,6; the largest he sees is 4."
t37c1122,qwen3.8-27b,main-153,visibility question,move,base,2,own view,unseen,1,The largest block overall is red 2. So I move 2.
tc1c9b7e,qwen3.8-27b,main-153,visibility question,move,base,3,director view,seen,1,"So to director, block 6 appears largest."
t7717498,qwen3.8-27b,main-153,visibility question,move,base,4,own view,unseen,1,The largest block overall is red 2. So you move 2.
t5cce7d7,qwen3.8-27b,main-153,visibility question,move,base,5,director view,seen,1,"Since the director can only see blocks 4,3,6, the ""largest block"" from the director's perspective (largest among what director sees) is 4."
t0ff9435,qwen3.8-27b,main-154,visibility question,move,base,1,director view,seen,1,"So among what director sees, largest is blue 7."
t6a92cf7,qwen3.8-27b,main-154,visibility question,move,base,2,director view,seen,1,"The director sees 7 (large), 9 (small), 1 (small). So largest visible = 7."
t3eec490,qwen3.8-27b,main-154,visibility question,move,base,3,director view,seen,1,"But the director only refers to blocks he can see. If he sees all, the largest among all is the biggest cube."
tb8c16d9,qwen3.8-27b,main-154,visibility question,move,base,4,director view,seen,1,The director intends the largest block from their view = 7.
t8c32470,qwen3.8-27b,main-154,visibility question,move,base,5,director view,seen,1,So largest visible = 7.
t6994df9,qwen3.8-27b,main-155,visibility question,move,base,1,director view,seen,1,"The largest among visible to director (8,9,5) is green 9 (size) or digit 9."
tbc71995,qwen3.8-27b,main-155,visibility question,move,base,2,own view,unseen,1,"You (the viewer) see all blocks, so you identify the largest by your view."
t4af67e9,qwen3.8-27b,main-155,visibility question,move,base,3,director view,seen,1,"Since director can't see 3, the largest the director sees is 9."
ta0f77b9,qwen3.8-27b,main-155,visibility question,move,base,4,largest digit,seen,1,However the simplest reading: largest by number = 9.
t64758e3,qwen3.8-27b,main-155,visibility question,move,base,5,director view,seen,1,"Now, the director sees 8,9,5 (not 3). Among visible, largest = 9."
t173f40f,qwen3.8-27b,main-156,visibility question,move,base,1,own view,unseen,1,"But the instruction is to me, and I can see all blocks. The largest block I see is 8."
t698bbe6,qwen3.8-27b,main-156,visibility question,move,base,2,own view,unseen,1,"So largest block overall is 8 (yellow). Even though director can't see 8, the size is objective."
tbd2c1f3,qwen3.8-27b,main-156,visibility question,move,base,3,own view,unseen,1,Yellow 8 looks largest cube (big).
t171190e,qwen3.8-27b,main-156,visibility question,move,base,4,director view,seen,1,"The director, not seeing 8, would think the largest he sees is 6."
t3114447,qwen3.8-27b,main-156,visibility question,move,base,5,director view,seen,1,"I'll consider the director's perspective: they see 1,3,6; the largest is 6."
tbbc8d3d,qwen3.8-27b,main-157,visibility question,move,base,1,own view,unseen,1,"You see all, you pick the physically largest = blue = 3."
t8d55464,qwen3.8-27b,main-157,visibility question,move,base,2,director view,seen,1,"Visible = {6,7}. The largest among these by apparent/physical size is 6 (red bigger than teal)."
tb23dc29,qwen3.8-27b,main-157,visibility question,move,base,3,director view,seen,1,The largest visible block to director is red (6).
tc9400fb,qwen3.8-27b,main-157,visibility question,move,base,4,own view,unseen,1,"I see the largest is 3, so I move 3."
t2904397,qwen3.8-27b,main-157,visibility question,move,base,5,director view,seen,1,"The director can't see blue, so from director's view the largest visible is red 6."
tef99108,qwen3.8-27b,main-158,visibility question,move,base,1,director view,seen,1,"So among visible, largest = red 1."
tdaf50b2,qwen3.8-27b,main-158,visibility question,move,base,2,own view,unseen,1,The blue 3 appears largest in the image.
td99599f,qwen3.8-27b,main-158,visibility question,move,base,3,own view,unseen,1,Possibly among all blocks. The largest is 3. So you move 3.
td4af3e1,qwen3.8-27b,main-158,visibility question,move,base,4,director view,seen,1,So largest visible to director = 1.
t8036650,qwen3.8-27b,main-158,visibility question,move,base,5,own view,unseen,1,The blue 3 appears largest in the image (biggest cube).
t26cc68e,qwen3.8-27b,main-159,visibility question,move,base,1,own view,unseen,1,The largest block in the scene is 5. So you move 5.
t5c442b1,qwen3.8-27b,main-159,visibility question,move,base,2,own view,unseen,1,The largest block on the table. The teal 5 is largest.
t0772d6c,qwen3.8-27b,main-159,visibility question,move,base,3,own view,unseen,1,Largest block = the teal 5 block (it's the biggest cube). So you move block 5.
t57e34dd,qwen3.8-27b,main-159,visibility question,move,base,4,own view,unseen,1,The largest block overall is 5 (teal).
t5aaff97,qwen3.8-27b,main-159,visibility question,move,base,5,director view,seen,1,So largest visible is 2.
tfefb6d1,qwen3.8-27b,main-160,visibility question,move,base,1,director view,seen,1,So red 8 is largest among visible. So director means 8.
t69a4119,qwen3.8-27b,main-160,visibility question,move,base,2,own view,unseen,1,I see all blocks. I judge largest by actual size. The largest appears to be orange 5.
t7afc967,qwen3.8-27b,main-160,visibility question,move,base,3,own view,unseen,1,"The director says ""the largest block"" referring to physical size, you (the viewer) identify which is largest: block 5."
ta9e5be1,qwen3.8-27b,main-160,visibility question,move,base,4,own view,unseen,1,"The orange block ""5"" appears the largest cube visually."
tcc617cf,qwen3.8-27b,main-160,visibility question,move,base,5,own view,unseen,1,You should move the largest block among those you can see (all). That's the orange 5.
t07be7f7,qwen3.8-27b,main-001,,move,base,1,director view,seen,1,"Among visible {7,4}, 4 looks bigger than 7."
tfa4c331,qwen3.8-27b,main-001,,move,base,2,largest digit,seen,1,Thus largest visible number = 7.
t1edad41,qwen3.8-27b,main-001,,move,base,3,director view,seen,1,So director sees 7 and 4. Largest = 4.
t66a5677,qwen3.8-27b,main-001,,move,base,4,largest digit,seen,1,"So I need to figure out which blocks the director can see, then pick the largest number among those."
t6272d9e,qwen3.8-27b,main-001,,move,base,5,largest digit,seen,1,Thus director sees 3 and 4. Largest number = 4.
tfa1e1eb,qwen3.8-27b,main-002,,move,base,1,director view,seen,1,"Thus director sees 1 and 8, not 2. Largest among visible = 1 (since 1 bigger than 8)."
t8a70e99,qwen3.8-27b,main-002,,move,base,2,director view,seen,1,Hence largest visible to director is block 1.
t4d04fdd,qwen3.8-27b,main-002,,move,base,3,director view,seen,1,"Since the director can't see block 2, the director's largest is block 1."
td5a14f8,qwen3.8-27b,main-002,,move,base,4,director view,seen,1,The director only considers visible blocks. All visible. So largest = 2.
t7498c27,qwen3.8-27b,main-002,,move,base,5,director view,seen,1,"Then director's visible blocks are 1 and 8. Among those, largest is 1 (blue cube appears larger than purple)."
te47cc52,qwen3.8-27b,main-003,,move,base,1,own view,not stated,1,"The director says ""the largest block"" meaning among all blocks on the table. So we just identify the physically largest block."
t50c904a,qwen3.8-27b,main-003,,move,base,2,largest digit,seen,1,"So ""largest block"" = highest number."
t8522832,qwen3.8-27b,main-003,,move,base,3,director view,seen,1,Thus the largest block the director can see is purple = 4.
t57eaef1,qwen3.8-27b,main-003,,move,base,4,director view,seen,1,"Among visible to director (4 and 7), largest = 4."
t298ca71,qwen3.8-27b,main-003,,move,base,5,director view,seen,1,Thus director sees blocks 7 and 4. The largest among those is 4 (purple) which appears larger than 7.
tb6a3483,qwen3.8-27b,main-004,,move,base,1,director view,seen,1,"Thus director sees 7 and 9, not 8. Largest visible = 7."
t3bf1e73,qwen3.8-27b,main-004,,move,base,2,director view,seen,1,"Thus ""largest block"" that director can see = green 7."
t8a61120,qwen3.8-27b,main-004,,move,base,3,director view,seen,1,So director sees 7 and 9. Largest among those = 7 (green) since 7 bigger than 9.
t162512a,qwen3.8-27b,main-004,,move,base,4,director view,seen,1,"So the director's ""largest block"" = largest he can see = 7."
t5093635,qwen3.8-27b,main-004,,move,base,5,director view,seen,1,"So among visible to director (7 and 9), 7 is larger."
t4c1f728,qwen3.8-27b,main-005,,move,base,1,own view,not stated,0,The blue 7 appears largest in the image from my view.
tc7d09de,qwen3.8-27b,main-005,,move,base,2,largest digit,seen,1,"The ""largest block"" in terms of number is 4."
t471f65d,qwen3.8-27b,main-005,,move,base,3,largest digit,seen,1,The largest among visible (by number) is 4.
t3d27a4b,qwen3.8-27b,main-005,,move,base,4,largest digit,seen,1,"So ""largest block"" = block with largest digit that the director can see."
t267ecb7,qwen3.8-27b,main-005,,move,base,5,director view,seen,1,So the largest visible-to-director block is 1.
te357e4c,qwen3.8-27b,main-006,,move,base,1,largest digit,seen,1,"The ""largest block"" to the director is the one with the largest digit among visible = 9."
t6485bdb,qwen3.8-27b,main-006,,move,base,2,director view,seen,1,So director's largest visible = blue 2.
t46a06eb,qwen3.8-27b,main-006,,move,base,3,director view,seen,1,"So among visible (blue, red), largest is blue = 2."
t028ced4,qwen3.8-27b,main-006,,move,base,4,director view,seen,1,"Since 5 is hidden, the largest visible is 2."
te84e164,qwen3.8-27b,main-006,,move,base,5,director view,seen,1,"So largest visible to director is blue ""2""."
tea1bf8f,qwen3.8-27b,main-007,,move,base,1,director view,seen,1,"So among visible, purple 6 is largest by both size and number."
t007103c,qwen3.8-27b,main-007,,move,base,2,director view,seen,1,"Thus director sees 6 and 4. Among those, largest is 6 (purple appears larger and likely physically larger than yellow 4)."
tca109be,qwen3.8-27b,main-007,,move,base,3,director view,seen,1,Thus director sees purple 6 and yellow 4. Largest among them = 6.
t737d177,qwen3.8-27b,main-007,,move,base,4,director view,seen,1,"In the image, purple (6) appears larger than yellow (4). So director's largest visible is 6."
tb7dbb89,qwen3.8-27b,main-007,,move,base,5,director view,seen,1,"Among visible (6 and 4), physical largest = 6."
tfe5e7ad,qwen3.8-27b,main-008,,move,base,1,director view,seen,1,So director sees 3. The largest block he sees is 3 anyway.
t43ba84b,qwen3.8-27b,main-008,,move,base,2,own view,not stated,1,"For question B, ""the largest block"" likely means the block with greatest size. Among 1,3,6 the largest is 3."
t19b7677,qwen3.8-27b,main-008,,move,base,3,director view,seen,1,So director sees all three? Then largest is yellow 3.
t3932460,qwen3.8-27b,main-008,,move,base,4,director view,seen,1,I'll go with the largest block = 3. The director can see it. So chosen_block = 3.
tdd45b7c,qwen3.8-27b,main-008,,move,base,5,director view,seen,1,"The director can see block 3 (not occluded). So director's ""largest block"" = 3."
tb43abbb,qwen3.8-27b,main-009,,move,base,1,director view,seen,1,Largest among visible to director is 9.
t4f9eeb1,qwen3.8-27b,main-009,,move,base,2,director view,seen,1,So director's largest visible block is 9.
te1b1d08,qwen3.8-27b,main-009,,move,base,3,director view,seen,1,The largest visible to director = 9.
tec1fe8f,qwen3.8-27b,main-009,,move,base,4,director view,seen,1,So the largest block the director can see is 9.
t948274a,qwen3.8-27b,main-009,,move,base,5,director view,seen,1,"So director's ""largest block"" from their view: they see orange and yellow; orange appears larger than yellow (and physically larger). So director means orange = 9."
t4ed4b9a,qwen3.8-27b,main-010,,move,base,1,director view,seen,1,Given director sees 2 and 8; biggest cube among them is 2.
ta452e90,qwen3.8-27b,main-010,,move,base,2,director view,seen,1,"the largest block (7) is hidden from director, so director's ""largest"" is the largest among visible = 2."
t4d4673f,qwen3.8-27b,main-010,,move,base,3,director view,seen,1,Thus director sees 2 and 8. Largest physical among them =2.
t7885e3a,qwen3.8-27b,main-010,,move,base,4,director view,seen,1,"The director's statement ""move the largest block"" points to the largest cube, which is 7, and it's plausibly visible."
tc955b13,qwen3.8-27b,main-010,,move,base,5,director view,seen,1,"Thus regardless, the largest block visible to director is 7, provided director can see 7."
t495eab6,qwen3.8-27b,main-011,,move,base,1,own view,unseen,1,"For question B, the director says ""the largest block"" which is unambiguous: the physically largest cube = 9. You move 9. The visibility rules might be red herrings or for other sub-questions."
t224cf8e,qwen3.8-27b,main-011,,move,base,2,director view,seen,1,So all three visible to director too. The largest by size is the orange 9.
te13084f,qwen3.8-27b,main-011,,move,base,3,director view,seen,1,"Among visible, the largest physical cube is 4 (since 9 hidden)."
t6d02a8d,qwen3.8-27b,main-011,,move,base,4,director view,seen,1,The largest visible to director is 4 (teal) since 9 is hidden.
t1d0b3da,qwen3.8-27b,main-011,,move,base,5,director view,seen,1,Largest visible to director = 4 (teal bigger than purple).
tb5fb41a,qwen3.8-27b,main-012,,move,base,1,director view,seen,1,Director sees 2 and 1 (5 occluded). Largest among those = 2.
te226a8b,qwen3.8-27b,main-012,,move,base,2,director view,seen,1,Thus the largest block the director can see is 2.
tb09b9a0,qwen3.8-27b,main-012,,move,base,3,director view,seen,1,Thus largest visible to director = blue = 2.
tfb7d385,qwen3.8-27b,main-012,,move,base,4,director view,seen,1,"Among visible, largest is 2 (blue cube bigger than orange)."
tc7058f6,qwen3.8-27b,main-012,,move,base,5,largest digit,seen,1,Hence largest visible number = 2.
t979a0bf,qwen3.8-27b,main-013,,move,base,1,director view,seen,1,The largest physical block is 3. The director can see 3 (not occluded). So I move 3.
tfdd2972,qwen3.8-27b,main-013,,move,base,2,director view,seen,1,"Even if partition blocks 9, teal is visible. So largest visible = 3."
t5e92ec6,qwen3.8-27b,main-013,,move,base,3,director view,seen,1,Hence director's largest visible = green 5.
t641744e,qwen3.8-27b,main-013,,move,base,4,director view,seen,1,"Thus the largest block the director can see is 3, which is also the largest overall."
tb7bd87e,qwen3.8-27b,main-013,,move,base,5,largest digit,seen,1,"all cubes same size, so ""largest"" means largest number"
t695e0d0,qwen3.8-27b,main-014,,move,base,1,director view,seen,1,"Thus I must determine which blocks the director can see, then among those pick the largest by size."
t6edb993,qwen3.8-27b,main-014,,move,base,2,largest digit,seen,1,"Among visible, largest number is 5."
t5ab9b1c,qwen3.8-27b,main-014,,move,base,3,director view,seen,1,"Thus among director-visible {5,2}, largest = 2."
t1d16ccc,qwen3.8-27b,main-014,,move,base,4,director view,seen,1,Thus director sees 5 and 2. Among those largest is 2 (since 2 bigger than 5).
t56bcbe0,qwen3.8-27b,main-014,,move,base,5,largest digit,seen,1,All blocks are cubes same size presumably. So largest = largest number.
t43b15d8,qwen3.8-27b,main-015,,move,base,1,largest digit,seen,1,"Thus among blocks the director can see, the largest number is 6 (since 9 is hidden)."
t3e7bedc,qwen3.8-27b,main-015,,move,base,2,director view,seen,1,"So among blocks the director can see (6 and 2), the largest is 6."
tb43ace0,qwen3.8-27b,main-015,,move,base,3,director view,seen,1,Thus director sees 2 and 6; largest is 2.
t0068be1,qwen3.8-27b,main-015,,move,base,4,director view,seen,1,"Thus among director-visible {6,2}, largest physical = 2."
t91270d1,qwen3.8-27b,main-015,,move,base,5,director view,seen,1,"Thus from director's view, visible are 6 and 2; the physically largest visible is 2."
tf922532,qwen3.8-27b,main-016,,move,base,1,largest digit,seen,1,The largest number among visible is 7.
tc53da3f,qwen3.8-27b,main-016,,move,base,2,director view,seen,1,The director can see the largest block (orange 2) because it's not occluded. So I move block 2.
t0c56d41,qwen3.8-27b,main-016,,move,base,3,largest digit,seen,1,"Among visible (5 and 7), largest number is 7."
te9112e0,qwen3.8-27b,main-016,,move,base,4,largest digit,seen,1,"So ""largest"" must be by number. Among visible to director {5,7}, largest 7."
td84f46b,qwen3.8-27b,main-016,,move,base,5,director view,seen,1,"Thus the director's ""largest block"" = 5 (since 2 is hidden)."
tab8d5a5,qwen3.8-27b,main-017,,move,base,1,director view,seen,1,"Since it can't see purple, among {green, teal} the largest physical is teal (5)."
t1a30cf9,qwen3.8-27b,main-017,,move,base,2,largest digit,seen,1,"So the director's ""largest block"" = max digit among blocks visible to director."
t051e22c,qwen3.8-27b,main-017,,move,base,3,largest digit,seen,1,"Thus ""largest block"" must refer to the number. Largest number overall = 9."
t4a20fb3,qwen3.8-27b,main-017,,move,base,4,director view,seen,1,"Thus director sees green and teal, not purple. Largest visible = teal (5) physically."
tb2b578b,qwen3.8-27b,main-017,,move,base,5,director view,seen,1,Thus largest visible by size = teal 5.
teab5b5e,qwen3.8-27b,main-018,,move,base,1,director view,seen,1,So the largest block the director sees is 8.
tcdd1712,qwen3.8-27b,main-018,,move,base,2,director view,seen,1,Thus the largest block the director sees is orange = 8.
ta449052,qwen3.8-27b,main-018,,move,base,3,director view,seen,1,"Thus director sees 4 and 8, largest is 8."
tfd1104c,qwen3.8-27b,main-018,,move,base,4,director view,seen,1,"So the director, when saying ""the largest block"", means the largest among what they see, which is 8."
tc9df6b2,qwen3.8-27b,main-018,,move,base,5,own view,not stated,1,I see all blocks. The largest is 1.
t7618aed,qwen3.8-27b,main-019,,move,base,1,largest digit,seen,1,"""largest block"" means largest number."
tc1dc8b0,qwen3.8-27b,main-019,,move,base,2,largest digit,seen,1,the largest number among all blocks is 5.
t7686520,qwen3.8-27b,main-019,,move,base,3,director view,seen,1,Thus director sees blue as the biggest. So they refer to 3.
t973fc61,qwen3.8-27b,main-019,,move,base,4,director view,seen,1,So largest visible = blue = 3.
t676a11d,qwen3.8-27b,main-019,,move,base,5,largest digit,seen,1,Thus number-based: visible numbers 5 and 3 → largest 5.
tcf995d0,qwen3.8-27b,main-020,,move,base,1,own view,not stated,1,"all three blocks are visible to me; the director's visibility is a separate constraint but the ""largest block"" among all is 5."
t943af18,qwen3.8-27b,main-020,,move,base,2,director view,seen,1,"Thus director sees blocks 1 and 6. Among them, largest physical = 1."
tac26a6b,qwen3.8-27b,main-020,,move,base,3,director view,seen,1,"Given sizes: 5 > 1 > 6. Director sees {1,6}. Largest visible =1."
t83c5d27,qwen3.8-27b,main-020,,move,base,4,director view,seen,1,the director's apparent size ranking is reverse of mine: what's smallest to me is largest to director. Smallest to me = 6.
tcad8b6e,qwen3.8-27b,main-020,,move,base,5,director view,seen,1,Thus the director's largest visible block is 1.
ta214531,qwen3.8-27b,main-021,,move,base,1,own view,not stated,1,The largest block in 3D is the same regardless of viewpoint.
t87836d2,qwen3.8-27b,main-021,,move,base,2,director view,seen,1,"Among visible to director, largest is 5 (red cube bigger than purple 9)."
t025484c,qwen3.8-27b,main-021,,move,base,3,director view,seen,1,Then director's largest visible is red 5 (since 5 bigger than 9).
t2606241,qwen3.8-27b,main-021,,move,base,4,director view,seen,1,Thus the largest block the director sees is 6 (since 6 is largest overall and visible).
t9932aa4,qwen3.8-27b,main-021,,move,base,5,director view,seen,1,"Thus among visible to director (5 and 9), largest is 5."
t66c652b,qwen3.8-27b,main-022,,move,base,1,largest digit,seen,1,"Thus visible set {4,1}. Largest number =4."
tbf95a2b,qwen3.8-27b,main-022,,move,base,2,own view,not stated,0,"Visually, the red block (8) appears larger than the green (4) and orange (1) blocks."
tbf175b4,qwen3.8-27b,main-022,,move,base,3,director view,seen,1,"the biggest cube, which is 8, and the director can see it"
t208913d,qwen3.8-27b,main-022,,move,base,4,own view,not stated,1,"I think the intended answer is simply the largest block by size, which is 8, and visibility is just context for other questions in the set (this is ""Question B"" implying multiple)."
t325f2f2,qwen3.8-27b,main-022,,move,base,5,director view,seen,1,"The director's ""largest block"" likely refers to the block that is largest among those it can see; if it sees all, it's 8."
t5115079,qwen3.8-27b,main-023,,move,base,1,director view,seen,1,"So the director's ""largest block"" among what they see is 6."
tcd544bb,qwen3.8-27b,main-023,,move,base,2,largest digit,seen,1,The largest number among those is 6.
t23e52b1,qwen3.8-27b,main-023,,move,base,3,director view,seen,1,Thus director sees 1 and 6; largest is 6.
t370f9cf,qwen3.8-27b,main-023,,move,base,4,director view,seen,1,So director cannot see 2. Then largest visible = 6.
t8a966b6,qwen3.8-27b,main-023,,move,base,5,director view,seen,1,"Thus among director-visible {1,6}, largest = 6."
te31c957,qwen3.8-27b,main-024,,move,base,1,director view,seen,1,"The director's ""largest block"" is the largest among blocks visible to him."
t061b902,qwen3.8-27b,main-024,,move,base,2,director view,seen,1,"The director cannot see 2 (blocked by partition). So among visible, largest is 1."
t68ba112,qwen3.8-27b,main-024,,move,base,3,director view,seen,1,Orange cube appears larger than teal cube. So largest visible = 1.
t13acc2d,qwen3.8-27b,main-024,,move,base,4,director view,seen,1,"So among his visible set {1,8}, largest physical is 1."
t63a652e,qwen3.8-27b,main-024,,move,base,5,director view,seen,1,"So among visible (orange, teal), orange largest => block 1."
t7a7d38d,qwen3.8-27b,main-025,,move,base,1,director view,seen,1,So director's largest visible block = 9.
t5a7c3cb,qwen3.8-27b,main-025,,move,base,2,director view,seen,1,"So to director, block 9 appears largest. Also it's visible (not blocked). So answer 9."
ta3eb171,qwen3.8-27b,main-025,,move,base,3,director view,seen,1,"Thus ""the largest block"" = orange 5. And it's visible to director (not blocked)."
t179eedd,qwen3.8-27b,main-025,,move,base,4,director view,seen,1,"Since director can't see 5, the largest they see is 9."
t91952d5,qwen3.8-27b,main-025,,move,base,5,director view,seen,1,The director means the largest block they can see.
ta74b56f,qwen3.8-27b,main-026,,move,base,1,own view,not stated,0,"Thus physical ranking: blue (6) largest, red (2) medium, orange (9) smallest."
tc7f5c22,qwen3.8-27b,main-026,,move,base,2,director view,seen,1,"The director means the largest block in their view, which is 2."
t31d9935,qwen3.8-27b,main-026,,move,base,3,director view,seen,1,Director sees 9 and 2. The largest among those is 2.
t0f7ae9e,qwen3.8-27b,main-026,,move,base,4,director view,seen,1,"Among visible blocks (9 and 2), the largest is 2 (red) because 2 is bigger than 9."
taf59414,qwen3.8-27b,main-026,,move,base,5,director view,seen,1,Director sees 9 and 2. Largest among visible = 2.
te86bda4,qwen3.8-27b,main-027,,move,base,1,director view,seen,1,So largest visible to director = 6.
t0b4d937,qwen3.8-27b,main-027,,move,base,2,largest digit,seen,1,The largest number among visible-to-director blocks is 9.
t8614b85,qwen3.8-27b,main-027,,move,base,3,largest digit,seen,1,"Among visible-to-director blocks {6,9}, largest number is 9."
td1caf79,qwen3.8-27b,main-027,,move,base,4,largest digit,seen,1,"Thus among blocks the director can see, the largest number is 9 (since 8 hidden)."
td07b26f,qwen3.8-27b,main-027,,move,base,5,largest digit,seen,1,Largest number visible = 9.
t43bf97d,qwen3.8-27b,main-028,,move,base,1,own view,not stated,0,"The orange block ""2"" appears to be the largest cube in the image."
t18a7edd,qwen3.8-27b,main-028,,move,base,2,own view,not stated,0,The largest block I see is 2.
tc65d508,qwen3.8-27b,main-028,,move,base,3,own view,not stated,1,"I interpret ""largest block"" as the largest block in the scene (since I see all)."
taa9aec2,qwen3.8-27b,main-028,,move,base,4,director view,seen,1,Thus director's largest visible block = 4.
tb001168,qwen3.8-27b,main-028,,move,base,5,director view,seen,1,"Thus the director, not seeing the largest overall (2), calls 4 the largest visible."
t395b725,qwen3.8-27b,main-029,,move,base,1,largest digit,seen,1,"Among {7,8}, largest number is 8."
t1cbcbc0,qwen3.8-27b,main-029,,move,base,2,director view,seen,1,"So director's ""largest block"" among those he sees = red 8."
t6c71304,qwen3.8-27b,main-029,,move,base,3,director view,seen,1,The director's largest visible by size is red 8 (since orange hidden).
td3c8711,qwen3.8-27b,main-029,,move,base,4,director view,seen,1,So orange even bigger for director. So largest = 1.
t7340c44,qwen3.8-27b,main-029,,move,base,5,own view,not stated,0,The director says move the largest block; the largest block overall is 1.
t72a1f8f,qwen3.8-27b,main-030,,move,base,1,own view,not stated,0,"So among the numbered blocks, the largest is the orange ""5""."
te0772fa,qwen3.8-27b,main-030,,move,base,2,director view,seen,1,"Among visible to director (1 and 9), the green 9 cube appears larger than teal 1."
t9879376,qwen3.8-27b,main-030,,move,base,3,director view,seen,1,"So the largest block the director sees is among {1,9}. The largest of those is 9 (since 9's cube looks bigger than 1's cube)."
t1feaffa,qwen3.8-27b,main-030,,move,base,4,director view,seen,1,"Thus among director-visible {1,9}, largest = 9 (both by number and likely size)."
t320d065,qwen3.8-27b,main-030,,move,base,5,director view,seen,1,Largest visible = 9 (green looks larger than teal).
td56c3ce,qwen3.8-27b,main-031,,move,base,1,director view,seen,1,"Thus the director, seeing only 7 and 3, calls 7 the largest."
ted5d510,qwen3.8-27b,main-031,,move,base,2,largest digit,seen,1,Largest number visible = 7.
ta92274d,qwen3.8-27b,main-031,,move,base,3,director view,seen,1,"Thus director sees {7,3}. Largest physical among them =7 (teal bigger than red)."
t314729e,qwen3.8-27b,main-031,,move,base,4,director view,seen,1,"Thus visible = {7,3}. Largest among them: compare sizes. In image, 7 appears larger than 3."
tadb3b53,qwen3.8-27b,main-031,,move,base,5,director view,seen,1,"Director can't see 2, so largest visible = 7."
tc81c84d,qwen3.8-27b,main-032,,move,base,1,director view,seen,1,Thus director sees 6 and 4 (and maybe not 2). Largest among visible = 6 (teal).
tb4ef344,qwen3.8-27b,main-032,,move,base,2,director view,seen,1,Thus the largest block the director can see is 6.
t93ff9c0,qwen3.8-27b,main-032,,move,base,3,director view,seen,1,"Among visible (6 and 4), teal 6 (155px) vs yellow 4 (125px): 6 larger."
t0d360ee,qwen3.8-27b,main-032,,move,base,4,director view,seen,1,"the physically largest which from image is the teal 6 (it looks biggest). Either way 6.

But the director's visibility: does director see the 6 block? Yes, left side unobstructed."
taf73d05,qwen3.8-27b,main-032,,move,base,5,director view,seen,1,"Among visible to director, largest is teal (6) anyway."
tbb56292,qwen3.8-27b,main-033,,move,base,1,largest digit,seen,1,"""largest block"" = block with largest number that the director can see. That's 6."
tf1b9eb2,qwen3.8-27b,main-033,,move,base,2,director view,seen,1,Thus the largest block the director can see is 6 (teal).
tb9bfd16,qwen3.8-27b,main-033,,move,base,3,largest digit,seen,1,"The ""largest block"" probably means largest number among those the director can see."
t3000a17,qwen3.8-27b,main-033,,move,base,4,largest digit,seen,1,Thus largest number visible to director = 6.
t3634849,qwen3.8-27b,main-033,,move,base,5,largest digit,seen,1,Largest number among visible = 6.
tcb2f77a,qwen3.8-27b,main-034,,move,base,1,largest digit,seen,1,Largest among them by size? I'll go with number: 9.
t5c23060,qwen3.8-27b,main-034,,move,base,2,director view,seen,1,"Thus among visible {9,1}, largest is 1."
tb1a24d1,qwen3.8-27b,main-034,,move,base,3,own view,not stated,1,"I see all blocks, so I know which is largest: blue 4."
tfa136e4,qwen3.8-27b,main-034,,move,base,4,director view,seen,1,Thus director sees 9 and 1. Largest = 1 (since 1's cube bigger than 9's).
t91f0ead,qwen3.8-27b,main-034,,move,base,5,own view,not stated,1,"Given the visual, the largest cube is the blue 4. I'll answer 4."
te449573,qwen3.8-27b,main-035,,move,base,1,largest digit,seen,1,The largest number is 8.
te9ae30f,qwen3.8-27b,main-035,,move,base,2,largest digit,seen,1,"Double check ""largest block"" meaning largest number? Yes digits 8,2,4; largest is 8."
t10e749d,qwen3.8-27b,main-035,,move,base,3,director view,seen,1,"the director cannot see the largest block we see (the green 4), so the director's ""largest"" is the next, the yellow 8."
t1e920b7,qwen3.8-27b,main-035,,move,base,4,director view,seen,1,Thus largest visible to director is green = 4.
ta268082,qwen3.8-27b,main-035,,move,base,5,director view,seen,1,"Among visible {8,2}, the largest block (by cube size) is yellow 8 (medium) vs orange 2 (small)."
t32618dd,qwen3.8-27b,main-036,,move,base,1,director view,seen,1,So he means the largest among what he sees = 9.
td659c27,qwen3.8-27b,main-036,,move,base,2,largest digit,seen,1,"So among blocks the director can see, the largest number is 9."
tbf86300,qwen3.8-27b,main-036,,move,base,3,largest digit,seen,1,"The ""largest block"" by number is 9."
tb1915ce,qwen3.8-27b,main-036,,move,base,4,director view,seen,1,"Among visible (1,9), the orange 9 cube appears larger than red 1 cube."
t968eb5d,qwen3.8-27b,main-036,,move,base,5,largest digit,seen,1,"Among visible blocks, the largest number is 9."
td6f66e4,qwen3.8-27b,main-037,,move,base,1,director view,seen,1,"If hidden from director, director's largest visible = blue (2) vs orange (5): blue bigger."
t8559326,qwen3.8-27b,main-037,,move,base,2,director view,seen,1,Largest visible to director = blue 2.
t21144c5,qwen3.8-27b,main-037,,move,base,3,own view,not stated,0,"So I need to pick the largest block among all blocks.

Largest by size: green (3) looks biggest."
t1bccef4,qwen3.8-27b,main-037,,move,base,4,director view,seen,1,Thus director sees 5 and 2. Largest visible = 2 (blue appears bigger than orange).
td7f7bec,qwen3.8-27b,main-037,,move,base,5,director view,seen,1,"So among visible to director {5,2}, largest = 2."
t4ad70e6,qwen3.8-27b,main-038,,move,base,1,director view,seen,1,"So from the director's perspective, the largest visible block is 4 (medium) vs 5 (small)."
tcbbdf9b,qwen3.8-27b,main-038,,move,base,2,largest digit,seen,1,"So ""largest block"" = block with largest digit = 5 among visible."
t3af33b0,qwen3.8-27b,main-038,,move,base,3,own view,not stated,0,The largest cube in the scene is 6.
t8d048f6,qwen3.8-27b,main-038,,move,base,4,own view,not stated,1,"I see all blocks, and I move the largest = 6."
taef6c12,qwen3.8-27b,main-038,,move,base,5,director view,seen,1,The director sees 4 and 5. Block 4 is larger than block 5. So the director means block 4.
t20009c8,qwen3.8-27b,main-039,,move,base,1,largest digit,seen,1,The largest number among visible is 5.
t2ee53ac,qwen3.8-27b,main-039,,move,base,2,largest digit,seen,1,"Largest block = largest number. Among visible to director {5,4}, largest is 5."
t91fda6a,qwen3.8-27b,main-039,,move,base,3,largest digit,seen,1,"So among blocks director can see, the one with largest number."
t4b6df95,qwen3.8-27b,main-039,,move,base,4,largest digit,seen,1,Therefore the largest block the director can see is 5 (since 5 > 4).
tfdbaf98,qwen3.8-27b,main-039,,move,base,5,director view,seen,1,So the director considers the 5 the largest visible block.
tbaf68b7,qwen3.8-27b,main-040,,move,base,1,director view,seen,1,Hence largest visible to director = 4.
tf496505,qwen3.8-27b,main-040,,move,base,2,director view,seen,1,"So blue 4 is larger than yellow 2. So among visible blocks, largest is 4."
t22d9008,qwen3.8-27b,main-040,,move,base,3,own view,not stated,0,"Since the director's view might differ from mine due to the partition, but the question is about physical size, not visibility."
tb3fd247,qwen3.8-27b,main-040,,move,base,4,own view,not stated,0,The green block (5) is clearly the largest in the image.
tf4ed780,qwen3.8-27b,main-040,,move,base,5,director view,seen,1,"Among visible to director (4 and 2), largest physical is 4."
t2f7ee78,qwen3.8-27b,main-041,,move,base,1,director view,seen,1,"So the director's ""largest block"" (among what they see) would be 6."
taf23794,qwen3.8-27b,main-041,,move,base,2,director view,seen,1,So largest visible to director is 6.
t688abe8,qwen3.8-27b,main-041,,move,base,3,director view,seen,1,"So among visible, red 6 appears larger than yellow 1."
t9de5f03,qwen3.8-27b,main-041,,move,base,4,own view,not stated,0,So the teal cube (2) is clearly the largest in the image.
ta4527ca,qwen3.8-27b,main-041,,move,base,5,director view,seen,1,In image red 6 looks bigger than yellow 1. So largest seen = 6.
te6a2123,qwen3.8-27b,main-042,,move,base,1,director view,seen,1,"Among them, the one appearing largest to director = closest = red 8 (most back)."
tb1768da,qwen3.8-27b,main-042,,move,base,2,director view,seen,1,The director refers to largest block they see = 3.
td70f025,qwen3.8-27b,main-042,,move,base,3,director view,seen,1,"Thus the largest visible block is 3 (purple, biggest)."
te96fcd0,qwen3.8-27b,main-042,,move,base,4,director view,seen,1,"Thus to director, red 8 appears largest. And red 8 is visible to director."
t309fffc,qwen3.8-27b,main-042,,move,base,5,director view,seen,1,from director's view the largest visible is teal 2.
t8665bf6,qwen3.8-27b,main-043,,move,base,1,director view,seen,1,Thus the director's largest visible block is 8 (red) vs 2 (teal).
t1c98722,qwen3.8-27b,main-043,,move,base,2,own view,seen,1,The largest appearing in my view is purple 5 (tallest front face). So I move 5.
t7737ecd,qwen3.8-27b,main-043,,move,base,3,director view,seen,1,So largest visible to director = 8.
tb23c186,qwen3.8-27b,main-043,,move,base,4,largest digit,seen,1,"So among blocks the director can see, the largest number is 8."
t7f7d21b,qwen3.8-27b,main-043,,move,base,5,director view,seen,1,So largest visible to director = red 8.
tea665fe,qwen3.8-27b,main-044,,move,base,1,director view,seen,1,Thus visible to director: 1 and 8. Largest size among them: 1 (large) vs 8 (small) => 1.
t22dd3fe,qwen3.8-27b,main-044,,move,base,2,director view,seen,1,So largest visible to director = purple = 3.
t0a835cd,qwen3.8-27b,main-044,,move,base,3,director view,seen,1,"Given uncertainty, I'll reason that the largest block physically is the purple cube (3). The director can see it"
tb98d05b,qwen3.8-27b,main-044,,move,base,4,director view,seen,1,Thus the largest block visible to director is 3.
t82629d1,qwen3.8-27b,main-044,,move,base,5,director view,seen,1,"Thus among visible {1,8,3}, largest physical = 3."
tf9509b2,qwen3.8-27b,main-045,,move,base,1,director view,seen,1,Thus director sees only 3 and 6. Largest of those is 6 (yellow bigger).
t1d7633c,qwen3.8-27b,main-045,,move,base,2,own view,not stated,1,"The occlusion detail is a distractor or used for other subquestions (there's ""Question B"" implying others). For B, ""largest block"" simply the biggest cube = 2."
t3f63103,qwen3.8-27b,main-045,,move,base,3,director view,seen,1,"So among visible-to-director blocks (3 and 6), the largest is 6."
td356289,qwen3.8-27b,main-045,,move,base,4,own view,not stated,0,The largest block by physical size is the purple one (2).
t9bf5665,qwen3.8-27b,main-045,,move,base,5,own view,not stated,1,"For ""largest"", physical size is invariant, so answer 2."
tc3e373f,qwen3.8-27b,main-046,,move,base,1,director view,seen,1,But the largest physical block is 9. Is 9 visible to the director? Likely yes. So the answer is 9 regardless.
t492b2d7,qwen3.8-27b,main-046,,move,base,2,director view,seen,1,director's largest visible is 6.
t37c0c5c,qwen3.8-27b,main-046,,move,base,3,director view,seen,1,Because 9 is the largest block (visually and by number). And director can see it (not blocked by partition).
t72d5304,qwen3.8-27b,main-046,,move,base,4,director view,seen,1,Thus largest visible to director = 6.
t3718b17,qwen3.8-27b,main-046,,move,base,5,director view,seen,1,"So director sees 9 and 6, not 1. Largest among visible = 9."
tee4a100,qwen3.8-27b,main-047,,move,base,1,largest digit,seen,1,"Thus among blocks the director can see (1 and 6), the largest number is 6."
t7ffe6dd,qwen3.8-27b,main-047,,move,base,2,largest digit,seen,1,The largest number among visible blocks is 6.
t83a2c12,qwen3.8-27b,main-047,,move,base,3,largest digit,seen,1,"Among those, largest number is 6."
tac6d749,qwen3.8-27b,main-047,,move,base,4,largest digit,seen,1,"The ""largest block"" likely refers to the largest number"
tc3dfa31,qwen3.8-27b,main-047,,move,base,5,largest digit,seen,1,The largest number among visible blocks is 6.
t98e7b23,qwen3.8-27b,main-048,,move,base,1,director view,seen,1,"Among visible-to-director blocks, the largest physical size is 7 (teal appears larger than yellow 8)."
tf251e2c,qwen3.8-27b,main-048,,move,base,2,director view,seen,1,Thus the largest block the director can see is 7.
t8a6a984,qwen3.8-27b,main-048,,move,base,3,own view,not stated,1,"But ""largest"" is an intrinsic property, not perspective-dependent (size is size). So largest = the physically largest cube."
tff6c0b7,qwen3.8-27b,main-048,,move,base,4,own view,not stated,0,Comparing apparent sizes: block 6 looks the largest in the image.
t4a1222c,qwen3.8-27b,main-048,,move,base,5,director view,seen,1,"So the director's ""largest block"" is the largest visible to them, which is 7."
t1ffc0e9,qwen3.8-27b,main-049,,move,base,1,director view,seen,1,Director sees 6 and 9. Largest physical among those = 9.
t4b5201a,qwen3.8-27b,main-049,,move,base,2,largest digit,seen,1,9 is visible and is the max number overall.
td9e58c0,qwen3.8-27b,main-049,,move,base,3,director view,seen,1,Thus director sees 6 and 9; largest = 9 (both by number and by apparent size).
t86145ac,qwen3.8-27b,main-049,,move,base,4,director view,seen,1,"Among blocks director sees (6 and 9), the largest is 9 (since yellow 9 is bigger than orange 6)."
t94d1c26,qwen3.8-27b,main-049,,move,base,5,director view,seen,1,"Thus director sees blocks 6 and 9, but not 5. Among visible, sizes: 9 (105px) larger than 6 (85px)."
t25b1412,qwen3.8-27b,main-050,,move,base,1,director view,seen,1,Thus the director's largest visible block = 3.
t1f08e63,qwen3.8-27b,main-050,,move,base,2,own view,not stated,0,"The partition might block the director's view of some blocks, but the director is referring to ""the largest block"" which is an objective property."
t25a3857,qwen3.8-27b,main-050,,move,base,3,director view,seen,1,"If director can't see 7, then largest visible is 3."
t6ded457,qwen3.8-27b,main-050,,move,base,4,director view,seen,1,"Among visible blocks (3 and 4), the largest physical size: block 3 (blue) is larger than block 4 (orange small)."
taff8b1e,qwen3.8-27b,main-050,,move,base,5,director view,seen,1,So director sees 3 and 4; the largest of those is 3 (blue appears bigger than orange).
tcde8f58,qwen3.8-27b,main-051,,move,base,1,director view,seen,1,Thus the largest block the director sees is 8.
ta15a8b6,qwen3.8-27b,main-051,,move,base,2,director view,seen,1,Thus director sees blocks 3 and 8. Largest is 8.
t321da71,qwen3.8-27b,main-051,,move,base,3,director view,seen,1,"the director's ""largest block"" would be among what the director sees: red ""8"" (145px) vs teal ""3"" (110px)."
t7b26722,qwen3.8-27b,main-051,,move,base,4,director view,seen,1,So director's largest visible = 8.
t211d918,qwen3.8-27b,main-051,,move,base,5,director view,seen,1,The largest among those the director can see is block 8 (red cube appears larger than teal block 3).
t1f092dd,qwen3.8-27b,main-052,,move,base,1,director view,seen,1,"Thus from director, yellow appears largest. So answer = 1."
tfcd79f6,qwen3.8-27b,main-052,,move,base,2,largest digit,seen,1,"Thus director's visible set = {4, 1}. Largest number = 4."
ta6231bf,qwen3.8-27b,main-052,,move,base,3,largest digit,seen,1,"So among visible blocks {4,1}, largest number is 4."
t9b954ce,qwen3.8-27b,main-052,,move,base,4,largest digit,seen,1,Largest number visible to director is 4 (since 3 is hidden).
ta0f76f0,qwen3.8-27b,main-052,,move,base,5,director view,seen,1,"Since director cannot see 3, the largest the director sees is 4."
tb293edc,qwen3.8-27b,main-053,,move,base,1,director view,seen,1,"Among those visible, largest cube: orange 9 (size ~90) vs yellow 2 (~55). Orange larger."
t0b8d7a0,qwen3.8-27b,main-053,,move,base,2,director view,seen,1,"Among visible to director {9,2}, largest is 9 (since 9 cube bigger than 2)."
tc6b46fe,qwen3.8-27b,main-053,,move,base,3,director view,seen,1,"So among visible, the largest to director is the closest = yellow = 2."
t48cb76d,qwen3.8-27b,main-053,,move,base,4,director view,seen,1,"Given ambiguity, but the director can't see 3 (occluded), so director's largest visible by size is 9."
tf354576,qwen3.8-27b,main-053,,move,base,5,largest digit,seen,1,"Among visible blocks, the largest number is 9 (vs 2)."
t167a02b,qwen3.8-27b,main-054,,move,base,1,director view,seen,1,"Since 3 hidden, director's largest visible = 4."
t3725ce1,qwen3.8-27b,main-054,,move,base,2,director view,seen,1,"Director sees 4 and 6, so largest visible = 4."
t1f2f077,qwen3.8-27b,main-054,,move,base,3,largest digit,seen,1,"Among {6,4}, largest number is 6."
t77881fb,qwen3.8-27b,main-054,,move,base,4,director view,seen,1,So the largest the director can see is 4.
tfb73eac,qwen3.8-27b,main-054,,move,base,5,director view,seen,1,Director sees 4 and 6; largest visible = 4.
t5a3262c,qwen3.8-27b,main-055,,move,base,1,director view,seen,1,"Director can't see 3, so largest visible = 2."
te8d167d,qwen3.8-27b,main-055,,move,base,2,own view,seen,1,"The partition might block some blocks from director's view, but the question B doesn't ask about visibility, just ""largest block"". The largest physical block is 3."
td74375f,qwen3.8-27b,main-055,,move,base,3,director view,seen,1,Thus director sees 1 and 2. Largest among them is 2 (purple bigger than blue).
tebed56d,qwen3.8-27b,main-055,,move,base,4,director view,seen,1,"Among visible, largest = 2 (purple bigger than blue)."
te8d6689,qwen3.8-27b,main-055,,move,base,5,director view,seen,1,So director's largest visible = 2.
t4afa952,qwen3.8-27b,main-056,,move,base,1,director view,seen,1,"Since 3 is the largest overall and visible, it's the largest visible."
tfa1cf2c,qwen3.8-27b,main-056,,move,base,2,own view,seen,1,"But the question is about which block is the largest, not which is visible."
tb9e6069,qwen3.8-27b,main-056,,move,base,3,director view,seen,1,"The director sees ""1"" and ""3"". The largest among those is ""3"" (yellow cube appears bigger)."
t1fedff0,qwen3.8-27b,main-056,,move,base,4,director view,seen,1,"Thus among visible {1,8}, largest physical = 1 (blue cube bigger than teal)."
tf64b63a,qwen3.8-27b,main-056,,move,base,5,director view,seen,1,"But hold on: maybe the director's ""largest block"" refers to largest among what director sees, and if 3 is visible, it's still 3."
ta236203,qwen3.8-27b,main-057,,move,base,1,largest digit,seen,1,"Among visible to director: 5 and 3, largest number is 5."
tde43264,qwen3.8-27b,main-057,,move,base,2,largest digit,seen,1,The largest number visible to director is 5.
t3b6b6a5,qwen3.8-27b,main-057,,move,base,3,director view,seen,1,So director's largest visible = 5.
tad40b2e,qwen3.8-27b,main-057,,move,base,4,largest digit,seen,1,"Among visible-to-director blocks, the largest number is 5 (since 6 is hidden by partition)."
t0edf7f8,qwen3.8-27b,main-057,,move,base,5,director view,seen,1,So largest visible to director = 5.
t85efe63,qwen3.8-27b,main-058,,move,base,1,director view,seen,1,"Thus director sees orange 9 and green 8. Among these, physical size: green 8 larger than orange 9 (from image)."
t1dd1e72,qwen3.8-27b,main-058,,move,base,2,director view,seen,1,So largest visible to director is 8.
t08ed545,qwen3.8-27b,main-058,,move,base,3,largest digit,seen,1,Thus largest number = 9.
tf425312,qwen3.8-27b,main-058,,move,base,4,director view,seen,1,Thus director's visible blocks: 9 (small) and 8 (medium/large). Largest among these = 8.
t9ee5f88,qwen3.8-27b,main-058,,move,base,5,director view,seen,1,Thus largest visible to director = red (2).
t9eadb3b,qwen3.8-27b,main-059,,move,base,1,director view,seen,1,The largest actual block the director can see is 4.
tddecbe4,qwen3.8-27b,main-059,,move,base,2,director view,seen,1,So largest the director can see is 4.
tafb5449,qwen3.8-27b,main-059,,move,base,3,director view,seen,1,"Thus the director, who can see only 4 and 5, would call 4 the largest (since 2 is hidden)."
t7211b4f,qwen3.8-27b,main-059,,move,base,4,director view,seen,1,Thus largest among visible-to-director = 4 (yellow bigger than red).
ta48f310,qwen3.8-27b,main-059,,move,base,5,director view,seen,1,Therefore director's largest visible = yellow 4 (since red smaller).
t00053b3,qwen3.8-27b,main-060,,move,base,1,director view,seen,1,the largest block is the blue one labeled 2. The director can see it (nothing between).
t42d2f80,qwen3.8-27b,main-060,,move,base,2,own view,seen,1,The director's visibility isn't relevant to which is largest; it's just a command. So I move 2.
te251310,qwen3.8-27b,main-060,,move,base,3,director view,seen,1,"Director sees 4 (medium) and 9 (small). Director's ""largest"" = 4."
td6c257b,qwen3.8-27b,main-060,,move,base,4,own view,not stated,1,So you move the largest block that you (the observer) can see / that exists. The largest block is 2.
t5cf3e56,qwen3.8-27b,main-060,,move,base,5,director view,seen,1,"So among visible to director (4 and 9), 9 appears largest."
tca6e287,qwen3.8-27b,main-061,,move,base,1,largest digit,seen,1,So largest by number = 8.
tc5c3004,qwen3.8-27b,main-061,,move,base,2,largest digit,seen,1,"So I need to find which blocks are visible to the director, then pick the largest number among those."
t6cb07bd,qwen3.8-27b,main-061,,move,base,3,director view,seen,1,"Yes blue appears bigger. So among visible {5,2}, largest is 5."
t1e68831,qwen3.8-27b,main-061,,move,base,4,director view,seen,1,Thus director sees 8 and 2. Largest is 8.
t29a0089,qwen3.8-27b,main-061,,move,base,5,director view,seen,1,"So among visible-to-director blocks, the largest is the blue 5 (whether by size or number)."
td15db56,qwen3.8-27b,main-062,,move,base,1,director view,seen,1,"So director sees 8 and 6. Largest among {8,6} by physical size = 8."
t1979e53,qwen3.8-27b,main-062,,move,base,2,director view,seen,1,"So the blue block would occlude the partition for the director, not vice versa. So director sees blue block fine."
t0b515e9,qwen3.8-27b,main-062,,move,base,3,director view,seen,1,Thus visible to director: 8 and 6. Largest among those: 8 (bigger cube).
t2e13e37,qwen3.8-27b,main-062,,move,base,4,director view,seen,1,So director's largest visible = orange = 8.
t5115ac4,qwen3.8-27b,main-062,,move,base,5,own view,not stated,1,"So for ""largest block"", we just pick the physically largest cube."
tae609e0,qwen3.8-27b,main-063,,move,base,1,director view,seen,1,"Thus director's visible set = {7,8}. Largest size among these = 7 (purple bigger than green)."
t8f42be2,qwen3.8-27b,main-063,,move,base,2,director view,seen,1,Therefore director's largest visible = 7.
t8c433ff,qwen3.8-27b,main-063,,move,base,3,director view,seen,1,Then director's largest visible = 7.
t649c043,qwen3.8-27b,main-063,,move,base,4,largest digit,seen,1,Largest digit = 8.
t6cd2a74,qwen3.8-27b,main-063,,move,base,5,director view,seen,1,I'll commit to 7 as largest visible by size.
tfccd8bb,qwen3.8-27b,main-064,,move,base,1,director view,seen,1,So director sees 2 and 9; largest is 2.
t52a49db,qwen3.8-27b,main-064,,move,base,2,largest digit,seen,1,The largest number among visible is 9.
t4950db2,qwen3.8-27b,main-064,,move,base,3,largest digit,seen,1,Largest visible number = 9.
tbf3b9f2,qwen3.8-27b,main-064,,move,base,4,largest digit,seen,1,Largest number = 9.
t9add663,qwen3.8-27b,main-064,,move,base,5,director view,seen,1,"Thus director's visible set = {2,9}. Largest physical = 2."
t9991260,qwen3.8-27b,main-065,,move,base,1,director view,seen,1,"Thus the director, seeing only 2 and 7, calls the largest = 2."
tee6a5a2,qwen3.8-27b,main-065,,move,base,2,largest digit,seen,1,Largest number visible = 7.
t439ebf5,qwen3.8-27b,main-065,,move,base,3,director view,seen,1,"So we move the largest block the director sees, which is yellow = 2."
t7ff01f1,qwen3.8-27b,main-065,,move,base,4,largest digit,seen,1,I think the intended answer is 7 (largest number).
t4f0ee01,qwen3.8-27b,main-065,,move,base,5,director view,seen,1,"Thus the director, seeing only 2 and 7, perceives 2 as largest."
te271251,qwen3.8-27b,main-066,,move,base,1,director view,seen,1,"The director's intended referent is the largest block he sees, which is 8."
t5be2bd1,qwen3.8-27b,main-066,,move,base,2,director view,seen,1,"Thus director sees 8 and 9, largest = 8."
tb90b207,qwen3.8-27b,main-066,,move,base,3,director view,seen,1,"Thus director's visible set = {8,9}. Largest physical = 8."
td965a5a,qwen3.8-27b,main-066,,move,base,4,director view,seen,1,Largest visible to director = 8.
t64f316f,qwen3.8-27b,main-066,,move,base,5,director view,seen,1,"Thus the director's ""largest block"" = largest among visible-to-director blocks = 8."
t2155da0,qwen3.8-27b,main-067,,move,base,1,director view,seen,1,Thus the director sees 4 and 1; the largest he can see is 4.
t5f7c8b4,qwen3.8-27b,main-067,,move,base,2,director view,seen,1,"Among visible {4,1}, the largest is 4 (purple medium vs orange small)."
taa7d4f7,qwen3.8-27b,main-067,,move,base,3,director view,seen,1,"Among visible blocks {4,1}, the largest physical block is 4 (since 4 looks bigger than 1)."
tf9e0a48,qwen3.8-27b,main-067,,move,base,4,director view,seen,1,"Thus director's visible set = {4,1}. Largest = 4."
t496798a,qwen3.8-27b,main-067,,move,base,5,director view,seen,1,So largest visible to director = 4.
tded2736,qwen3.8-27b,main-068,,move,base,1,director view,seen,1,Thus director's largest visible = 2.
t8d78160,qwen3.8-27b,main-068,,move,base,2,director view,seen,1,The largest in his view is the blue 4 (closest to him among visible).
t5cbfe1d,qwen3.8-27b,main-068,,move,base,3,director view,seen,1,"Among director-visible (2 and 4), largest is 2."
t6cab8c6,qwen3.8-27b,main-068,,move,base,4,own view,not stated,0,The largest block overall is 1. So I move 1.
tf13f0c5,qwen3.8-27b,main-068,,move,base,5,director view,seen,1,"Thus among visible (2 and 4), the one that appears largest to director is 4 (closer to director than 2)."
t8552b76,qwen3.8-27b,main-069,,move,base,1,director view,seen,1,"Then director sees all, largest = 9."
t28f6bf9,qwen3.8-27b,main-069,,move,base,2,director view,seen,1,So director's largest visible block = 1.
t12a571b,qwen3.8-27b,main-069,,move,base,3,director view,seen,1,"Thus among director-visible {1,8}, largest = 1."
tb11fb2c,qwen3.8-27b,main-069,,move,base,4,largest digit,seen,1,Largest visible number = 8.
t7a42c42,qwen3.8-27b,main-069,,move,base,5,own view,not stated,0,"The director's visibility isn't relevant to which is largest; ""largest"" is a physical property."
tccfdb84,qwen3.8-27b,main-070,,move,base,1,largest digit,seen,1,"Among visible, largest number is 8. So move block 8."
t785c85c,qwen3.8-27b,main-070,,move,base,2,director view,seen,1,The red 6 block is the largest cube. The director can see it (it's not behind the partition from his view; the partition is to the right of it).
t3221704,qwen3.8-27b,main-070,,move,base,3,own view,seen,1,"The standard answer for ""largest block"" is just the physically largest cube. The visibility rule is a distractor for this question or used in other sub-questions (A, C, etc.)."
tcf87662,qwen3.8-27b,main-070,,move,base,4,largest digit,seen,1,So director sees 8 and 2. Largest number = 8.
t381e499,qwen3.8-27b,main-070,,move,base,5,director view,seen,1,"Given red is visually the largest cube, and likely visible to director (partition to its left from director's view), the director's largest = red = 6."
t675cfcd,qwen3.8-27b,main-071,,move,base,1,director view,seen,1,"Thus director sees 9 and 1, not 3. Largest visible = 9."
t97757ba,qwen3.8-27b,main-071,,move,base,2,director view,seen,1,So the largest block that the director can see is 9.
tfd3a0ee,qwen3.8-27b,main-071,,move,base,3,director view,seen,1,"From the director's perspective, the visible blocks are 9 and 1. Among those, the largest is 9 (blue)."
tabe02ea,qwen3.8-27b,main-071,,move,base,4,director view,seen,1,I'll commit to 3 as largest visible block.
t0f871df,qwen3.8-27b,main-071,,move,base,5,director view,seen,1,Thus director sees 9 and 1. Largest physical among these is 9.
t42cbdc4,qwen3.8-27b,main-072,,move,base,1,director view,seen,1,"Among visible to director (8 and 1), the largest is 1."
tdfab3e3,qwen3.8-27b,main-072,,move,base,2,own view,not stated,1,So we move the largest block among those visible to us / on the table.
t582dc94,qwen3.8-27b,main-072,,move,base,3,director view,seen,1,Hence largest visible to director = 1 (green) vs 8 (yellow): green bigger.
t61fc048,qwen3.8-27b,main-072,,move,base,4,director view,seen,1,Thus director sees only 1 and 8 (7 occluded). Largest among those = 1.
t8139fe9,qwen3.8-27b,main-072,,move,base,5,own view,not stated,0,The teal block (7) appears largest - it's a bigger cube than the yellow (8) and green (1).
t298b461,qwen3.8-27b,main-073,,move,base,1,director view,seen,1,"So largest = 2.

Now does director see 2? Probably yes because it's to the right of partition."
t741ebee,qwen3.8-27b,main-073,,move,base,2,director view,seen,1,So yellow 8 is largest among director-visible.
t38a6a70,qwen3.8-27b,main-073,,move,base,3,own view,not stated,0,The largest is 2. The director's visibility doesn't change which is largest.
t4342ec3,qwen3.8-27b,main-073,,move,base,4,own view,not stated,1,"The phrase ""the largest block"" is unambiguous in the scene: it's block 2."
t976fa0e,qwen3.8-27b,main-073,,move,base,5,own view,not stated,0,"Since I see all blocks, the largest among visible is 2."
t3ee2d74,qwen3.8-27b,main-074,,move,base,1,director view,seen,1,"The director can see purple 4 (left) and red 2 (right). Among those, largest is red 2."
tadbbf96,qwen3.8-27b,main-074,,move,base,2,director view,seen,1,Largest visible = 4 (since 4 > 5 in size).
td014315,qwen3.8-27b,main-074,,move,base,3,own view,unseen,1,we as the player (who sees all) must identify the largest cube = the red one (2) because it's the biggest cube.
t759077e,qwen3.8-27b,main-074,,move,base,4,director view,seen,1,"The largest block visible in the picture is block 2 (red cube). Block 2 is on the right side, not behind the partition, so the director can see it."
tf85d973,qwen3.8-27b,main-074,,move,base,5,director view,seen,1,"Thus the director sees blocks 4 and 2 (and maybe others). Among those, the largest is 2."
t1ff97b8,qwen3.8-27b,main-075,,move,base,1,director view,seen,1,director's largest visible is yellow (8).
t5203917,qwen3.8-27b,main-075,,move,base,2,director view,seen,1,Thus director sees green and yellow. Largest of those = yellow (8) since yellow bigger than green.
t9730e0f,qwen3.8-27b,main-075,,move,base,3,director view,seen,1,"Since he can't see the blue 3, the largest he can see is 8."
t54fda0d,qwen3.8-27b,main-075,,move,base,4,own view,seen,1,The largest block among all visible to me is the blue 3 (if size).
t6749e97,qwen3.8-27b,main-075,,move,base,5,director view,seen,1,"Thus the director, who can only see green 6 and yellow 8, considers the largest visible block to be 8."
t642eab2,qwen3.8-27b,main-076,,move,base,1,director view,seen,1,So largest = 8. Does director see 8? Likely yes (partition not in front of it from director's view).
t3a2c178,qwen3.8-27b,main-076,,move,base,2,director view,seen,1,Then director sees purple8 and teal3. Largest among those = purple8 (8).
t6c7f129,qwen3.8-27b,main-076,,move,base,3,largest digit,seen,1,"Thus answer = max visible number = max(1,3)=3."
t8fe82c0,qwen3.8-27b,main-076,,move,base,4,director view,seen,1,The largest cube is the purple 8. The director can see it (not occluded).
t7507dd7,qwen3.8-27b,main-076,,move,base,5,largest digit,seen,1,So largest block = largest number.
t4c74a39,qwen3.8-27b,main-077,,move,base,1,own view,not stated,0,So I need to pick the largest block among those I can see (all of them).
t006bd9e,qwen3.8-27b,main-077,,move,base,2,director view,seen,1,"Among visible (9 and 1), largest is 9."
t1d6d160,qwen3.8-27b,main-077,,move,base,3,largest digit,seen,1,I think the intended answer is the largest digit = 9.
t2912493,qwen3.8-27b,main-077,,move,base,4,largest digit,seen,1,"Among visible, largest digit = 9."
t1edbde7,qwen3.8-27b,main-077,,move,base,5,director view,seen,1,"Among seen (9 and 1), red 9 is larger than purple 1 clearly."
t405b646,qwen3.8-27b,main-078,,move,base,1,director view,seen,1,Physical largest among visible likely 7 too.
t134c8bd,qwen3.8-27b,main-078,,move,base,2,director view,seen,1,So largest visible to director = green = 7.
t0dda1e1,qwen3.8-27b,main-078,,move,base,3,director view,seen,1,Thus director's largest visible = 7.
t130fd4f,qwen3.8-27b,main-078,,move,base,4,director view,seen,1,"Either interpretation (largest number visible =7, or largest size visible =7) gives 7."
t8e655b7,qwen3.8-27b,main-078,,move,base,5,director view,seen,1,"So largest among visible = 7 (since green bigger than orange, and number 7>6)."
ta11ede1,qwen3.8-27b,main-079,,move,base,1,largest digit,seen,1,So director sees 2 and 4. Largest number =4.
te4bcd16,qwen3.8-27b,main-079,,move,base,2,largest digit,seen,1,"Let's sanity check ""largest block"" could refer to physical size, but all are cubes same size. So largest number."
ta0f0415,qwen3.8-27b,main-079,,move,base,3,director view,seen,1,"Thus the director, not seeing green, calls yellow the largest. So I move 4."
tff1c638,qwen3.8-27b,main-079,,move,base,4,director view,seen,1,Thus director sees 2 and 4. Largest physical = 4 (yellow bigger than purple). So move 4.
t4baf0c1,qwen3.8-27b,main-079,,move,base,5,largest digit,not stated,1,"Thus ""largest block"" = highest digit = 9."
td0aba3c,qwen3.8-27b,main-080,,move,base,1,own view,not stated,1,The size difference: green cube looks larger than red and teal. So largest block is 9.
teb7af45,qwen3.8-27b,main-080,,move,base,2,director view,seen,1,"Thus both interpretations (size or digit) among visible give 8, provided 9 is hidden."
t3f059c4,qwen3.8-27b,main-080,,move,base,3,own view,not stated,0,I can see every block. So I just pick the largest by size.
t2bb6db3,qwen3.8-27b,main-080,,move,base,4,largest digit,seen,1,Thus largest visible number = 8.
tf9f52bc,qwen3.8-27b,main-080,,move,base,5,own view,not stated,0,"The visual sizes: green 9 looks largest, then red 8, then teal 3."
t5f42edd,qwen3.8-27b,main-081,,move,base,1,director view,seen,1,"Thus director's ""largest block"" = 4, and it's visible to director, so I move 4."
tb2cb528,qwen3.8-27b,main-081,,move,base,2,largest digit,seen,1,"The director says ""the largest block"" referring to the block with the largest number that they can see. That's 8."
t45ddb73,qwen3.8-27b,main-081,,move,base,3,director view,seen,1,Thus the largest block the director can see is 4.
t9a902c9,qwen3.8-27b,main-081,,move,base,4,own view,not stated,0,The orange cube clearly looks like the biggest cube on the table to my eye.
t321f1df,qwen3.8-27b,main-081,,move,base,5,director view,seen,1,So largest visible physical = green8.
te181e5b,qwen3.8-27b,main-082,,move,base,1,director view,seen,1,Thus director likely sees all four numbered blocks. Then largest = 9.
t90876fd,qwen3.8-27b,main-082,,move,base,2,director view,seen,1,"The director sees 5,7,3. The largest among those is 5."
ta9e5cc8,qwen3.8-27b,main-082,,move,base,3,director view,seen,1,So largest visible = 5.
tfef3d3e,qwen3.8-27b,main-082,,move,base,4,own view,not stated,1,The largest block by size is 9.
t6807b85,qwen3.8-27b,main-082,,move,base,5,director view,seen,1,"Thus the director's ""largest block"" = largest block visible to director = block 5."
t7f85577,qwen3.8-27b,main-083,,move,base,1,director view,seen,1,"Since 6 is hidden by partition, the director's largest visible is 1."
t55687ff,qwen3.8-27b,main-083,,move,base,2,director view,seen,1,So the largest block the director can see is red 1.
t0f12ad7,qwen3.8-27b,main-083,,move,base,3,own view,not stated,1,"For B, we just pick the largest block we can see, which is 6."
t385172f,qwen3.8-27b,main-083,,move,base,4,director view,seen,1,Thus the largest block the director can see is block 1.
td3fa30d,qwen3.8-27b,main-083,,move,base,5,director view,seen,1,"Among visible to director, red (1) is largest."
t2d17865,qwen3.8-27b,main-084,,move,base,1,own view,not stated,1,I can see every block. So I should move the largest block that I see.
td25da42,qwen3.8-27b,main-084,,move,base,2,director view,seen,1,"If red is blocked, then among visible to director, the largest physical would be yellow 9."
tae2b892,qwen3.8-27b,main-084,,move,base,3,director view,seen,1,Thus director's largest visible = 9.
tc7f1edd,qwen3.8-27b,main-084,,move,base,4,director view,seen,1,"So among visible to director (8,9,1), the largest physical block is 9."
tc739cca,qwen3.8-27b,main-084,,move,base,5,largest digit,seen,1,"Among visible blocks, the largest number is 9."
tcb8c9da,qwen3.8-27b,main-085,,move,base,1,director view,seen,1,"Thus director sees {6,2,8}. Largest among these by size: red8 (largest), then orange6, then green2."
t1d1d75a,qwen3.8-27b,main-085,,move,base,2,director view,seen,1,So largest visible = 8.
tbc1ffc3,qwen3.8-27b,main-085,,move,base,3,own view,seen,1,"I think the intended answer is 1, because the blue cube is visually the largest."
t24b9a75,qwen3.8-27b,main-085,,move,base,4,own view,not stated,1,You (me) know sizes from the picture. So I just pick the largest physical block.
tcc8b33a,qwen3.8-27b,main-085,,move,base,5,director view,seen,1,"Thus among director-visible blocks {6,2,8}, largest is 8."
tea1a580,qwen3.8-27b,main-086,,move,base,1,director view,seen,1,Hence the largest visible block to director is green (7).
tfee101e,qwen3.8-27b,main-086,,move,base,2,largest digit,seen,1,"Among these, the largest number is 9."
t2fbc5d3,qwen3.8-27b,main-086,,move,base,3,own view,not stated,0,So I (the player) see all blocks and identify the largest.
t79554fe,qwen3.8-27b,main-086,,move,base,4,director view,seen,1,"So among visible-to-director blocks, largest is green 7."
t58a8fab,qwen3.8-27b,main-086,,move,base,5,director view,seen,1,So largest among director-visible is green (7).
ta6f69a6,qwen3.8-27b,main-087,,move,base,1,largest digit,seen,1,"Among visible {2,8,3}, largest number is 8."
t5d8bf50,qwen3.8-27b,main-087,,move,base,2,director view,seen,1,Thus the director's largest visible = orange 2.
t99dde9b,qwen3.8-27b,main-087,,move,base,3,director view,seen,1,"So among visible (2,8,3), largest is 2."
ta392483,qwen3.8-27b,main-087,,move,base,4,director view,seen,1,Thus largest visible to director = orange 2.
t532f82d,qwen3.8-27b,main-087,,move,base,5,director view,seen,1,"Thus the director, seeing only 2,8,3, considers 2 the largest."
t4c8d3df,qwen3.8-27b,main-088,,move,base,1,director view,seen,1,"Since director's statement is based on director's view, the largest block from director's perspective is 3."
t18682bc,qwen3.8-27b,main-088,,move,base,2,own view,not stated,1,The teal cube with 8 is clearly the biggest in the image.
t8d5a5ae,qwen3.8-27b,main-088,,move,base,3,director view,seen,1,"Thus director sees 2,3,7. Largest physical = 3."
t4f6806d,qwen3.8-27b,main-088,,move,base,4,director view,seen,1,So largest visible to director = 3.
t756cbb7,qwen3.8-27b,main-088,,move,base,5,director view,seen,1,"Thus director-visible blocks: 2,3,7 (and maybe 8 not). Among those, largest is 3 (yellow)."
t29599ff,qwen3.8-27b,main-089,,move,base,1,director view,seen,1,Largest among visible = purple 1 (physically larger than 4 and 5).
tbe3c784,qwen3.8-27b,main-089,,move,base,2,largest digit,seen,1,So largest = highest digit among visible = 5.
t61f0e66,qwen3.8-27b,main-089,,move,base,3,director view,seen,1,"Thus largest block = 8.

Now does director see 8? We computed line passes over partition, yes visible."
te584387,qwen3.8-27b,main-089,,move,base,4,director view,seen,1,So you move the largest block the director can see = 1.
t922adb0,qwen3.8-27b,main-089,,move,base,5,director view,seen,1,"So among visible, purple1 largest. So director's largest =1."
tfca030f,qwen3.8-27b,main-090,,move,base,1,director view,seen,1,"Thus director sees 9,8,2. Largest among these by cube size: teal 9 looks larger than orange 8 and purple 2."
t7886784,qwen3.8-27b,main-090,,move,base,2,director view,seen,1,So director's largest visible = 9.
t0ba95b5,qwen3.8-27b,main-090,,move,base,3,director view,seen,1,"Thus among blocks the director can see (9, 8, 2 maybe), the largest is 9."
t92de069,qwen3.8-27b,main-090,,move,base,4,director view,seen,1,"Since 5 hidden, 9 is the largest visible."
t1684199,qwen3.8-27b,main-090,,move,base,5,director view,seen,1,"Among visible {9,8,2}, the largest physical is 9."
tbd764d2,qwen3.8-27b,main-091,,move,base,1,largest digit,seen,1,Thus largest number visible = 9.
t40d0675,qwen3.8-27b,main-091,,move,base,2,largest digit,seen,1,Thus the largest number visible to director is 9.
t7f1b0a8,qwen3.8-27b,main-091,,move,base,3,director view,seen,1,Thus the largest block (physical size) that director sees is purple 1.
t18c9281,qwen3.8-27b,main-091,,move,base,4,largest digit,seen,1,Largest number = 9.
t07d5d04,qwen3.8-27b,main-091,,move,base,5,director view,seen,1,"Thus ""largest block"" the director can see = 5."
t79b2d4f,qwen3.8-27b,main-092,,move,base,1,own view,not stated,0,"The sizes are physical, so largest is largest regardless of perspective. The largest block is 6."
t0ff17e0,qwen3.8-27b,main-092,,move,base,2,director view,seen,1,"Then among visible blocks (1,3,4), the largest is 4 (green)."
td2cacdb,qwen3.8-27b,main-092,,move,base,3,director view,seen,1,"So among director-visible {1,3,4}, largest is 4."
t18f3148,qwen3.8-27b,main-092,,move,base,4,director view,seen,1,So director's largest visible = 4.
t688b170,qwen3.8-27b,main-092,,move,base,5,director view,seen,1,Therefore largest visible to director = 4.
td774c27,qwen3.8-27b,main-093,,move,base,1,director view,seen,1,"So director sees green(4), purple(9), orange(3). Largest among these by size: green 4 (looks larger than orange and purple)."
t52f0196,qwen3.8-27b,main-093,,move,base,2,director view,seen,1,"Among visible, largest is green 4."
td2072f0,qwen3.8-27b,main-093,,move,base,3,director view,seen,1,so the director's largest visible block is green 4.
tfb2823a,qwen3.8-27b,main-093,,move,base,4,director view,seen,1,"The director sees some blocks; among those visible to director, the largest. If director sees all four, largest is 7."
t8ddf5d6,qwen3.8-27b,main-093,,move,base,5,director view,seen,1,"If the director can see it, then answer 7. The director likely can see 7, 9, 3 at least."
t1c8d438,qwen3.8-27b,main-094,,move,base,1,director view,seen,1,So largest among visible-to-director is 3.
t62eac0b,qwen3.8-27b,main-094,,move,base,2,director view,seen,1,"The director sees blocks 3,1,7. The largest among those is 3."
t4bfa3ec,qwen3.8-27b,main-094,,move,base,3,director view,seen,1,"So when director says ""the largest block"", they mean the largest they can see, which is 3."
t89b7314,qwen3.8-27b,main-094,,move,base,4,own view,not stated,0,"The largest block is a property of the block itself, not perspective. So largest = 5."
td6e965c,qwen3.8-27b,main-094,,move,base,5,director view,seen,1,"The yellow 5 is in middle, not occluded. So director sees 5.

Thus ""largest block"" = 5."
t9f4efb4,qwen3.8-27b,main-095,,move,base,1,director view,seen,1,"So director's ""largest"" = largest among visible = 3."
t7aa753a,qwen3.8-27b,main-095,,move,base,2,director view,seen,1,"Among visible-to-director blocks (3,2,6), green 3 is largest."
t68e155c,qwen3.8-27b,main-095,,move,base,3,director view,seen,1,largest block visible to director = green 3.
t608bc51,qwen3.8-27b,main-095,,move,base,4,director view,seen,1,"Thus visible to director: 3,2,6. Largest physical among these: green (3)."
tcf39b8c,qwen3.8-27b,main-095,,move,base,5,director view,seen,1,the green cube is the largest among those the director can see.
t70d0ccb,qwen3.8-27b,main-096,,move,base,1,director view,seen,1,"So the director's ""largest block"" among what it sees would be the orange 8 (since 9 is hidden)."
t7446c64,qwen3.8-27b,main-096,,move,base,2,director view,seen,1,"among visible to director {5,4,8}, the largest physical block is 8"
t5e89fae,qwen3.8-27b,main-096,,move,base,3,director view,seen,1,"Thus director's visible set: 5,4,8. Largest among these by size = 8."
tc3826e8,qwen3.8-27b,main-096,,move,base,4,largest digit,seen,1,"Among those, largest number is 8."
ta1aee30,qwen3.8-27b,main-096,,move,base,5,director view,seen,1,"Since director can't see 9, the largest they see is 8."
t0fc8a79,qwen3.8-27b,main-097,,move,base,1,director view,seen,1,Thus the largest visible to director is red 7. So move 7.
tdba6b8f,qwen3.8-27b,main-097,,move,base,2,director view,seen,1,So largest block = 7. And director can see 7 (not occluded).
t6d42d6c,qwen3.8-27b,main-097,,move,base,3,director view,seen,1,Thus director's largest visible = 7.
t1623d4f,qwen3.8-27b,main-097,,move,base,4,director view,seen,1,"Among visible, largest physical size = yellow 4 (since red bigger but not seen)."
tc913abf,qwen3.8-27b,main-097,,move,base,5,director view,seen,1,Thus director sees all blocks. Largest block = 7.
tdf706e4,qwen3.8-27b,main-098,,move,base,1,own view,not stated,0,The yellow block (1) appears largest in the image.
t1b02093,qwen3.8-27b,main-098,,move,base,2,director view,seen,1,"Thus the largest block the director sees is among 2,4,6. The green block 2 appears the largest of those."
t96594e2,qwen3.8-27b,main-098,,move,base,3,own view,seen,1,The simplest interpretation: largest block = the visually largest cube = 1.
tf1dd505,qwen3.8-27b,main-098,,move,base,4,own view,not stated,0,The yellow block (1) looks biggest in the image.
td45bf19,qwen3.8-27b,main-098,,move,base,5,director view,seen,1,So director's largest apparent =6.
t27a0f2a,qwen3.8-27b,main-099,,move,base,1,director view,seen,1,Thus director sees 1 but not 9. Largest visible = 7.
t90f93c1,qwen3.8-27b,main-099,,move,base,2,own view,not stated,0,The largest block overall is 9. So I move 9.
tb2910d2,qwen3.8-27b,main-099,,move,base,3,director view,seen,1,The physically largest cube among those director sees.
t051bcea,qwen3.8-27b,main-099,,move,base,4,director view,seen,1,"Since 9 hidden from director, director's largest visible = 7."
t021cfb2,qwen3.8-27b,main-099,,move,base,5,director view,seen,1,"Thus director sees 7,3,1 but not 9. Among those, largest physical is 7 (blue)."
t859772e,qwen3.8-27b,main-100,,move,base,1,director view,seen,1,"So largest blocks are 2 and 8. Director can see 8 but not 2 (occluded). So director's ""largest block"" = 8."
tdef7024,qwen3.8-27b,main-100,,move,base,2,own view,not stated,1,So largest block overall = the biggest cube.
tfbcd224,qwen3.8-27b,main-100,,move,base,3,own view,not stated,0,The blue block 2 looks the biggest.
t7f8e31b,qwen3.8-27b,main-100,,move,base,4,director view,seen,1,"so when director says ""largest block"" they mean largest they see = 8."
tf1af80b,qwen3.8-27b,main-100,,move,base,5,own view,not stated,1,Block 2 appears largest in the image.
t7cf6fc2,qwen3.8-27b,main-101,,move,base,1,director view,seen,1,The director perceives sizes; the largest among visible is the red 5
t7c0650c,qwen3.8-27b,main-101,,move,base,2,director view,seen,1,The largest block the director can see is the orange 3 block.
td3ee825,qwen3.8-27b,main-101,,move,base,3,director view,seen,1,So director's largest = red 5.
t61ef7e6,qwen3.8-27b,main-101,,move,base,4,director view,seen,1,"Therefore director sees red, purple, yellow. Among those, largest physical is red (5)."
tdd8bb12,qwen3.8-27b,main-101,,move,base,5,director view,seen,1,"Thus director sees 5,2,6. Largest physical among these = 5 (red)."
t2fd34d4,qwen3.8-27b,main-102,,move,base,1,director view,seen,1,Thus the largest block visible to director would be orange 2 (since 2 is larger than 4).
td272128,qwen3.8-27b,main-102,,move,base,2,director view,seen,1,"Since director can't see 2 (the true largest), the director thinks 5 is largest."
tcb2b39e,qwen3.8-27b,main-102,,move,base,3,director view,seen,1,"Thus director sees orange 2 and blue 4. Among these, the largest is orange 2 (bigger cube than blue 4)."
tcc6051c,qwen3.8-27b,main-102,,move,base,4,director view,seen,1,"Thus director sees 5,7,4. Largest among these by physical size: 5 (red) appears larger than 4 (blue) and 7 (yellow)."
t5ce951e,qwen3.8-27b,main-102,,move,base,5,own view,seen,1,I (the viewer) see all blocks; I determine the largest by size; that's 2.
td68d15f,qwen3.8-27b,main-103,,move,base,1,director view,seen,1,Thus largest visible = 7.
t771ce7a,qwen3.8-27b,main-103,,move,base,2,director view,seen,1,Then the largest visible to director is 8 (purple).
td979a4e,qwen3.8-27b,main-103,,move,base,3,director view,seen,1,Thus the director cannot see orange. So largest visible = purple 8.
t26e8a82,qwen3.8-27b,main-103,,move,base,4,director view,seen,1,Therefore the largest block the director can see is purple 8.
tcc5d4ad,qwen3.8-27b,main-103,,move,base,5,director view,seen,1,"Thus director sees 8,5,3. Largest among these by number =8; by size =8 (purple bigger than red/green)."
t2eee33c,qwen3.8-27b,main-104,,move,base,1,director view,seen,1,"Among visible, largest is orange (4)."
t7556232,qwen3.8-27b,main-104,,move,base,2,director view,seen,1,Thus largest visible by size = green 1.
t27165f0,qwen3.8-27b,main-104,,move,base,3,director view,seen,1,"So the director's ""largest block"" is the largest among blocks they can see."
t0283f3b,qwen3.8-27b,main-104,,move,base,4,director view,seen,1,So I need to find the largest block among those visible to the director.
t4253ace,qwen3.8-27b,main-104,,move,base,5,director view,seen,1,"So even if director's view limited, 4 is visible to him and is largest."
t03b7106,qwen3.8-27b,main-105,,move,base,1,director view,seen,1,The correct perspective-taking answer is the largest block visible to director = 1.
t02fc84a,qwen3.8-27b,main-105,,move,base,2,director view,seen,1,Thus the largest block in director's view is 7.
td48ca93,qwen3.8-27b,main-105,,move,base,3,director view,seen,1,"Among {1,2}, largest physical = 1 (since 1 height ~170 > 2 ~125). So largest visible = 1."
t4410cec,qwen3.8-27b,main-105,,move,base,4,largest digit,seen,1,"""largest block"" likely means largest number."
t1c17375,qwen3.8-27b,main-105,,move,base,5,director view,seen,1,Thus director only sees block1! Then largest visible =1.
t6604305,qwen3.8-27b,main-106,,move,base,1,director view,seen,1,"Thus visible = {9,8,3}. Largest physical =3."
t325d259,qwen3.8-27b,main-106,,move,base,2,own view,seen,1,The partition doesn't affect which is largest; it's just to test occlusion maybe for other questions.
tecc9462,qwen3.8-27b,main-106,,move,base,3,director view,seen,1,So director can see block 1 and it's the largest among visible.
t6aed6e2,qwen3.8-27b,main-106,,move,base,4,director view,seen,1,"Thus the director, looking at the scene, sees blocks 9,8,3 and the largest among them is 3."
t14eb65c,qwen3.8-27b,main-106,,move,base,5,director view,seen,1,The largest block the director can see is block 3.
te33d2c6,qwen3.8-27b,main-107,,move,base,1,director view,seen,1,"So among visible, yellow 5 is nearest → largest to director."
t4523531,qwen3.8-27b,main-107,,move,base,2,own view,not stated,0,The largest block overall is 8.
t8d73881,qwen3.8-27b,main-107,,move,base,3,director view,seen,1,"Thus director sees 1,5,7. Largest among these = 5 (since 5 > 1,7 in size)."
t6d93c42,qwen3.8-27b,main-107,,move,base,4,director view,seen,1,Thus director's largest visible = 5.
t1e1bf99,qwen3.8-27b,main-107,,move,base,5,director view,seen,1,Then the largest block the director can see is 5.
tc4f1094,qwen3.8-27b,main-108,,move,base,1,director view,seen,1,Thus the largest block the director can see is 8.
tf4554c3,qwen3.8-27b,main-108,,move,base,2,director view,seen,1,"Thus director sees 7,8,9. Largest among them is 8."
t71520ca,qwen3.8-27b,main-108,,move,base,3,director view,seen,1,"Thus director sees 7,8,9. Largest among those is 8 (red bigger than green and purple)."
tb90b43b,qwen3.8-27b,main-108,,move,base,4,director view,seen,1,"The blocks he can see: 7, 8, 9 (and maybe others). Among those, the largest is block 8 (red)."
t58784e2,qwen3.8-27b,main-108,,move,base,5,director view,seen,1,The director intends the largest block he can see = 8.
t0d28224,qwen3.8-27b,main-109,,move,base,1,director view,seen,1,Thus the largest block visible to director is 8.
t7b70161,qwen3.8-27b,main-109,,move,base,2,director view,seen,1,"The director sees 8, 1, 3. Among those, the largest is 8 (purple)."
t9dc4a95,qwen3.8-27b,main-109,,move,base,3,own view,not stated,1,"The largest block is a physical property, same regardless of viewpoint."
t2aa7127,qwen3.8-27b,main-109,,move,base,4,director view,seen,1,Thus the largest block the director can see is 8.
t844e782,qwen3.8-27b,main-109,,move,base,5,director view,seen,1,"Thus among visible blocks {8,1,3}, largest number =8, largest visual size also 8 (purple cube appears large)."
t1b98b8b,qwen3.8-27b,main-110,,move,base,1,largest digit,seen,1,The largest number visible to director is 9.
t7ff45d5,qwen3.8-27b,main-110,,move,base,2,director view,seen,1,"He sees 7,5,9. Largest among those is 5 (purple)."
t7d73ad8,qwen3.8-27b,main-110,,move,base,3,director view,seen,1,"Thus director sees 7,5,9; largest is 5."
t7115559,qwen3.8-27b,main-110,,move,base,4,largest digit,seen,1,"I think ""largest block"" means largest number."
t8e35f2c,qwen3.8-27b,main-110,,move,base,5,director view,seen,1,So director's largest visible = 5.
t2cc473b,qwen3.8-27b,main-111,,move,base,1,own view,not stated,1,"For question B, ""move the largest block"" — you just move the physically largest block, which is 4."
t9d3ebcb,qwen3.8-27b,main-111,,move,base,2,director view,seen,1,"Thus director sees 6,9,3. Largest among these physically = 6."
tdd23376,qwen3.8-27b,main-111,,move,base,3,director view,seen,1,"When the director says ""move the largest block"", they mean from their perspective the largest block they can see, which is 6."
t70274ec,qwen3.8-27b,main-111,,move,base,4,director view,seen,1,Thus director sees all blocks. Then largest is block 4.
t4427046,qwen3.8-27b,main-111,,move,base,5,director view,seen,1,"So director's visible blocks: 6,9,3. Largest among those by physical size = 6 (red) (since 6 larger than 3 and 9)."
te589fc8,qwen3.8-27b,main-112,,move,base,1,director view,seen,1,"Since they can't see 2, they perceive 3 as largest. So I move 3."
t4fb2c61,qwen3.8-27b,main-112,,move,base,2,director view,seen,1,"Among visible blocks {7,9,3}, the largest physically is 3 (green cube looks larger than 7 and 9)."
t9a107db,qwen3.8-27b,main-112,,move,base,3,director view,seen,1,Hence the largest block the director can see is 3.
td2ff160,qwen3.8-27b,main-112,,move,base,4,director view,seen,1,"Among 2,9,3 the largest is 2 (yellow appears biggest). So director says move largest block he sees = 2."
t5b4d88d,qwen3.8-27b,main-112,,move,base,5,director view,seen,1,So he means largest among what he sees = green3.
t4ced481,qwen3.8-27b,main-113,,move,base,1,director view,seen,1,So director's largest visible = 8.
tf179f4c,qwen3.8-27b,main-113,,move,base,2,director view,seen,1,"Thus visible to director: 8,3,6. Largest physical = 8 (red)."
t038dee1,qwen3.8-27b,main-113,,move,base,3,director view,seen,1,So director's largest visible = red 8.
t29dbcd9,qwen3.8-27b,main-113,,move,base,4,director view,seen,1,"So among visible (8,3,6), 8 is tallest → largest."
ta2754f7,qwen3.8-27b,main-113,,move,base,5,director view,seen,1,"But the director sees only 8 and 6 (and maybe 3). The largest physical among {8,6,3} is 8."
te77fe7f,qwen3.8-27b,main-114,,move,base,1,director view,seen,1,"So director can see block 6.

Thus largest block is 6."
t4cd71ce,qwen3.8-27b,main-114,,move,base,2,director view,seen,1,So director's largest visible = 4 (since 6 hidden).
td3f97d1,qwen3.8-27b,main-114,,move,base,3,director view,seen,1,"Therefore 6 is occluded, and the largest visible is 4."
ta88f1f4,qwen3.8-27b,main-114,,move,base,4,director view,seen,1,Hence director sees only 2; largest visible = 2.
t477f122,qwen3.8-27b,main-114,,move,base,5,director view,seen,1,The largest visible-to-director block is the answer.
t8faa13e,qwen3.8-27b,main-115,,move,base,1,director view,seen,1,Therefore director's largest visible = 7.
te85aada,qwen3.8-27b,main-115,,move,base,2,director view,seen,1,Largest visible to director = 7.
t8aa0588,qwen3.8-27b,main-115,,move,base,3,director view,seen,1,Hence director's largest visible physical =7.
t28b31b0,qwen3.8-27b,main-115,,move,base,4,director view,seen,1,The largest block overall is 5 (orange). The director can see it. So answer 5.
t1df79a8,qwen3.8-27b,main-115,,move,base,5,director view,seen,1,So largest visible to director = 7.
t0f972fd,qwen3.8-27b,main-116,,move,base,1,own view,not stated,0,The largest block visually is the yellow one labeled 6.
tab7ea7d,qwen3.8-27b,main-116,,move,base,2,director view,seen,1,"Among director-visible {2,5,8}, largest = 2."
t81b3d5d,qwen3.8-27b,main-116,,move,base,3,own view,seen,1,"But maybe the teal 2 is actually the largest overall, so regardless of visibility it's 2. So answer 2."
t9eb0375,qwen3.8-27b,main-116,,move,base,4,director view,seen,1,"Therefore the director, seeing 2,5,8, calls the 2 the largest."
t5ce8a29,qwen3.8-27b,main-116,,move,base,5,director view,seen,1,So largest visible to director = 2.
tc44930c,qwen3.8-27b,main-117,,move,base,1,director view,seen,1,"If red 1 is hidden from director, then director's largest visible = yellow 4."
t700d085,qwen3.8-27b,main-117,,move,base,2,largest digit,seen,1,"Since 7 is the largest number, director's ""largest block"" =7."
tbbffd26,qwen3.8-27b,main-117,,move,base,3,director view,seen,1,"Thus director sees {2?,4,7} and maybe not 1. Largest among visible = 4."
t44eb43b,qwen3.8-27b,main-117,,move,base,4,director view,seen,1,"Among visible {2,4,7}, 4 is largest."
t9af3503,qwen3.8-27b,main-117,,move,base,5,director view,seen,1,Director's largest visible = 4.
tb41e449,qwen3.8-27b,main-118,,move,base,1,director view,seen,1,Then the largest block the director sees is 7.
te34c76d,qwen3.8-27b,main-118,,move,base,2,director view,seen,1,So largest visible to director = 7.
te0b7329,qwen3.8-27b,main-118,,move,base,3,own view,not stated,0,the director's line of sight isn't relevant here because we (the user) see all blocks
t02469dc,qwen3.8-27b,main-118,,move,base,4,director view,seen,1,the largest he can see is the blue 7.
t14d43bc,qwen3.8-27b,main-118,,move,base,5,director view,seen,1,"Among visible, largest is 7 (since 6 hidden)."
tdc8078d,qwen3.8-27b,main-119,,move,base,1,director view,seen,1,Thus largest visible to director = orange 5.
tb223fd7,qwen3.8-27b,main-119,,move,base,2,director view,seen,1,So largest visible to director = 5.
tf028994,qwen3.8-27b,main-119,,move,base,3,own view,not stated,0,The teal cube (1) is clearly the biggest cube in the foreground.
t48ebefe,qwen3.8-27b,main-119,,move,base,4,director view,seen,1,"The visible blocks to director: 5, 7, 2. Among these, the largest is block 5 (orange)."
t6817a44,qwen3.8-27b,main-119,,move,base,5,director view,seen,1,So director sees orange 5 and it's the largest to director.
tc842197,qwen3.8-27b,main-120,,move,base,1,director view,seen,1,So director's largest visible = orange = 9.
ta0df28e,qwen3.8-27b,main-120,,move,base,2,director view,seen,1,So largest visible to director is 9.
t392785f,qwen3.8-27b,main-120,,move,base,3,director view,seen,1,"So among visible to director (1,4,9), orange 9 is largest."
te1b693c,qwen3.8-27b,main-120,,move,base,4,director view,seen,1,"So we must exclude green because partition blocks it from director. Then among {1,4,9}, largest physical = 9 (orange bigger than 1,4)."
tb217978,qwen3.8-27b,main-120,,move,base,5,director view,seen,1,Thus the largest block the director can see is 9.
t5d6e254,qwen3.8-27b,main-121,,move,base,1,director view,seen,1,"Among visible to director {8,7,3}, sizes: blue 8 is largest (bigger than 7 and 3)."
taf2ef21,qwen3.8-27b,main-121,,move,base,2,director view,seen,1,"So director sees 4,7,3. Largest among these by physical size is 4 (green looks largest)."
tee17150,qwen3.8-27b,main-121,,move,base,3,director view,seen,1,Thus the largest block the director can see is green 4.
t79acbe8,qwen3.8-27b,main-121,,move,base,4,largest digit,seen,1,"Among visible, largest number is 8."
t0fc1391,qwen3.8-27b,main-121,,move,base,5,director view,seen,1,"But green4 hidden. So among visible, blue8 largest."
tdafd022,qwen3.8-27b,main-122,,move,base,1,director view,seen,1,"Since director can't see 2, the largest he can see is 6."
td9404c3,qwen3.8-27b,main-122,,move,base,2,director view,seen,1,"So director's ""largest block"" among what they see = 6."
t509d219,qwen3.8-27b,main-122,,move,base,3,director view,seen,1,"Among blocks the director can see (4,1,6), the largest physical one is 6?"
t84ef74b,qwen3.8-27b,main-122,,move,base,4,director view,seen,1,"Therefore the director, when saying ""largest block"", refers to the largest block they can see, which is 6."
t6c09170,qwen3.8-27b,main-122,,move,base,5,own view,not stated,0,The largest block overall is 2.
tf6e1a8f,qwen3.8-27b,main-123,,move,base,1,director view,seen,1,"So the director's ""largest"" = the block that appears largest to the director among those it can see."
t073230d,qwen3.8-27b,main-123,,move,base,2,director view,seen,1,"Hmm, the director sees the blue block first, then partition behind it. So partition does not block blue block."
t2319dcd,qwen3.8-27b,main-123,,move,base,3,director view,seen,1,So largest visible to director is 5.
t0df82b2,qwen3.8-27b,main-123,,move,base,4,director view,seen,1,"Thus director sees blue 7, largest. Answer 7."
t0a12a9c,qwen3.8-27b,main-123,,move,base,5,director view,seen,1,So director's largest visible = 5.
t29f350e,qwen3.8-27b,main-124,,move,base,1,director view,seen,1,"Thus director sees 5,7,8. Largest among those is 8 (yellow bigger than red and teal)."
te170d35,qwen3.8-27b,main-124,,move,base,2,director view,seen,1,The largest block director can see is block 8.
t0f714a4,qwen3.8-27b,main-124,,move,base,3,director view,seen,1,The director means the largest block he can see = 8.
t6d78998,qwen3.8-27b,main-124,,move,base,4,director view,seen,1,So the largest block the director can see is 8.
te1a30b6,qwen3.8-27b,main-124,,move,base,5,director view,seen,1,"So among blocks the director sees (5,7,8), the largest is 8 (yellow) presumably."
t9ec43f0,qwen3.8-27b,main-125,,move,base,1,director view,seen,1,"The teal 8 is physically largest but hidden. Among visible, blue 7 is largest."
td050507,qwen3.8-27b,main-125,,move,base,2,largest digit,seen,1,"Thus among visible blocks, the largest number is 7."
t4790881,qwen3.8-27b,main-125,,move,base,3,director view,seen,1,"Among visible blocks, the largest physically is blue 7 (since teal 8 hidden)."
t7d840f5,qwen3.8-27b,main-125,,move,base,4,director view,seen,1,Therefore the director's largest visible block is 7.
tcaec063,qwen3.8-27b,main-125,,move,base,5,largest digit,seen,1,"Thus director's visible set = {1,2,7}. Largest number = 7."
t8ed5bcc,qwen3.8-27b,main-126,,move,base,1,director view,seen,1,The director intends the largest block they see = 6.
tbec102c,qwen3.8-27b,main-126,,move,base,2,own view,not stated,1,"So I would move block 2 regardless of director's view, because ""the largest block"" refers to actual largest block."
tf2e3fe5,qwen3.8-27b,main-126,,move,base,3,director view,seen,1,"Since block 2 (the truly largest) is hidden, the director's ""largest"" is block 6."
ta944ec5,qwen3.8-27b,main-126,,move,base,4,director view,seen,1,"The partition bottom is ~660, all blocks top are below 700, so partition doesn't occlude any block. Good.

Thus largest block = 2."
t436b962,qwen3.8-27b,main-126,,move,base,5,own view,not stated,0,Block 2 looks the biggest cube in the scene.
t483d0e6,qwen3.8-27b,main-127,,move,base,1,director view,seen,1,"But since 7 invisible to director, the largest the director sees is 9 (red) presumably bigger than 6 and 3."
tda4a4eb,qwen3.8-27b,main-127,,move,base,2,director view,seen,1,"So among blocks visible to director, the largest (by size) is the referent."
t25252fa,qwen3.8-27b,main-127,,move,base,3,largest digit,seen,1,"""largest"" = largest number visible to director."
tfb1654e,qwen3.8-27b,main-127,,move,base,4,director view,seen,1,So director's largest visible = 9.
t6360b72,qwen3.8-27b,main-127,,move,base,5,director view,seen,1,"Thus the director, seeing only 3, 9, 6, would refer to the largest among those = 9."
t299b742,qwen3.8-27b,main-128,,move,base,1,director view,seen,1,So I should move the block that is the largest among those visible to the director.
t44e9bf8,qwen3.8-27b,main-128,,move,base,2,director view,seen,1,So largest visible to director is 5.
t6f04b17,qwen3.8-27b,main-128,,move,base,3,director view,seen,1,So director's largest visible = 5.
t3a0b77c,qwen3.8-27b,main-128,,move,base,4,director view,seen,1,The largest block the director sees is 5 (purple).
te471974,qwen3.8-27b,main-128,,move,base,5,director view,seen,1,So largest visible to director = 5.
tc04059a,qwen3.8-27b,main-129,,move,base,1,director view,seen,1,Thus director's largest visible block by size = 3.
taad864e,qwen3.8-27b,main-129,,move,base,2,director view,seen,1,The largest visible to director is green 3.
tb00e643,qwen3.8-27b,main-129,,move,base,3,director view,seen,1,So director sees blue8 bigger than green3. So largest to director = blue8.
tba34879,qwen3.8-27b,main-129,,move,base,4,director view,seen,1,The largest block the director sees is 3.
t039ebc1,qwen3.8-27b,main-129,,move,base,5,director view,seen,1,Thus the director's largest visible block is 3.
t340d0f2,qwen3.8-27b,main-130,,move,base,1,director view,seen,1,So blue is largest among visible. So answer 9.
t495acba,qwen3.8-27b,main-130,,move,base,2,director view,seen,1,"Given eyes high, he sees all four blocks. Then largest = 3."
t2b74afa,qwen3.8-27b,main-130,,move,base,3,director view,seen,1,"Among visible, blue 9 is largest physically as well."
t9d2ef4a,qwen3.8-27b,main-130,,move,base,4,own view,seen,1,"Given ambiguity, I'll go with the visually largest: 3."
t0f8f303,qwen3.8-27b,main-130,,move,base,5,director view,seen,1,"Given typical puzzle design, the answer likely is 9 (largest number, and largest size, and visible)."
t0f56cd8,qwen3.8-27b,main-131,,move,base,1,director view,seen,1,"So director, who cannot see 1, sees 9 as largest."
t363c9cd,qwen3.8-27b,main-131,,move,base,2,director view,seen,1,"He can't see block 1, so from his perspective the largest block he is aware of is 9."
t955b6dc,qwen3.8-27b,main-131,,move,base,3,director view,seen,1,"So the director sees 8,2,9. Among those, the largest is 9 (red)."
t2b5e542,qwen3.8-27b,main-131,,move,base,4,own view,not stated,0,"The purple block labeled ""1"" appears to be the largest cube."
tad46870,qwen3.8-27b,main-131,,move,base,5,own view,seen,1,"So you move the largest block you see, which is 1."
td23f3d8,qwen3.8-27b,main-132,,move,base,1,director view,seen,1,So I move the largest that the director sees = 7.
tf7a3940,qwen3.8-27b,main-132,,move,base,2,director view,seen,1,Thus director's largest visible block is 7.
t7848a9e,qwen3.8-27b,main-132,,move,base,3,director view,seen,1,So largest visible = 7.
t22979ec,qwen3.8-27b,main-132,,move,base,4,director view,seen,1,"Since blue 3 hidden, largest visible = 7."
tfcce014,qwen3.8-27b,main-132,,move,base,5,director view,seen,1,"So director sees 2, 9, 7. Largest physical = 7."
tc28777a,qwen3.8-27b,main-133,,move,base,1,largest digit,seen,1,The largest block = block with largest number among those director can see.
tadfc1fb,qwen3.8-27b,main-133,,move,base,2,director view,seen,1,Thus director's largest visible block = 5.
tc2a2d34,qwen3.8-27b,main-133,,move,base,3,director view,seen,1,Thus director can see yellow 8. And it's the largest.
t00c9ac2,qwen3.8-27b,main-133,,move,base,4,director view,seen,1,So the largest block the director can see is green 1.
t03bf0ed,qwen3.8-27b,main-133,,move,base,5,largest digit,seen,1,"The ""largest block"" by number among those is 7."
tb405c16,qwen3.8-27b,main-134,,move,base,1,own view,not stated,1,"For B, ""largest block"" just means the biggest cube = 7."
t3cd3cf6,qwen3.8-27b,main-134,,move,base,2,director view,seen,1,"Thus director sees red, blue, orange. Largest = red = 3."
t9239602,qwen3.8-27b,main-134,,move,base,3,largest digit,seen,1,Largest visible number = 3.
te350e6c,qwen3.8-27b,main-134,,move,base,4,director view,seen,1,So director sees all blocks anyway? The partition is narrow. So largest visible = 7.
tfec7048,qwen3.8-27b,main-134,,move,base,5,director view,seen,1,"So among visible {3,2,1}, largest is 3."
td3a618a,qwen3.8-27b,main-135,,move,base,1,director view,seen,1,"Thus the director's ""largest block"" (visible to them) is 4."
tc3034d0,qwen3.8-27b,main-135,,move,base,2,director view,seen,1,"Thus director sees 4,6,2; largest =2."
t50d188f,qwen3.8-27b,main-135,,move,base,3,director view,seen,1,So orange 2 is largest visible to director.
t1f20d4c,qwen3.8-27b,main-135,,move,base,4,director view,seen,1,Thus director sees yellow. Then largest visible = yellow = 3.
t1d6df0b,qwen3.8-27b,main-135,,move,base,5,director view,seen,1,Thus the director's largest visible block = 2.
t19c421d,qwen3.8-27b,main-136,,move,base,1,director view,seen,1,So director's largest visible = 6.
tf6cd265,qwen3.8-27b,main-136,,move,base,2,own view,not stated,0,The largest block in physical terms is the same regardless of perspective. So we need the physically largest cube.
t2350167,qwen3.8-27b,main-136,,move,base,3,largest digit,seen,1,"So among blocks the director can see, the largest number is 7."
tbb6a9c8,qwen3.8-27b,main-136,,move,base,4,prior knowledge,not stated,1,The director presumably knows which is largest.
t367f057,qwen3.8-27b,main-136,,move,base,5,director view,seen,1,So largest visible to director = 6.
t1a20f32,qwen3.8-27b,main-137,,move,base,1,director view,seen,1,The largest visible to director is 7 (since 7 is largest overall and visible).
t9169eeb,qwen3.8-27b,main-137,,move,base,2,director view,seen,1,The director can see it (it's not behind the partition from director's view; partition is to its left). So I move 7.
t3b520f6,qwen3.8-27b,main-137,,move,base,3,director view,seen,1,So director's largest visible = purple 8.
tc2c9ab6,qwen3.8-27b,main-137,,move,base,4,director view,seen,1,So largest visible to director = purple 8.
t1cc1dd6,qwen3.8-27b,main-137,,move,base,5,director view,seen,1,Thus largest visible = 8.
t6e39c4a,qwen3.8-27b,main-138,,move,base,1,largest digit,seen,1,Thus largest visible number is 7 regardless.
t64e0d40,qwen3.8-27b,main-138,,move,base,2,director view,seen,1,"The largest block overall is 3. The director can see block 3? The partition is at the right side. Block 3 is in the middle, not behind the partition. So director sees 3."
tc48823a,qwen3.8-27b,main-138,,move,base,3,director view,seen,1,So largest visible to director is 4.
tf6191a5,qwen3.8-27b,main-138,,move,base,4,director view,seen,1,"The director refers to largest among what he can see (since he can only see some). If all visible, largest = 3."
t89c210e,qwen3.8-27b,main-138,,move,base,5,director view,seen,1,So largest visible to director is 4.
tc16edfe,qwen3.8-27b,main-139,,move,base,1,director view,seen,1,"Among visible-to-director blocks {9,3,6}, the physically largest is likely 6 (green appears biggest)."
tf6a2831,qwen3.8-27b,main-139,,move,base,2,director view,seen,1,"Among visible blocks, the largest physical cube is green 6 (since yellow hidden)."
t9d2725e,qwen3.8-27b,main-139,,move,base,3,largest digit,seen,1,The largest number he sees is 9.
t9aa587c,qwen3.8-27b,main-139,,move,base,4,director view,seen,1,"So director sees yellow 8, it's largest, says move largest block = 8."
t7d58854,qwen3.8-27b,main-139,,move,base,5,director view,seen,1,"Then among visible blocks (9,3,8), the largest physical is 8."
t0fc8186,qwen3.8-27b,main-140,,move,base,1,largest digit,seen,1,Among these the largest digit is 8. So I move 8.
t58ebfd9,qwen3.8-27b,main-140,,move,base,2,director view,seen,1,"The director sees 4,8,7. The largest among those by physical size is 4 (orange looks biggest)."
tcc93ce3,qwen3.8-27b,main-140,,move,base,3,director view,seen,1,"Because from his perspective, block 3 is hidden, so the largest block he can reference is the largest visible = 4."
t176a803,qwen3.8-27b,main-140,,move,base,4,director view,seen,1,Thus largest visible to director = 4.
t81575d4,qwen3.8-27b,main-140,,move,base,5,own view,not stated,0,So the largest block visually is block 3 (red).
te0ee017,qwen3.8-27b,main-141,,move,base,1,director view,seen,1,But does director see block7? Likely yes (left of partition). So largest visible to director =7.
t8c72f05,qwen3.8-27b,main-141,,move,base,2,director view,seen,1,So green2 appears largest to director.
ta29b676,qwen3.8-27b,main-141,,move,base,3,director view,seen,1,So director's largest visible = 7.
t2fc6314,qwen3.8-27b,main-141,,move,base,4,director view,seen,1,The largest block visible to director is 7.
tc0f9a4b,qwen3.8-27b,main-141,,move,base,5,director view,seen,1,But I can see all; the director's largest visible is 2.
t2a121a9,qwen3.8-27b,main-142,,move,base,1,director view,seen,1,"I'll commit to the most salient ""largest"" = blue 1, and assume it's visible to director"
t647d942,qwen3.8-27b,main-142,,move,base,2,director view,seen,1,The director sees the largest block which is 1. So I move 1.
t39e5fcf,qwen3.8-27b,main-142,,move,base,3,director view,seen,1,So 9 is largest among visible.
tdd8bd52,qwen3.8-27b,main-142,,move,base,4,director view,seen,1,"The director instructs me to move ""the largest block"" meaning the largest from his view = 9."
td6887b2,qwen3.8-27b,main-142,,move,base,5,director view,seen,1,So teal 9 is largest among visible.
td4c28bb,qwen3.8-27b,main-143,,move,base,1,own view,not stated,0,"Looking at the image, block 7 (green) appears to be the largest cube - it's noticeably bigger than the others."
t474048a,qwen3.8-27b,main-143,,move,base,2,director view,seen,1,the largest cube is 7. The director can see 7 (not occluded by partition).
t6e42692,qwen3.8-27b,main-143,,move,base,3,director view,seen,1,So largest visible to director = block1.
t88199c2,qwen3.8-27b,main-143,,move,base,4,director view,seen,1,The largest visible to director is block 1 (purple) perhaps?
t25d3289,qwen3.8-27b,main-143,,move,base,5,director view,seen,1,"Therefore when director says ""move the largest block"", they mean the largest block they can see, which is 1."
t986229f,qwen3.8-27b,main-144,,move,base,1,director view,seen,1,So largest visible to director = 8.
tf795a18,qwen3.8-27b,main-144,,move,base,2,own view,not stated,1,I should interpret largest among all blocks I can see (since I'm the one moving).
t3d71df0,qwen3.8-27b,main-144,,move,base,3,director view,seen,1,So director sees orange 8 as largest.
te94e137,qwen3.8-27b,main-144,,move,base,4,director view,seen,1,So director's largest visible = orange 8.
ta1b2d78,qwen3.8-27b,main-144,,move,base,5,director view,seen,1,"Thus among visible {4,1,8}, largest is 8 (orange) if orange larger than yellow."
t5c33485,qwen3.8-27b,main-145,,move,base,1,director view,seen,1,Thus largest visible to director = 8 (green).
te8915ee,qwen3.8-27b,main-145,,move,base,2,director view,seen,1,"Among visible (4,3,8), the largest physical is 8."
t7269657,qwen3.8-27b,main-145,,move,base,3,director view,seen,1,"Thus both ""largest number visible"" and ""largest apparent to director"" give 8."
t9e7d1de,qwen3.8-27b,main-145,,move,base,4,largest digit,seen,1,Largest number = 8. So I move 8.
t3d5a9f0,qwen3.8-27b,main-145,,move,base,5,director view,seen,1,So the largest visible-to-director block is 8.
t846301b,qwen3.8-27b,main-146,,move,base,1,director view,seen,1,So director's largest visible is blue 8.
t8b92baf,qwen3.8-27b,main-146,,move,base,2,own view,not stated,0,"In our view, the orange 6 looks the largest."
t738f61b,qwen3.8-27b,main-146,,move,base,3,director view,seen,1,So the largest block the director can see is 8.
t743794c,qwen3.8-27b,main-146,,move,base,4,director view,seen,1,Thus the largest block the director can see is 8 (whether by number or by apparent size).
tac0d95b,qwen3.8-27b,main-146,,move,base,5,director view,seen,1,Thus the largest block the director can see is 8.
t6db525f,qwen3.8-27b,main-147,,move,base,1,director view,seen,1,Thus director's largest visible = 2.
tf7e3155,qwen3.8-27b,main-147,,move,base,2,own view,not stated,0,The blue 3 is the largest cube.
t2b3380c,qwen3.8-27b,main-147,,move,base,3,director view,seen,1,"So among director-visible {2,7,5}, largest is 2 (purple)."
t816ce66,qwen3.8-27b,main-147,,move,base,4,own view,not stated,0,"you interpret ""largest"" based on what you see (the actual sizes). So largest physical block = 3."
t82a358b,qwen3.8-27b,main-147,,move,base,5,director view,seen,1,"Thus director sees 2,7,5. Largest among these = 2 (purple cube appears largest)."
tceb0780,qwen3.8-27b,main-148,,move,base,1,own view,not stated,1,"Given uncertainty, the simplest reading: ""largest block"" = the block that looks largest = blue = 3."
t44933c5,qwen3.8-27b,main-148,,move,base,2,director view,seen,1,The largest visible by size is 7.
tf25cdef,qwen3.8-27b,main-148,,move,base,3,director view,seen,1,"From director's visible set {9,1,7}, the largest physical is 7 (purple) likely, since 7 cube looks bigger than 9 and 1."
t53a8159,qwen3.8-27b,main-148,,move,base,4,director view,seen,1,"The director can't see it, so director's ""largest"" is the largest among what they see = purple 7."
t6c7f0b8,qwen3.8-27b,main-148,,move,base,5,director view,seen,1,"Thus director sees 9,1,7. Largest among those = 7 (purple) based on visual size."
t08c4db6,qwen3.8-27b,main-149,,move,base,1,director view,seen,1,"Thus overall largest = 9, hidden from director, so director says largest = 8 (the next largest visible)."
tef5a32c,qwen3.8-27b,main-149,,move,base,2,director view,seen,1,So I need to compute largest among director-visible blocks.
t9553484,qwen3.8-27b,main-149,,move,base,3,director view,seen,1,"Thus the largest block is 9. The director sees 9 (not occluded). So ""move the largest block"" = move 9."
t11e1872,qwen3.8-27b,main-149,,move,base,4,director view,seen,1,"the simplest robust answer is 9 because it's the largest cube and largest digit, and probably visible."
t945efff,qwen3.8-27b,main-149,,move,base,5,director view,seen,1,So director cannot see 9. Largest visible = 8.
t1fbabe9,qwen3.8-27b,main-150,,move,base,1,director view,seen,1,Thus the largest block the director can see is 3.
t15704b3,qwen3.8-27b,main-150,,move,base,2,director view,seen,1,So orange 3 is largest visible to director.
tc5f8b19,qwen3.8-27b,main-150,,move,base,3,director view,seen,1,"So among director-visible blocks {3,4,7}, largest is 3."
t5431006,qwen3.8-27b,main-150,,move,base,4,own view,seen,1,"largest block = 6 (it's visibly the biggest). The partition and visibility info is for other sub-questions (A, C) not B."
ta848e6a,qwen3.8-27b,main-150,,move,base,5,director view,seen,1,"Thus director cannot see 6. Among visible, largest is 3."
tb4805a6,qwen3.8-27b,main-151,,move,base,1,own view,seen,1,You can see every block. So you move the largest block overall.
t78b7653,qwen3.8-27b,main-151,,move,base,2,own view,not stated,0,Hmm the red 7 is the largest visually. I'll commit to 7.
t70cc438,qwen3.8-27b,main-151,,move,base,3,director view,seen,1,Thus the largest block visible to director and me is red 7.
t4103409,qwen3.8-27b,main-151,,move,base,4,director view,seen,1,So the largest visible to director is 3.
ta4880cf,qwen3.8-27b,main-151,,move,base,5,director view,seen,1,"Director can't see 7, so director's largest is 3."
te6ea63a,qwen3.8-27b,main-152,,move,base,1,director view,seen,1,"Thus the director's ""largest block"" among visible = 2 (blue)."
t434d787,qwen3.8-27b,main-152,,move,base,2,director view,seen,1,"Since he can't see block 1 (occluded by partition), the largest he sees is block 2."
t99121aa,qwen3.8-27b,main-152,,move,base,3,director view,seen,1,"Among visible (2,7,3), blue 2 is largest."
tbe14f69,qwen3.8-27b,main-152,,move,base,4,director view,seen,1,So largest visible to director = 2.
t72d7db2,qwen3.8-27b,main-152,,move,base,5,director view,seen,1,The director's largest visible is 2.
ta5bd72b,qwen3.8-27b,main-153,,move,base,1,director view,seen,1,So director's largest visible = 4.
t7aebf32,qwen3.8-27b,main-153,,move,base,2,director view,seen,1,So the largest block the director can see is orange = 4.
t3630c14,qwen3.8-27b,main-153,,move,base,3,director view,seen,1,"Thus the director, who cannot see red2, when saying ""largest block"" refers to largest block he can see = orange 4."
t0e7826b,qwen3.8-27b,main-153,,move,base,4,director view,seen,1,"Since red2 hidden, largest visible is orange4."
t3e46945,qwen3.8-27b,main-153,,move,base,5,own view,not stated,0,The largest cube physically is 2.
t0faccd2,qwen3.8-27b,main-154,,move,base,1,director view,seen,1,"Thus director sees blue(7), purple(9), orange(1); NOT teal(4). Among those, largest physical size is blue(7)."
t7d2ca5c,qwen3.8-27b,main-154,,move,base,2,director view,seen,1,"So director sees 7,9,1. Largest physical among these = 7 (blue big cube)."
t5fa440a,qwen3.8-27b,main-154,,move,base,3,director view,seen,1,So largest visible to director = 7.
tfd79e78,qwen3.8-27b,main-154,,move,base,4,director view,seen,1,Thus largest visible to director is 7.
t5aa4464,qwen3.8-27b,main-154,,move,base,5,director view,seen,1,"Since they can't see 4, their largest observed is 7."
t6790c76,qwen3.8-27b,main-155,,move,base,1,director view,seen,1,"So among director-visible {8,9,5}, largest is green 9."
t6a174f9,qwen3.8-27b,main-155,,move,base,2,director view,seen,1,"Then among visible blocks (8,9,5), the largest physical is green (9)."
td045c53,qwen3.8-27b,main-155,,move,base,3,director view,seen,1,"So among visible {8,9,5}, largest physical = 9."
t6b2e35c,qwen3.8-27b,main-155,,move,base,4,own view,seen,1,"So among numbered, similar depth, red appears largest => physically largest."
t04ea90b,qwen3.8-27b,main-155,,move,base,5,largest digit,seen,1,The largest number among all blocks is 9.
t8bf47fc,qwen3.8-27b,main-156,,move,base,1,director view,seen,1,"So director sees 3,1,6. Largest physical among these = teal (6) likely bigger than green and purple."
t7c31b73,qwen3.8-27b,main-156,,move,base,2,director view,seen,1,Thus largest visible to director = 6.
t20593cf,qwen3.8-27b,main-156,,move,base,3,own view,not stated,0,"I see all blocks, so I move the largest among all = 8."
tf50b6b8,qwen3.8-27b,main-156,,move,base,4,director view,seen,1,So largest visible to director is 6.
t0e5b452,qwen3.8-27b,main-156,,move,base,5,director view,seen,1,So teal 6 is largest among visible. So director means block 6.
tfac743d,qwen3.8-27b,main-157,,move,base,1,director view,seen,1,"I'll commit to answer 6, reasoning: red is the largest block and it's visible to director"
tc92da02,qwen3.8-27b,main-157,,move,base,2,own view,not stated,0,"Thus we need the physically largest block among all on table. Looking at image, the blue (3) appears largest."
t081cda5,qwen3.8-27b,main-157,,move,base,3,director view,seen,1,Then director sees all four blocks. Then largest = blue (3). So move 3.
t4e862fa,qwen3.8-27b,main-157,,move,base,4,director view,seen,1,"So among visible to him, largest = 6."
tbfc3339,qwen3.8-27b,main-157,,move,base,5,director view,seen,1,So director sees red and it's largest in their view.
td2b8652,qwen3.8-27b,main-158,,move,base,1,director view,seen,1,"Thus among director-visible, largest is red 1."
t138a090,qwen3.8-27b,main-158,,move,base,2,director view,seen,1,"Thus among visible, the largest cube is the green 6 (assuming green bigger than red)."
t1a86c5a,qwen3.8-27b,main-158,,move,base,3,largest digit,seen,1,"""Largest block"" = block with largest digit = 8."
t1a256bc,qwen3.8-27b,main-158,,move,base,4,own view,not stated,0,So I identify the largest among all blocks I see. That's 3.
t834a5e0,qwen3.8-27b,main-158,,move,base,5,largest digit,seen,1,Thus largest number visible to director = 8.
t95f607f,qwen3.8-27b,main-159,,move,base,1,director view,seen,1,Thus director's largest visible = 4.
td698247,qwen3.8-27b,main-159,,move,base,2,director view,seen,1,"Thus the director, seeing blocks 2,4,8 (and not 5), would call 2 the largest."
t5830cce,qwen3.8-27b,main-159,,move,base,3,director view,seen,1,"So director's ""largest block"" among visible = 4."
t0af5f7f,qwen3.8-27b,main-159,,move,base,4,director view,seen,1,"Thus director sees 4,8,2. Largest among them is 2."
t6f22a43,qwen3.8-27b,main-159,,move,base,5,director view,seen,1,Thus director's largest visible = 2.
tc6e52fc,qwen3.8-27b,main-160,,move,base,1,director view,seen,1,"Among visible to director (9,7,8), the largest is red 8."
td42596b,qwen3.8-27b,main-160,,move,base,2,director view,seen,1,the largest visible to director is the red 8 (since 5 hidden).
tb946d0c,qwen3.8-27b,main-160,,move,base,3,director view,seen,1,"Thus among visible to director, the largest physical cube is red 8."
tf510083,qwen3.8-27b,main-160,,move,base,4,director view,seen,1,So director's largest visible = red 8.
t17c7f82,qwen3.8-27b,main-160,,move,base,5,own view,not stated,1,"So among the cubes, the orange (5) is largest."
tdff890c,muse-glimmer-30b,main-001,visibility question,mean,base,1,largest digit,seen,1,"If teal also visible, then largest among 7,3,4 is 7 as well."
tab0906e,muse-glimmer-30b,main-001,visibility question,mean,base,2,director view,seen,1,Largest block among visible blocks. Visible blocks are 7 and 4. Largest is 7.
t3e4127f,muse-glimmer-30b,main-001,visibility question,mean,base,3,director view,seen,1,"If director can see all three, the largest (closest) is teal 3."
t77b99a3,muse-glimmer-30b,main-001,visibility question,mean,base,4,largest digit,seen,1,The largest block he can see is 7 (numerical).
td697908,muse-glimmer-30b,main-001,visibility question,mean,base,5,largest digit,seen,1,"Director says ""the largest block"" meaning the block with the largest number among those he can see. That would be 7."
t9ac4ce2,muse-glimmer-30b,main-002,visibility question,mean,base,1,director view,seen,1,Largest among visible: 1 is larger than 8 (purple small).
t5e3f096,muse-glimmer-30b,main-002,visibility question,mean,base,2,director view,seen,1,He would refer to the physically largest among those he can see. So 1.
tb2ea755,muse-glimmer-30b,main-002,visibility question,mean,base,3,director view,seen,1,He can see 1 and 2. Largest among those is 2 (orange).
t50ca07a,muse-glimmer-30b,main-002,visibility question,mean,base,4,director view,seen,1,"If director sees blue 1 and orange 2, largest is orange 2."
t4157e1f,muse-glimmer-30b,main-002,visibility question,mean,base,5,director view,seen,1,So largest visible is 1.
t57a955a,muse-glimmer-30b,main-003,visibility question,mean,base,1,director view,seen,1,Director can only see blocks 7 and 4 (if 8 not visible). Largest among visible is 7.
t89cf7a6,muse-glimmer-30b,main-003,visibility question,mean,base,2,director view,seen,1,The director can only see blocks 7 and 4. Largest among visible is 7.
t0c8dd46,muse-glimmer-30b,main-003,visibility question,mean,base,3,director view,seen,1,So largest among visible is purple 4.
tfe0b8c8,muse-glimmer-30b,main-003,visibility question,mean,base,4,largest digit,seen,1,Chosen block = 7 (largest number among visible).
t8b0a1cd,muse-glimmer-30b,main-003,visibility question,mean,base,5,director view,seen,1,"Among visible blocks, largest is purple 4 (since 7 is smaller)."
t03274f4,muse-glimmer-30b,main-004,visibility question,mean,base,1,director view,seen,1,Director can only refer to blocks he can see. So largest among visible blocks.
t1af657c,muse-glimmer-30b,main-004,visibility question,mean,base,2,director view,seen,1,"So among visible, green 7 is larger than blue 9."
t26ea74c,muse-glimmer-30b,main-004,visibility question,mean,base,3,director view,seen,1,Director sees 7 and 9. Which is larger? 7 appears bigger than 9. So largest visible is 7.
t89f3b27,muse-glimmer-30b,main-004,visibility question,mean,base,4,director view,seen,1,Now largest block among visible: 7 vs 9. 7 appears larger than 9 (blue small).
tc8bfbe4,muse-glimmer-30b,main-004,visibility question,mean,base,5,director view,seen,1,So largest visible is 7.
t8fbd8e2,muse-glimmer-30b,main-005,visibility question,mean,base,1,director view,seen,1,Director can see blocks 1 and 7. Largest is 7.
tf3dc8ed,muse-glimmer-30b,main-005,visibility question,mean,base,2,director view,seen,1,Director can only see blocks he can see: 1 and 4. Largest among those is 4.
t0abfe7c,muse-glimmer-30b,main-005,visibility question,mean,base,3,largest digit,seen,1,"If director can see all three, largest number is 7."
t40246ca,muse-glimmer-30b,main-005,visibility question,mean,base,4,largest digit,seen,1,Chosen block is 7 (largest number).
td4bd61d,muse-glimmer-30b,main-005,visibility question,mean,base,5,director view,seen,1,Director sees only blocks 1 and 4. Largest among visible is 4.
t9e79f6a,muse-glimmer-30b,main-006,visibility question,mean,base,1,director view,seen,1,Director can only see blocks he can see: 9 and 2. Largest among those is 9.
t029f9a9,muse-glimmer-30b,main-006,visibility question,mean,base,2,largest digit,seen,1,Could be they want the block with the largest number that the director can see. That would be 9 (since 9 >5>2).
t1549055,muse-glimmer-30b,main-006,visibility question,mean,base,3,director view,seen,1,Director sees blocks 9 and 2. Largest among those is 9.
t4dacf0c,muse-glimmer-30b,main-006,visibility question,mean,base,4,director view,seen,1,"From director's perspective, visible blocks are 9 and 2. Largest is 9."
t85e47f9,muse-glimmer-30b,main-006,visibility question,mean,base,5,largest digit,seen,1,Largest block means largest number among blocks director can see.
t2c9edee,muse-glimmer-30b,main-007,visibility question,mean,base,1,director view,seen,1,So largest visible is purple 6.
tc4fae2e,muse-glimmer-30b,main-007,visibility question,mean,base,2,director view,seen,1,So director sees purple (6) and yellow (4). Largest among those is purple 6.
t40820ca,muse-glimmer-30b,main-007,visibility question,mean,base,3,director view,seen,1,"Among blocks director can see, the largest is purple (6) because yellow is smaller."
t57fc945,muse-glimmer-30b,main-007,visibility question,mean,base,4,director view,seen,1,Largest block among visible: purple is larger than yellow. So chosen_block = 6.
t69edbc6,muse-glimmer-30b,main-007,visibility question,mean,base,5,director view,seen,1,"So among visible blocks (6 and 4), which is largest? Purple block (6) looks larger than yellow (4)."
te310dd4,muse-glimmer-30b,main-008,visibility question,mean,base,1,director view,seen,1,the largest among visible to him is still 3 (since 3 >1 in size).
t4059861,muse-glimmer-30b,main-008,visibility question,mean,base,2,director view,seen,1,So director refers to the physically largest block he can see. That is purple 1.
t123ec25,muse-glimmer-30b,main-008,visibility question,mean,base,3,own view,seen,1,"From image, yellow cube appears biggest, then purple, then orange smallest. So largest is block 3."
t68320b8,muse-glimmer-30b,main-008,visibility question,mean,base,4,largest digit,seen,1,"Among those, the largest number is 3. So chosen_block = 3."
t399f1b2,muse-glimmer-30b,main-008,visibility question,mean,base,5,largest digit,seen,1,"The director says ""the largest block"" meaning the block with the biggest number."
tb9e8e4f,muse-glimmer-30b,main-009,visibility question,mean,base,1,director view,seen,1,Also the largest block among visible is 3 (green) vs 9 (orange). Green is larger than orange.
t6d5afa1,muse-glimmer-30b,main-009,visibility question,mean,base,2,director view,seen,1,Largest block among visible is 9 (orange).
tc95dbf3,muse-glimmer-30b,main-009,visibility question,mean,base,3,director view,seen,1,"If director can't see it, he'll refer to orange 9 as largest among visible."
t965157d,muse-glimmer-30b,main-009,visibility question,mean,base,4,director view,seen,1,"If director can see 3 and 9 only, largest is 3."
tae3b3a4,muse-glimmer-30b,main-009,visibility question,mean,base,5,director view,seen,1,Director sees 8 and 9. Largest among those is 9 (orange).
t158438d,muse-glimmer-30b,main-010,visibility question,mean,base,1,largest digit,seen,1,"Maybe the cubes are all same size, so ""largest"" means largest number. That would be 8."
t31d58fd,muse-glimmer-30b,main-010,visibility question,mean,base,2,director view,seen,1,"If visible are 2 and 8, largest is 8."
t600615f,muse-glimmer-30b,main-010,visibility question,mean,base,3,largest digit,seen,1,chosen_block = 8 (largest number).
te9e3a2e,muse-glimmer-30b,main-010,visibility question,mean,base,4,largest digit,seen,1,"So among visible blocks, largest number is 8 (since 2 and 8)."
t0447110,muse-glimmer-30b,main-010,visibility question,mean,base,5,director view,seen,1,"If director cannot see 7, then visible blocks are 2 and 8, largest is 8."
tebc41c7,muse-glimmer-30b,main-011,visibility question,mean,base,1,director view,seen,1,The largest block he can see is 4.
t941f5ef,muse-glimmer-30b,main-011,visibility question,mean,base,2,director view,seen,1,Largest block visible to director: physical size. Teal block appears larger than purple. So largest is 4.
t8c0a416,muse-glimmer-30b,main-011,visibility question,mean,base,3,director view,seen,1,So the largest block among those he can see is teal 4 (since purple 3 is smaller).
t77fa0a0,muse-glimmer-30b,main-011,visibility question,mean,base,4,director view,seen,1,But director can't see orange. So largest visible is teal (4) vs purple (3).
t5d18115,muse-glimmer-30b,main-011,visibility question,mean,base,5,director view,seen,1,Then largest block visible to director is 4.
td41976a,muse-glimmer-30b,main-012,visibility question,mean,base,1,director view,seen,1,"The director can only see blocks he can see: blue 2 and orange 1 (if green hidden). Among those, largest is blue 2."
t5777595,muse-glimmer-30b,main-012,visibility question,mean,base,2,largest digit,seen,1,Chosen block = 2 (largest number among visible).
tc33f3a0,muse-glimmer-30b,main-012,visibility question,mean,base,3,director view,seen,1,Wait 5 is visible in this assumption. Largest block physically is green 5. So director means 5.
ta33a0b8,muse-glimmer-30b,main-012,visibility question,mean,base,4,director view,seen,1,So the largest among visible is maybe block 2 (blue) because it's larger than block 1?
ta03f30b,muse-glimmer-30b,main-012,visibility question,mean,base,5,director view,seen,1,"If director can see all three, largest is green 5."
t094129b,muse-glimmer-30b,main-013,visibility question,mean,base,1,largest digit,seen,1,All cubes same size visually. So probably means numerically largest.
t45463aa,muse-glimmer-30b,main-013,visibility question,mean,base,2,director view,seen,1,"I'll go with visible blocks 9 and 5, director means 5 as largest (physical)."
t78642bb,muse-glimmer-30b,main-013,visibility question,mean,base,3,largest digit,seen,1,"Chosen block: largest is 9 (by number). If largest by size, all same."
tdaaf5c7,muse-glimmer-30b,main-013,visibility question,mean,base,4,director view,seen,1,Chosen block = largest apparent to director = the one closest to director (smallest in our view).
tfddcd10,muse-glimmer-30b,main-013,visibility question,mean,base,5,director view,seen,1,"Let's assume all three blocks are visible to director. Then visible blocks are 9,3,5. Largest is 9."
t4786110,muse-glimmer-30b,main-014,visibility question,mean,base,1,director view,seen,1,Director refers to blocks he can see. Largest among visible blocks is 5 vs 2 => 5.
te3f2e27,muse-glimmer-30b,main-014,visibility question,mean,base,2,largest digit,seen,1,Largest among visible blocks is 5? Wait 5 >2. So largest visible is 5.
t5cffd44,muse-glimmer-30b,main-014,visibility question,mean,base,3,largest digit,seen,1,"among visible blocks, largest number is 5? Wait 5 vs 2, largest is 5."
tbc1c512,muse-glimmer-30b,main-014,visibility question,mean,base,4,director view,seen,1,The largest block he can see is 5.
ta74a6c4,muse-glimmer-30b,main-014,visibility question,mean,base,5,director view,seen,1,"Director sees blocks 5,2,8. Largest is 8."
tf32827a,muse-glimmer-30b,main-015,visibility question,mean,base,1,director view,seen,1,"So largest visible to director is red block, number 2."
t82851d6,muse-glimmer-30b,main-015,visibility question,mean,base,2,director view,seen,1,"If director sees all three, largest is 9. If director cannot see 9, largest among visible is 6."
te690698,muse-glimmer-30b,main-015,visibility question,mean,base,3,director view,seen,1,"Director can see all three, so he would refer to largest physical size which is yellow 9."
t07dbb15,muse-glimmer-30b,main-015,visibility question,mean,base,4,director view,seen,1,"Let's assume visible_to_director = [6,2] (yellow hidden). Then largest block among visible: compare red vs orange. Red looks larger than orange. So largest is red =2."
tab257af,muse-glimmer-30b,main-015,visibility question,mean,base,5,director view,seen,1,He refers to the largest among those he can see.
t132adff,muse-glimmer-30b,main-016,visibility question,mean,base,1,director view,seen,1,"So we need find which block is physically largest among those he can see. If he can see all three, largest is orange (2)."
t43f6e13,muse-glimmer-30b,main-016,visibility question,mean,base,2,director view,seen,1,Chosen block: largest physical size among visible: yellow 5 is larger than red 7.
t5b45367,muse-glimmer-30b,main-016,visibility question,mean,base,3,director view,seen,1,So he would refer to the largest among visible blocks.
t35323dd,muse-glimmer-30b,main-016,visibility question,mean,base,4,director view,seen,1,"Given uncertainty, I'll assume director can see yellow and red only, and largest by physical size is yellow (5)."
td3af9b8,muse-glimmer-30b,main-016,visibility question,mean,base,5,director view,seen,1,Largest among visible: yellow is larger than red (red appears smaller). So director means 5.
t3983919,muse-glimmer-30b,main-017,visibility question,mean,base,1,largest digit,seen,1,So director would refer to the largest number among blocks he can see.
t947149f,muse-glimmer-30b,main-017,visibility question,mean,base,2,director view,seen,1,"Among visible blocks, largest is 9 vs 5 => 9."
tcdf99d0,muse-glimmer-30b,main-017,visibility question,mean,base,3,largest digit,seen,1,The largest block (by number) is 9.
t6666705,muse-glimmer-30b,main-017,visibility question,mean,base,4,largest digit,seen,1,"the director says ""the largest block"", meaning the block with the largest numerical label that the director can see."
t67a5b18,muse-glimmer-30b,main-017,visibility question,mean,base,5,director view,seen,1,"So director says ""the largest block"" meaning the one that looks largest to him, which is 5."
tda3d148,muse-glimmer-30b,main-018,visibility question,mean,base,1,director view,seen,1,Largest among visible is block 1 (teal).
t44bebdd,muse-glimmer-30b,main-018,visibility question,mean,base,2,director view,seen,1,Largest block among those visible is 1 (physically largest).
tbc676dd,muse-glimmer-30b,main-018,visibility question,mean,base,3,director view,seen,1,Director might refer to largest among those he can see. So chosen block is 8.
ta51fc3d,muse-glimmer-30b,main-018,visibility question,mean,base,4,director view,seen,1,"So visible = [4,8]. Largest among them is 8 (since 8 block is larger than 4)."
tde2a367,muse-glimmer-30b,main-018,visibility question,mean,base,5,director view,seen,1,"If director can see 1 and 8, largest physical is 1 (teal)."
t3d7e918,muse-glimmer-30b,main-019,visibility question,mean,base,1,largest digit,seen,1,So largest by number.
t92e25c5,muse-glimmer-30b,main-019,visibility question,mean,base,2,largest digit,seen,1,Might be director refers to the block with largest number among those he can see.
tf23d8b3,muse-glimmer-30b,main-019,visibility question,mean,base,3,director view,seen,1,"So ""largest block"" among those visible to director. Among visible blocks: 5 and 3. Largest is 5."
tfd9fdf1,muse-glimmer-30b,main-019,visibility question,mean,base,4,largest digit,seen,1,"Wait red is 1, so largest overall is 5."
t8cfe588,muse-glimmer-30b,main-019,visibility question,mean,base,5,director view,seen,1,The largest block he can see is the 3 (blue) because it's physically larger than the 5 (yellow).
t050a5f9,muse-glimmer-30b,main-020,visibility question,mean,base,1,largest digit,seen,1,No 5 <6. Actually 5 is less than 6. Largest visible to director is 6.
t7c095ca,muse-glimmer-30b,main-020,visibility question,mean,base,2,director view,seen,1,Largest block among visible is 6.
tb7e491f,muse-glimmer-30b,main-020,visibility question,mean,base,3,largest digit,seen,1,"among visible blocks, the largest number is 5. So chosen_block =5."
t6437c7d,muse-glimmer-30b,main-020,visibility question,mean,base,4,director view,seen,1,"If director can see only 1 and 6, largest is 1."
tb866ecb,muse-glimmer-30b,main-020,visibility question,mean,base,5,director view,seen,1,"If blue not visible, largest visible is yellow (1)."
t527d964,muse-glimmer-30b,main-021,visibility question,mean,base,1,director view,seen,1,"Director's perspective: visible blocks are 5 and 9. Of those, largest is red 5 (since 9 is small)."
t54737bc,muse-glimmer-30b,main-021,visibility question,mean,base,2,director view,seen,1,So director's perception of largest block among visible blocks: between 6 and 5. 6 is larger than 5.
t6d91856,muse-glimmer-30b,main-021,visibility question,mean,base,3,director view,seen,1,The largest block among visible is the red 5 (since blue 6 is hidden).
t2f3924e,muse-glimmer-30b,main-021,visibility question,mean,base,4,director view,seen,1,Chosen block = largest among visible = blue 6 (size bigger than red).
taa9f65b,muse-glimmer-30b,main-021,visibility question,mean,base,5,director view,seen,1,Thus visible blocks are 6 and 5. Largest is 6.
tce7286f,muse-glimmer-30b,main-022,visibility question,mean,base,1,director view,seen,1,So largest visible to director is orange cube (1).
tccee5ac,muse-glimmer-30b,main-022,visibility question,mean,base,2,director view,seen,1,"So among visible, orange is larger than green. So director would mean orange block number 1."
ta0b8bb3,muse-glimmer-30b,main-022,visibility question,mean,base,3,director view,seen,1,Largest block among visible: orange is larger than green. So chosen_block = 1.
t31c2ffb,muse-glimmer-30b,main-022,visibility question,mean,base,4,director view,seen,1,So largest among visible is orange (1).
t854ffef,muse-glimmer-30b,main-022,visibility question,mean,base,5,director view,seen,1,Green is smaller than orange. So largest visible is orange (number 1).
te672ae5,muse-glimmer-30b,main-023,visibility question,mean,base,1,largest digit,seen,1,Largest block by number is 6.
t69149ab,muse-glimmer-30b,main-023,visibility question,mean,base,2,director view,seen,1,"The largest physically might be the green, but director can't see it, so he might think the red is largest."
t0e677b4,muse-glimmer-30b,main-023,visibility question,mean,base,3,director view,seen,1,Largest among those visible is 6.
t6eadf54,muse-glimmer-30b,main-023,visibility question,mean,base,4,director view,seen,1,Largest block director sees is 6.
t02e18cf,muse-glimmer-30b,main-023,visibility question,mean,base,5,largest digit,seen,1,All blocks are cubes same size? Might be same size. So number? Could be largest number among visible. So 6.
t796342d,muse-glimmer-30b,main-024,visibility question,mean,base,1,director view,seen,1,"If director says ""the largest block"", he means the largest among those he can see."
t577d610,muse-glimmer-30b,main-024,visibility question,mean,base,2,director view,seen,1,Thus chosen_block = 2 (largest visible).
td2f16f0,muse-glimmer-30b,main-024,visibility question,mean,base,3,director view,seen,1,"If director can see all three, largest physical is red 2."
t1cbbd73,muse-glimmer-30b,main-024,visibility question,mean,base,4,director view,seen,1,"If director can see 2 and 8, the largest among visible is 2 (physically)."
t0fd7c8a,muse-glimmer-30b,main-024,visibility question,mean,base,5,director view,seen,1,"If director sees all three, largest is red 2 (biggest)."
t4243fab,muse-glimmer-30b,main-025,visibility question,mean,base,1,director view,seen,1,Chosen block: largest block among visible = 9 (red is larger than teal).
t389f046,muse-glimmer-30b,main-025,visibility question,mean,base,2,director view,seen,1,the largest among those he can see is 9
t5101ad3,muse-glimmer-30b,main-025,visibility question,mean,base,3,director view,seen,1,Then largest block among visible: compare sizes of 9 and 6. 9 looks bigger than 6.
ta1a5286,muse-glimmer-30b,main-025,visibility question,mean,base,4,director view,seen,1,Director can see 9 and 6 (if 5 hidden). Largest among visible is 9.
t84e07b7,muse-glimmer-30b,main-025,visibility question,mean,base,5,director view,seen,1,"If director sees 9 and 6, largest physical block is 9 (red appears largest)."
ta88c7a1,muse-glimmer-30b,main-026,visibility question,mean,base,1,largest digit,seen,1,"From his perspective, the largest number he can see is 9."
tc96f790,muse-glimmer-30b,main-026,visibility question,mean,base,2,largest digit,seen,1,"So among visible blocks (9 and 2), the largest number is 9."
t6d6b9dd,muse-glimmer-30b,main-026,visibility question,mean,base,3,director view,seen,1,"If director cannot see 6, largest among visible is 9."
t9314ae9,muse-glimmer-30b,main-026,visibility question,mean,base,4,director view,seen,1,Largest among visible blocks. Visible blocks are 9 and 2. Largest is 9.
t5206766,muse-glimmer-30b,main-026,visibility question,mean,base,5,largest digit,seen,1,"Usually in director's game, ""largest block"" means largest numerical value."
tbffd170,muse-glimmer-30b,main-027,visibility question,mean,base,1,director view,seen,1,I'll go with visible blocks: 6 and 9 (blue 8 hidden). Largest among them by physical size appears to be 6 (purple).
t3e4f4d3,muse-glimmer-30b,main-027,visibility question,mean,base,2,largest digit,seen,1,"Might be ""largest block"" meaning the block with the largest number. That would be 9."
t52d72a2,muse-glimmer-30b,main-027,visibility question,mean,base,3,largest digit,seen,1,"""Largest block"" might mean numerically largest number visible to director."
t8bc5df2,muse-glimmer-30b,main-027,visibility question,mean,base,4,largest digit,seen,1,"Since director can see all three, largest number is 9."
tc34762e,muse-glimmer-30b,main-027,visibility question,mean,base,5,largest digit,seen,1,Then largest block = largest number = 9.
t6230444,muse-glimmer-30b,main-028,visibility question,mean,base,1,director view,seen,1,"The director can see only blocks 4 and 9. Among those, largest is 9."
t362d43b,muse-glimmer-30b,main-028,visibility question,mean,base,2,largest digit,seen,1,Largest number among them is 9.
t504d680,muse-glimmer-30b,main-028,visibility question,mean,base,3,director view,seen,1,Largest among visible blocks is 9 vs 4 => 9.
t5dbd39c,muse-glimmer-30b,main-028,visibility question,mean,base,4,largest digit,seen,1,The largest number among visible is 9.
t4e11b1b,muse-glimmer-30b,main-028,visibility question,mean,base,5,director view,seen,1,The director can see blocks 4 and 9. Largest among visible is 9.
t9e73cf2,muse-glimmer-30b,main-029,visibility question,mean,base,1,largest digit,seen,1,"Probably they mean the numerically largest among the ones he can see. He sees 7 and 1, so largest is 7."
t6397b06,muse-glimmer-30b,main-029,visibility question,mean,base,2,largest digit,seen,1,Chosen block = largest number = 8.
t05f6e8e,muse-glimmer-30b,main-029,visibility question,mean,base,3,largest digit,seen,1,"Or both same size. Might be they consider numerical largest. Could be they interpret ""largest block"" as largest number. Then director would mean 8."
tb95d4ae,muse-glimmer-30b,main-029,visibility question,mean,base,4,largest digit,seen,1,"Among those visible, pick the largest number (digit)."
tf0f827a,muse-glimmer-30b,main-029,visibility question,mean,base,5,director view,seen,1,Thus visible blocks = 7 and 8. Chosen block = largest among visible = 8.
td780d73,muse-glimmer-30b,main-030,visibility question,mean,base,1,director view,seen,1,"So they mean the largest among visible, which is green (9)."
tf074058,muse-glimmer-30b,main-030,visibility question,mean,base,2,director view,seen,1,"Since he can't see orange, he thinks largest is green 9."
tb249dc0,muse-glimmer-30b,main-030,visibility question,mean,base,3,director view,seen,1,"So director's referent for ""the largest block"" among visible blocks is the green 9 block."
tc5712e8,muse-glimmer-30b,main-030,visibility question,mean,base,4,director view,seen,1,So he would refer to the largest among visible to him. That would be the green 9 block (larger than teal 1).
tc10a886,muse-glimmer-30b,main-030,visibility question,mean,base,5,director view,seen,1,The largest among those he can see is 9.
t81cd2fa,muse-glimmer-30b,main-031,visibility question,mean,base,1,director view,seen,1,So largest physically is blue block (number 2). However director may not see the size accurately? He can see all blocks.
t4217e12,muse-glimmer-30b,main-031,visibility question,mean,base,2,director view,seen,1,Largest among visible is 7.
t1abd93a,muse-glimmer-30b,main-031,visibility question,mean,base,3,director view,seen,1,The largest block visible to director is the green 7.
t9d2164e,muse-glimmer-30b,main-031,visibility question,mean,base,4,director view,seen,1,Largest among those is teal 7 (looks bigger than red).
te2fc7e2,muse-glimmer-30b,main-031,visibility question,mean,base,5,director view,seen,1,"If blue is occluded, largest among visible is teal 7 (since red is smallest)."
tfe86876,muse-glimmer-30b,main-032,visibility question,mean,base,1,director view,seen,1,"So director's reference to ""largest block"" among those he can see is the teal block with number 6."
teba9e68,muse-glimmer-30b,main-032,visibility question,mean,base,2,director view,seen,1,"If director can see only 6 and 2, then among those, the largest physical block is... Let's assume teal 6 is largest physically."
t60555a1,muse-glimmer-30b,main-032,visibility question,mean,base,3,director view,seen,1,"Director sees 6 and 4, so largest among visible is 6."
tcf307dd,muse-glimmer-30b,main-032,visibility question,mean,base,4,director view,seen,1,"If director can see 6 and 2, largest physical is 6 (teal)."
t6be93b7,muse-glimmer-30b,main-032,visibility question,mean,base,5,director view,seen,1,"If director can see 6 and 4 but not 2, then largest among visible is 6."
t989789e,muse-glimmer-30b,main-033,visibility question,mean,base,1,largest digit,seen,1,"If director cannot see 9, he thinks largest is 6 (since 6 >2)."
t15dac81,muse-glimmer-30b,main-033,visibility question,mean,base,2,director view,seen,1,"Among visible, largest is yellow 2 (assuming larger than teal 6)."
t1f25e60,muse-glimmer-30b,main-033,visibility question,mean,base,3,director view,seen,1,So largest among visible is yellow 2.
t034aa93,muse-glimmer-30b,main-033,visibility question,mean,base,4,director view,seen,1,"If director cannot see red 9, he thinks largest block among those he can see is yellow 2 (assuming yellow > teal)."
t253fb46,muse-glimmer-30b,main-033,visibility question,mean,base,5,director view,seen,1,I'll assume visible blocks are 6 and 2. Largest among them is 2 (yellow appears larger).
tf57b2fc,muse-glimmer-30b,main-034,visibility question,mean,base,1,director view,seen,1,So visible are 9 and 1. Largest visible is 1 (purple).
t53c55e0,muse-glimmer-30b,main-034,visibility question,mean,base,2,director view,seen,1,"So director's notion of ""largest block"" is among blocks he can see."
td672bb7,muse-glimmer-30b,main-034,visibility question,mean,base,3,director view,seen,1,Largest block director can see is 1 (purple).
t5406b45,muse-glimmer-30b,main-034,visibility question,mean,base,4,director view,seen,1,"The director refers to largest block among those he can see. If he can see 9 and 1, largest is 9."
t4602bed,muse-glimmer-30b,main-034,visibility question,mean,base,5,director view,seen,1,"So among visible blocks (9 and 1), the largest is purple 1."
t934d718,muse-glimmer-30b,main-035,visibility question,mean,base,1,director view,seen,1,"If director can see 8 and 4, and largest is 8 (yellow). So chosen_block = 8."
t3af0a65,muse-glimmer-30b,main-035,visibility question,mean,base,2,director view,seen,1,He refers to the block that is physically largest among those he can see.
tec674a9,muse-glimmer-30b,main-035,visibility question,mean,base,3,director view,seen,1,"If director sees yellow and green, largest among them is yellow (8)."
t98d513c,muse-glimmer-30b,main-035,visibility question,mean,base,4,director view,seen,1,"the director sees the 8 and the 4, but the 8 is the largest (maybe visually larger)."
tcab25f1,muse-glimmer-30b,main-035,visibility question,mean,base,5,director view,seen,1,So largest visible is yellow 8.
te22dcf5,muse-glimmer-30b,main-036,visibility question,mean,base,1,director view,seen,1,"Since 4 is not visible, largest visible is 9."
t7261d73,muse-glimmer-30b,main-036,visibility question,mean,base,2,director view,seen,1,So largest visible to director is 9.
t7c2067f,muse-glimmer-30b,main-036,visibility question,mean,base,3,director view,seen,1,So he would think the largest among visible is 9.
tf3ac4f6,muse-glimmer-30b,main-036,visibility question,mean,base,4,director view,seen,1,"If 4 is hidden, visible blocks are 1 (small) and 9 (medium). Largest is 9."
ta0c90d9,muse-glimmer-30b,main-036,visibility question,mean,base,5,director view,seen,1,Director refers to blocks he can see. Largest block among those visible to director.
t5837527,muse-glimmer-30b,main-037,visibility question,mean,base,1,director view,seen,1,"So visible blocks are orange 5 and blue 2. The largest among them physically: orange is smallest, blue is larger."
t07a5cb5,muse-glimmer-30b,main-037,visibility question,mean,base,2,director view,seen,1,"I think typical answer: director sees 5 and 2 only, not 3. Largest among those is 2 (blue)."
t056adb3,muse-glimmer-30b,main-037,visibility question,mean,base,3,director view,seen,1,"Chosen_block = 2 (largest among visible, blue appears larger)."
t444c102,muse-glimmer-30b,main-037,visibility question,mean,base,4,director view,seen,1,Chosen block: largest block among those visible: blue cube is larger than orange. So number 2.
te475d1d,muse-glimmer-30b,main-037,visibility question,mean,base,5,director view,seen,1,Largest block among those visible: physically blue is larger than orange. So chosen_block =2.
t487b751,muse-glimmer-30b,main-038,visibility question,mean,base,1,largest digit,seen,1,So he would refer to block 4 (since 5 is smaller number).
t2d20f21,muse-glimmer-30b,main-038,visibility question,mean,base,2,director view,seen,1,"But director cannot see 6, so largest he can see is 4 (orange)."
t7666e6b,muse-glimmer-30b,main-038,visibility question,mean,base,3,director view,seen,1,"So visible = [4,5]. Largest = 4 (since 4 looks larger than 5)."
t95e09dc,muse-glimmer-30b,main-038,visibility question,mean,base,4,director view,seen,1,"If the director can see all blocks, and he refers to the largest block (physically), he means block 6."
t40846ce,muse-glimmer-30b,main-038,visibility question,mean,base,5,director view,seen,1,"So among visible blocks, the largest is 6 (physically biggest)."
t6ce4f5d,muse-glimmer-30b,main-039,visibility question,mean,base,1,largest digit,seen,1,"If he can see all three, numbers are 9,5,4. Largest is 9."
tafe007b,muse-glimmer-30b,main-039,visibility question,mean,base,2,largest digit,seen,1,"Maybe ""largest block"" means the block with the largest number painted on it, i.e., the numeric value."
t6cc6fe3,muse-glimmer-30b,main-039,visibility question,mean,base,3,director view,seen,1,Then largest block director can see is 9.
t843a589,muse-glimmer-30b,main-039,visibility question,mean,base,4,largest digit,seen,1,"Maybe all blocks are same physical size. Then ""largest"" is ambiguous, maybe means numerically largest."
t6792d3b,muse-glimmer-30b,main-039,visibility question,mean,base,5,largest digit,seen,1,"Among visible blocks, largest number is 9 (purple)."
t9e17cd7,muse-glimmer-30b,main-040,visibility question,mean,base,1,director view,seen,1,Director can see 4 and 2. Largest among visible is 4.
t536a386,muse-glimmer-30b,main-040,visibility question,mean,base,2,director view,seen,1,"If director cannot see green, then the largest block he can see is blue 4."
td0cc46a,muse-glimmer-30b,main-040,visibility question,mean,base,3,director view,seen,1,"Among visible blocks, 4 (blue) is larger than 2 (yellow)."
t8100ed2,muse-glimmer-30b,main-040,visibility question,mean,base,4,director view,seen,1,"He says ""the largest block"" referring to the largest among those he can see. So he means 4."
t1fe3389,muse-glimmer-30b,main-040,visibility question,mean,base,5,director view,seen,1,He means the block that is physically largest among those he can see.
t5fdb52b,muse-glimmer-30b,main-041,visibility question,mean,base,1,director view,seen,1,"The director can only refer to blocks he can see. Largest block refers to physical size, not number."
t1bfd235,muse-glimmer-30b,main-041,visibility question,mean,base,2,director view,seen,1,"If he can see all three, he would refer to the physically largest block among those he can see."
t9a5f88b,muse-glimmer-30b,main-041,visibility question,mean,base,3,director view,seen,1,"The director can only refer to blocks he can see. Among visible blocks, which is largest? Need physical size."
t9bc1704,muse-glimmer-30b,main-041,visibility question,mean,base,4,director view,seen,1,"So among visible blocks, red is larger than yellow. So director would refer to red (6)."
t816ea1f,muse-glimmer-30b,main-041,visibility question,mean,base,5,director view,seen,1,So largest physical among visible is teal (2).
t4829f9a,muse-glimmer-30b,main-042,visibility question,mean,base,1,director view,seen,1,"If director can see only 3 and 2, largest physical is still 3."
tbb0e9e2,muse-glimmer-30b,main-042,visibility question,mean,base,2,director view,seen,1,He sees 3 and 2. Which is larger physically? Purple 3 looks larger than teal 2. So he means 3.
t22c8af9,muse-glimmer-30b,main-042,visibility question,mean,base,3,director view,seen,1,Then largest block among visible: purple 3 is larger than teal 2. So chosen = 3.
t8089cc3,muse-glimmer-30b,main-042,visibility question,mean,base,4,largest digit,seen,1,Chosen block = 3 (largest number visible).
t59c7c00,muse-glimmer-30b,main-042,visibility question,mean,base,5,director view,seen,1,"Then largest block among visible: physically, teal 2 is bigger than red 8."
tb246c94,muse-glimmer-30b,main-043,visibility question,mean,base,1,director view,seen,1,He can see 2 and 8. Which is larger physically? Red maybe larger than teal. So 8.
t62364aa,muse-glimmer-30b,main-043,visibility question,mean,base,2,director view,seen,1,The director refers to the largest physical block among those he can see.
te64f2df,muse-glimmer-30b,main-043,visibility question,mean,base,3,director view,seen,1,"Among blocks he can see, which is largest physically? Red vs teal: red appears larger than teal. So number 8."
tc97796d,muse-glimmer-30b,main-043,visibility question,mean,base,4,director view,seen,1,"If 5 is not visible, then largest among 2 and 8 is 8 (red)."
t2fd692e,muse-glimmer-30b,main-043,visibility question,mean,base,5,director view,seen,1,He means the block with largest physical size among those he can see.
tb41a017,muse-glimmer-30b,main-044,visibility question,mean,base,1,largest digit,seen,1,"I think the intended answer: visible_to_director = [1,3] and chosen_block = 3 (largest number)."
t17fb32b,muse-glimmer-30b,main-044,visibility question,mean,base,2,director view,seen,1,Chosen_block = 3 (largest among visible).
t1f9da9e,muse-glimmer-30b,main-044,visibility question,mean,base,3,director view,seen,1,So they refer to the largest (by physical size) among visible blocks.
t73b73ad,muse-glimmer-30b,main-044,visibility question,mean,base,4,director view,seen,1,Director can see only blocks 1 and 3 (if red hidden). Largest among visible is 3.
t5bd6990,muse-glimmer-30b,main-044,visibility question,mean,base,5,director view,seen,1,Then largest block among visible is purple 3 vs yellow 1. Purple is larger physically (looks same but maybe purple is slightly larger).
t11440de,muse-glimmer-30b,main-045,visibility question,mean,base,1,director view,seen,1,the largest block the director can see is the yellow one (number 6).
tbc0e2ff,muse-glimmer-30b,main-045,visibility question,mean,base,2,director view,seen,1,Largest among visible = 6.
td575690,muse-glimmer-30b,main-045,visibility question,mean,base,3,director view,seen,1,"If director can see 3 and 6, largest among them is 6 (yellow)."
tb4858b5,muse-glimmer-30b,main-045,visibility question,mean,base,4,director view,seen,1,Then largest visible block is yellow (6).
t6d79a32,muse-glimmer-30b,main-045,visibility question,mean,base,5,director view,seen,1,Largest block among visible: yellow is larger than green. So 6.
tf233b6e,muse-glimmer-30b,main-046,visibility question,mean,base,1,director view,seen,1,Yellow 1 appears smaller than blue 6. So largest visible to director is 6.
t62c8312,muse-glimmer-30b,main-046,visibility question,mean,base,2,largest digit,seen,1,"Usually in these tasks, ""largest block"" means numerically largest number."
td98f5ae,muse-glimmer-30b,main-046,visibility question,mean,base,3,largest digit,seen,1,"Or ""largest block"" could mean the block with the largest number among those visible to director. Director sees 1 and 6. Largest is 6."
t30a2851,muse-glimmer-30b,main-046,visibility question,mean,base,4,largest digit,seen,1,"If he says largest block, among visible blocks, pick largest number."
t21d3428,muse-glimmer-30b,main-046,visibility question,mean,base,5,director view,seen,1,"Visually, blue 6 appears larger than yellow 1. So director would refer to block 6 as largest among visible."
t339a821,muse-glimmer-30b,main-047,visibility question,mean,base,1,director view,seen,1,Largest block among those visible to director. Visible blocks are 6 and 1. Largest is 6.
t6fe5aa9,muse-glimmer-30b,main-047,visibility question,mean,base,2,largest digit,seen,1,"Among visible blocks, numbers are 6 and 1. Largest is 6."
t75d17bc,muse-glimmer-30b,main-047,visibility question,mean,base,3,director view,seen,1,"From director's perspective, visible blocks are 6 and 1. Largest is 6."
tea836d5,muse-glimmer-30b,main-047,visibility question,mean,base,4,largest digit,seen,1,"Among visible blocks, largest number is 6."
t3d9157e,muse-glimmer-30b,main-047,visibility question,mean,base,5,director view,seen,1,Largest among visible blocks. Visible blocks are 6 and 1. Largest is 6.
t651581e,muse-glimmer-30b,main-048,visibility question,mean,base,1,director view,seen,1,"If he can't see a block, he wouldn't refer to it. So largest block among those he can see."
t7e7a84c,muse-glimmer-30b,main-048,visibility question,mean,base,2,director view,seen,1,"If director can see red 6, he would know it's largest."
t0dc461b,muse-glimmer-30b,main-048,visibility question,mean,base,3,director view,seen,1,"The director means the largest he can see, which is 7."
t684ebb8,muse-glimmer-30b,main-048,visibility question,mean,base,4,director view,seen,1,"From director's view, the nearest block to him appears largest. Which is nearest? Likely the yellow 8 is nearest to director (since it's more central and closer to the partition)."
tedeeadd,muse-glimmer-30b,main-048,visibility question,mean,base,5,director view,seen,1,"The director can see all three, so he can compare sizes. He would refer to red 6 as largest."
tec53388,muse-glimmer-30b,main-049,visibility question,mean,base,1,largest digit,seen,1,"The director refers to ""the largest block"" meaning the largest number among the blocks he can see."
tab42d83,muse-glimmer-30b,main-049,visibility question,mean,base,2,largest digit,seen,1,"If visible blocks are 6 and 9, largest number is 9."
tcda6fa5,muse-glimmer-30b,main-049,visibility question,mean,base,3,director view,seen,1,"If 5 is not visible, then visible blocks are 6 and 9, largest among them is 9."
t6b90ead,muse-glimmer-30b,main-049,visibility question,mean,base,4,largest digit,seen,1,"Probably ""largest block"" means the block with the largest number among those visible to director."
t5ba5f0e,muse-glimmer-30b,main-049,visibility question,mean,base,5,largest digit,seen,1,The largest among visible by number is 9.
t97ce972,muse-glimmer-30b,main-050,visibility question,mean,base,1,director view,seen,1,Thus visible = 3 and 7. Largest among those is 3 (blue is bigger than teal).
tf9ac591,muse-glimmer-30b,main-050,visibility question,mean,base,2,director view,seen,1,"If director can see 3 and 7, largest block among those is 3 (assuming 3 > 7 in size)."
td70613b,muse-glimmer-30b,main-050,visibility question,mean,base,3,director view,seen,1,So largest among visible: block 3 is larger than block 4 (visually).
t2bba000,muse-glimmer-30b,main-050,visibility question,mean,base,4,director view,seen,1,The largest block (physically) among those he can see.
t5175e46,muse-glimmer-30b,main-050,visibility question,mean,base,5,director view,seen,1,Largest among visible = 3 (since 3 is larger than 7).
tc30df9e,muse-glimmer-30b,main-051,visibility question,mean,base,1,director view,seen,1,"Thus visible = [3,8]; largest among them = 8."
t46b0558,muse-glimmer-30b,main-051,visibility question,mean,base,2,director view,seen,1,Largest block among visible: 8 is larger than 3 (though 4 is larger).
t37b791e,muse-glimmer-30b,main-051,visibility question,mean,base,3,director view,seen,1,Largest among visible is 8.
t82a5dbe,muse-glimmer-30b,main-051,visibility question,mean,base,4,director view,seen,1,Chosen_block: 8 (largest among visible).
t287acdc,muse-glimmer-30b,main-051,visibility question,mean,base,5,director view,seen,1,So largest visible is 8.
tea344bf,muse-glimmer-30b,main-052,visibility question,mean,base,1,largest digit,seen,1,"Usually in these director tasks, ""largest"" means largest number painted on it. But could be largest physical size. All cubes appear same size."
t2a1abd5,muse-glimmer-30b,main-052,visibility question,mean,base,2,director view,seen,1,Director sees only blocks 4 and 1. Largest among visible is 4.
t1dba6b9,muse-glimmer-30b,main-052,visibility question,mean,base,3,largest digit,seen,1,Probably means numerically largest among visible.
t64d9fa7,muse-glimmer-30b,main-052,visibility question,mean,base,4,largest digit,seen,1,"Among visible blocks, largest number is red 4 vs yellow 1 => 4."
tc926264,muse-glimmer-30b,main-052,visibility question,mean,base,5,director view,seen,1,Largest among those visible to director is 4.
ta33367e,muse-glimmer-30b,main-053,visibility question,mean,base,1,director view,seen,1,The director can only refer to blocks he can see. So largest among visible blocks is 9 vs 2 => 9.
t025ca6c,muse-glimmer-30b,main-053,visibility question,mean,base,2,director view,seen,1,Then largest block (physical size) among visible: 9 is largest (looks biggest).
t6ad8290,muse-glimmer-30b,main-053,visibility question,mean,base,3,director view,seen,1,"If director can see all three, largest is 9. If director cannot see 9, largest visible is 3."
tf4f2a54,muse-glimmer-30b,main-053,visibility question,mean,base,4,director view,seen,1,"So if director sees 9 and 3, largest is 3 (purple)."
t5a33d90,muse-glimmer-30b,main-053,visibility question,mean,base,5,director view,seen,1,The director sees 9 and 2. Largest among those is 9.
t6021542,muse-glimmer-30b,main-054,visibility question,mean,base,1,director view,seen,1,Largest block from director's view is 6
tff4cd2e,muse-glimmer-30b,main-054,visibility question,mean,base,2,director view,seen,1,"So we need find visible blocks, then find largest among them (physical size)."
t01dbee1,muse-glimmer-30b,main-054,visibility question,mean,base,3,director view,seen,1,"If director can see 3 and 4 but not 6, the largest among them is 3 (orange is biggest)."
tc577b86,muse-glimmer-30b,main-054,visibility question,mean,base,4,director view,seen,1,Thus visible blocks: 3 and 4. Chosen block (largest visible) = 4.
t7bfd539,muse-glimmer-30b,main-054,visibility question,mean,base,5,director view,seen,1,"The director sees 3 and 4. Among those, which is physically largest? Orange 3 appears larger than red 4. So director means 3."
t6d08788,muse-glimmer-30b,main-055,visibility question,mean,base,1,director view,seen,1,So largest among visible to director is block 2 (purple).
t9c3f430,muse-glimmer-30b,main-055,visibility question,mean,base,2,director view,seen,1,"Since he cannot see block 3, the largest he can see is block 2 (purple)."
ta13cd05,muse-glimmer-30b,main-055,visibility question,mean,base,3,director view,seen,1,So he means the block he perceives as largest among visible. That's block 2.
te0866e5,muse-glimmer-30b,main-055,visibility question,mean,base,4,director view,seen,1,"But director cannot see teal, so irrelevant. So largest visible is purple = 2."
t9ec8eae,muse-glimmer-30b,main-055,visibility question,mean,base,5,director view,seen,1,"If director says ""the largest block"", among visible blocks (1 and 2), largest is 2 (purple)."
t19ea9ff,muse-glimmer-30b,main-056,visibility question,mean,base,1,director view,seen,1,"If director cannot see teal (if occluded), then visible blocks are blue (1) and yellow (3). Largest is blue (1)."
td69ca3b,muse-glimmer-30b,main-056,visibility question,mean,base,2,director view,seen,1,"Thus visible blocks: 1 and 8.

Largest among them: blue is larger than teal, so 1."
t69e1c57,muse-glimmer-30b,main-056,visibility question,mean,base,3,director view,seen,1,Director can see blue and yellow (if teal hidden). Then largest among them is blue (number 1).
tc3ecc41,muse-glimmer-30b,main-056,visibility question,mean,base,4,director view,seen,1,Largest block among visible is blue 1 (since blue looks biggest).
taec8711,muse-glimmer-30b,main-056,visibility question,mean,base,5,director view,seen,1,So director refers to the block with largest physical dimensions among those he can see.
t5331ddd,muse-glimmer-30b,main-057,visibility question,mean,base,1,director view,seen,1,"Among those visible, the largest block is red (5)."
t320b62c,muse-glimmer-30b,main-057,visibility question,mean,base,2,director view,seen,1,"Director sees 5 and 3, with 5 being physically larger than 3."
t4b53309,muse-glimmer-30b,main-057,visibility question,mean,base,3,director view,seen,1,Then largest block among those visible is red (5). Because purple is smaller physically.
t41679c2,muse-glimmer-30b,main-057,visibility question,mean,base,4,director view,seen,1,Largest block among those visible: red is larger than purple. So director means 5.
t7bdf09d,muse-glimmer-30b,main-057,visibility question,mean,base,5,director view,seen,1,Largest visible block is red 5.
teef7007,muse-glimmer-30b,main-058,visibility question,mean,base,1,largest digit,seen,1,"If they meant largest number overall, they'd mean 9 anyway (9 > 8 > 2)."
t1a3b8e0,muse-glimmer-30b,main-058,visibility question,mean,base,2,largest digit,seen,1,"Maybe the director sees only 9 and 8, and 9 is numerically larger, so that's the answer."
t6008fa4,muse-glimmer-30b,main-058,visibility question,mean,base,3,largest digit,seen,1,"So among visible blocks, largest number is max of 9 and 8 = 9."
td192ac4,muse-glimmer-30b,main-058,visibility question,mean,base,4,largest digit,seen,1,"If all three visible, largest number is 9."
t850a221,muse-glimmer-30b,main-058,visibility question,mean,base,5,director view,seen,1,"If director can only see 9 and 8, the largest he can see is 9."
ta5ffa66,muse-glimmer-30b,main-059,visibility question,mean,base,1,director view,seen,1,So director sees 4 and 5 only. Largest visible is 4.
taf05c13,muse-glimmer-30b,main-059,visibility question,mean,base,2,director view,seen,1,So red appears larger to director. So chosen_block = 5.
tae285e2,muse-glimmer-30b,main-059,visibility question,mean,base,3,director view,seen,1,Largest block among visible is 4 (since yellow appears larger than red).
t563f7b8,muse-glimmer-30b,main-059,visibility question,mean,base,4,director view,seen,1,Largest he sees is yellow 4.
tc5d8229,muse-glimmer-30b,main-059,visibility question,mean,base,5,director view,seen,1,The largest he can see is 4 (yellow).
t0fc08d1,muse-glimmer-30b,main-060,visibility question,mean,base,1,largest digit,seen,1,"So largest among visible to director is 9 (since 2 and 9 visible, 9 >2)."
tc67d00d,muse-glimmer-30b,main-060,visibility question,mean,base,2,largest digit,seen,1,"Since director can't see 4, he thinks the largest he can see is 9 (since 9 > 2)."
tc681f58,muse-glimmer-30b,main-060,visibility question,mean,base,3,largest digit,seen,1,"""largest block"" means largest number. So answer is 9."
t77a8df2,muse-glimmer-30b,main-060,visibility question,mean,base,4,director view,seen,1,"Director refers to blocks he can see. Largest block among visible ones. If visible are 2 and 9, largest is 9."
ta9108cd,muse-glimmer-30b,main-060,visibility question,mean,base,5,largest digit,seen,1,Largest block (by number) = 9.
t2a31ec0,muse-glimmer-30b,main-061,visibility question,mean,base,1,largest digit,seen,1,"director refers to ""the largest block"" meaning the block with the largest number."
tfe42399,muse-glimmer-30b,main-061,visibility question,mean,base,2,director view,seen,1,Chosen block: largest among visible = 5.
t41c6f11,muse-glimmer-30b,main-061,visibility question,mean,base,3,director view,seen,1,The largest block among those he can see. He sees blue 5 and orange 2. Largest is 5.
te695994,muse-glimmer-30b,main-061,visibility question,mean,base,4,director view,seen,1,"Chosen block for ""largest block"" among visible = 5."
t9033784,muse-glimmer-30b,main-061,visibility question,mean,base,5,director view,seen,1,Largest among visible is 5.
t0b33ff1,muse-glimmer-30b,main-062,visibility question,mean,base,1,director view,seen,1,Chosen block: largest among visible. Largest physical block among 8 and 4 is 8 (orange appears larger).
ta6a9019,muse-glimmer-30b,main-062,visibility question,mean,base,2,director view,seen,1,Largest among visible = 8 (orange is larger than yellow).
ta7929d4,muse-glimmer-30b,main-062,visibility question,mean,base,3,director view,seen,1,"So among visible blocks to director, pick the one with largest physical size."
te132a2a,muse-glimmer-30b,main-062,visibility question,mean,base,4,director view,seen,1,So largest visible is orange 8.
te69e263,muse-glimmer-30b,main-062,visibility question,mean,base,5,director view,seen,1,Thus director sees 8 and 4. Largest among them is 8 (orange).
t266e819,muse-glimmer-30b,main-063,visibility question,mean,base,1,largest digit,seen,1,"Maybe ""largest block"" means numerically largest number among those he can see. That would be 7 (since 8 hidden)."
t0a67b22,muse-glimmer-30b,main-063,visibility question,mean,base,2,largest digit,seen,1,"Since all cubes same size, largest number is 8."
t962fa7d,muse-glimmer-30b,main-063,visibility question,mean,base,3,director view,seen,1,"If director can see all three, largest is 2."
t1c4f444,muse-glimmer-30b,main-063,visibility question,mean,base,4,director view,seen,1,"Largest block director can see: among visible blocks 2 and 7, largest is 7."
tf51e4f9,muse-glimmer-30b,main-063,visibility question,mean,base,5,director view,seen,1,Largest among visible blocks. Visible blocks are 2 and 7. Largest is 7.
t184a270,muse-glimmer-30b,main-064,visibility question,mean,base,1,director view,seen,1,He means physically largest among visible. He sees purple and teal. Purple looks larger. So he means block number 2.
t607f062,muse-glimmer-30b,main-064,visibility question,mean,base,2,largest digit,seen,1,"If orange is visible, largest would be 9 still (9 >4 >2)."
tc2c7f19,muse-glimmer-30b,main-064,visibility question,mean,base,3,director view,seen,1,"If director can't see orange, the largest he can see is purple (2)."
tc19fed7,muse-glimmer-30b,main-064,visibility question,mean,base,4,director view,seen,1,Director sees only blocks 2 and 9. Largest among visible is 9.
tfb95e6c,muse-glimmer-30b,main-064,visibility question,mean,base,5,director view,seen,1,"From your view, largest physical block is orange 4. But director can't see it, so they mean the largest among visible, which is 9."
t49b7fed,muse-glimmer-30b,main-065,visibility question,mean,base,1,director view,seen,1,Director can see only blocks 2 and 7. Largest among visible is 7.
t93ef297,muse-glimmer-30b,main-065,visibility question,mean,base,2,largest digit,seen,1,Largest number among visible is 7.
td825a5a,muse-glimmer-30b,main-065,visibility question,mean,base,3,largest digit,seen,1,"So largest by number. Among visible blocks, director sees 2 and 7. Largest is 7."
t3c04531,muse-glimmer-30b,main-065,visibility question,mean,base,4,director view,seen,1,So largest visible to director is yellow block number 2.
tfc67823,muse-glimmer-30b,main-065,visibility question,mean,base,5,director view,seen,1,The director can see blocks 2 and 3 (if blue not visible). Largest among visible is 3.
tbfc4265,muse-glimmer-30b,main-066,visibility question,mean,base,1,director view,seen,1,"director can only refer to blocks he can see. If all visible, largest is 3."
t87bca8e,muse-glimmer-30b,main-066,visibility question,mean,base,2,director view,seen,1,"Among visible blocks (8 and 9), largest is 8."
taf9a89b,muse-glimmer-30b,main-066,visibility question,mean,base,3,director view,seen,1,"If multiple blocks visible, largest is teal 3."
t2a54860,muse-glimmer-30b,main-066,visibility question,mean,base,4,director view,seen,1,So largest block visible is 8.
t477c8df,muse-glimmer-30b,main-066,visibility question,mean,base,5,director view,seen,1,"If director can see teal, then largest is teal = 3."
t3acd728,muse-glimmer-30b,main-067,visibility question,mean,base,1,director view,seen,1,"Among those visible to him, the largest is 4 (since 1 is smaller)."
t2f8abf1,muse-glimmer-30b,main-067,visibility question,mean,base,2,director view,seen,1,"If director can see 4 and 1, largest among them physically is 4 (since 4 is bigger than 1)."
tca4717b,muse-glimmer-30b,main-067,visibility question,mean,base,3,director view,seen,1,"If visible are 4 and 1, largest is 4."
tf8edefc,muse-glimmer-30b,main-067,visibility question,mean,base,4,director view,seen,1,So 4 appears smaller to director. So largest apparent would be 9.
t67a991e,muse-glimmer-30b,main-067,visibility question,mean,base,5,director view,seen,1,"Director sees 4 and 1, largest physical is 4."
t0dce4de,muse-glimmer-30b,main-068,visibility question,mean,base,1,director view,seen,1,"The director can see block 2 and 4. The block 2 is yellow, looks bigger than blue 4. So director would think largest block is 2."
t17aa2c4,muse-glimmer-30b,main-068,visibility question,mean,base,2,director view,seen,1,"Since orange is hidden, the next biggest is yellow (2)."
t648a4d0,muse-glimmer-30b,main-068,visibility question,mean,base,3,director view,seen,1,"If director can see yellow 2 and blue 4, the largest among them is yellow 2."
tfe4e14d,muse-glimmer-30b,main-068,visibility question,mean,base,4,largest digit,seen,1,"Since blocks are numbered, the largest block by number is 4."
tc3ad038,muse-glimmer-30b,main-068,visibility question,mean,base,5,director view,seen,1,So largest visible to director is yellow (2).
t4e05e35,muse-glimmer-30b,main-069,visibility question,mean,base,1,director view,seen,1,"If director can see all three blocks, largest is 9."
tb837fc1,muse-glimmer-30b,main-069,visibility question,mean,base,2,largest digit,seen,1,"Usually ""largest block"" means the block with the largest number."
t6b1721b,muse-glimmer-30b,main-069,visibility question,mean,base,3,director view,seen,1,"He can see all three, so largest is red 9."
t03b8ad6,muse-glimmer-30b,main-069,visibility question,mean,base,4,director view,seen,1,"Director can see 9 and 8. Among those, largest is 9 (red)."
ta22733c,muse-glimmer-30b,main-069,visibility question,mean,base,5,largest digit,seen,1,Chosen block: 9 (largest number among visible).
t95e1192,muse-glimmer-30b,main-070,visibility question,mean,base,1,largest digit,seen,1,Probably largest block = highest number among visible. So 8.
t0bbabfb,muse-glimmer-30b,main-070,visibility question,mean,base,2,largest digit,seen,1,"Among visible blocks, the largest number is... if visible are 8 and 2, largest is 8."
ta30caf1,muse-glimmer-30b,main-070,visibility question,mean,base,3,largest digit,seen,1,The director means the block with the largest number among those he can see.
tf722b59,muse-glimmer-30b,main-070,visibility question,mean,base,4,director view,seen,1,"If all visible, the largest physical size from director perspective is the one closest to him."
tab5a3d4,muse-glimmer-30b,main-070,visibility question,mean,base,5,director view,seen,1,The largest among visible is 8.
tec86f7d,muse-glimmer-30b,main-071,visibility question,mean,base,1,director view,seen,1,"Among visible blocks, largest is blue 9 (biggest physical)."
t6d72170,muse-glimmer-30b,main-071,visibility question,mean,base,2,director view,seen,1,"So ""the largest block"" means the largest among those he can see."
t3516efa,muse-glimmer-30b,main-071,visibility question,mean,base,3,director view,seen,1,Director means the block with largest physical size among those he can see.
td48ab58,muse-glimmer-30b,main-071,visibility question,mean,base,4,director view,seen,1,The director can only refer to blocks he can see. So he means the largest among visible blocks.
tafa0911,muse-glimmer-30b,main-071,visibility question,mean,base,5,director view,seen,1,The largest among those visible to director is... which is larger? Blue 9 looks larger than orange 3. So director means 9.
t403b540,muse-glimmer-30b,main-072,visibility question,mean,base,1,director view,seen,1,"So when he says ""the largest block"", he means the largest block he can see. So chosen block is 7."
t05a6ad7,muse-glimmer-30b,main-072,visibility question,mean,base,2,director view,seen,1,The director means the block that is largest among those he can see (since he can't refer to unseen).
tee23f3b,muse-glimmer-30b,main-072,visibility question,mean,base,3,director view,seen,1,Then director sees 8 and 1. Largest is 1.
t5a3e782,muse-glimmer-30b,main-072,visibility question,mean,base,4,director view,seen,1,"Largest block among visible: both 7 and 1 are same size, but maybe 7 is slightly larger?"
tf7bd6df,muse-glimmer-30b,main-072,visibility question,mean,base,5,director view,seen,1,Maybe the puzzle expects that director can see all three. Then largest block is 7.
tc812849,muse-glimmer-30b,main-073,visibility question,mean,base,1,director view,seen,1,Then the largest block he can see is yellow 8.
t12f2a02,muse-glimmer-30b,main-073,visibility question,mean,base,2,director view,seen,1,So director refers to largest block among those he can see.
tbcc2ece,muse-glimmer-30b,main-073,visibility question,mean,base,3,director view,seen,1,"Among visible blocks, largest physical size is 8 (yellow) vs 1 (teal)."
t1719b5c,muse-glimmer-30b,main-073,visibility question,mean,base,4,director view,seen,1,"If director can see 8 and 1, the largest physical among them is 8 (yellow) vs 1 (small)."
t2c3ee6c,muse-glimmer-30b,main-073,visibility question,mean,base,5,director view,seen,1,Chosen block = 8 (largest among visible).
t38f2cb9,muse-glimmer-30b,main-074,visibility question,mean,base,1,director view,seen,1,So largest visible is red 2.
t9b66ef1,muse-glimmer-30b,main-074,visibility question,mean,base,2,director view,seen,1,Largest among those visible is red 2 (since red is larger than purple).
t6a637d7,muse-glimmer-30b,main-074,visibility question,mean,base,3,director view,seen,1,So largest visible to director (if 4 and 2 visible) is red (2).
td621dfc,muse-glimmer-30b,main-074,visibility question,mean,base,4,director view,seen,1,"Among visible blocks, which is largest physically? Purple 4 vs red 2. Red 2 is larger visually."
tcfbf66d,muse-glimmer-30b,main-074,visibility question,mean,base,5,director view,seen,1,So the largest block that director can see is the red 2 (since it's larger than purple 4).
t64ce725,muse-glimmer-30b,main-075,visibility question,mean,base,1,director view,seen,1,Director sees 3 and 8. 3 is physically larger than 8.
t27b96f6,muse-glimmer-30b,main-075,visibility question,mean,base,2,director view,seen,1,"If director cannot see green, largest among blue and yellow is blue (3)."
t57dc038,muse-glimmer-30b,main-075,visibility question,mean,base,3,director view,seen,1,The director can see blue and yellow (if green hidden). Largest among visible is blue (size). So number is 3.
t71491c3,muse-glimmer-30b,main-075,visibility question,mean,base,4,largest digit,seen,1,"So among visible blocks, pick largest number."
t2592e1d,muse-glimmer-30b,main-075,visibility question,mean,base,5,director view,seen,1,He would mean the largest among those he can see (and can identify). So blue is largest.
t77e93c4,muse-glimmer-30b,main-076,visibility question,mean,base,1,director view,seen,1,"So visible = [1,3]. Largest among them physically is 1 (red is bigger than teal)."
t4eadeac,muse-glimmer-30b,main-076,visibility question,mean,base,2,director view,seen,1,Largest block (physical) among visible: red (1) is larger than teal (3).
t9ec40c3,muse-glimmer-30b,main-076,visibility question,mean,base,3,largest digit,seen,1,"If he can see all three, largest number is 8. If he cannot see 8, then largest among visible is maybe 3 (teal) or 1."
tb0dea6d,muse-glimmer-30b,main-076,visibility question,mean,base,4,director view,seen,1,"But director can only see blocks he can see. All three visible, largest is purple 8."
t43b934a,muse-glimmer-30b,main-076,visibility question,mean,base,5,director view,seen,1,"If director says ""the largest block"", he means the physically largest among those he can see."
t01e702d,muse-glimmer-30b,main-077,visibility question,mean,base,1,director view,seen,1,"Director can only refer to blocks they can see. So among visible blocks, pick the one with largest physical size."
te6dfb12,muse-glimmer-30b,main-077,visibility question,mean,base,2,director view,seen,1,"Could be the red 9 cube is the largest, teal 8 is medium, purple 1 is smallest. So largest visible is 9."
t2838055,muse-glimmer-30b,main-077,visibility question,mean,base,3,largest digit,seen,1,"I'll go with visible [9,8] and chosen 9 (largest number)."
t950ac3b,muse-glimmer-30b,main-077,visibility question,mean,base,4,director view,seen,1,"If director can see 9 and 8, largest block is 9 (maybe red is larger)."
t6d093e0,muse-glimmer-30b,main-077,visibility question,mean,base,5,director view,seen,1,"Thus visible_to_director = [9,8] (order maybe left to right). chosen_block = 9 (largest physical, also largest number)."
te9c167a,muse-glimmer-30b,main-078,visibility question,mean,base,1,director view,seen,1,"Since director cannot see 2, the largest he can see is 7."
t8dcde75,muse-glimmer-30b,main-078,visibility question,mean,base,2,director view,seen,1,"If he sees all three, largest is yellow 2."
t76fc088,muse-glimmer-30b,main-078,visibility question,mean,base,3,director view,seen,1,"If he can see all three, largest physical is yellow (2)."
tdf0eac2,muse-glimmer-30b,main-078,visibility question,mean,base,4,largest digit,seen,1,So the largest number he can see is 7.
t960a68b,muse-glimmer-30b,main-078,visibility question,mean,base,5,director view,seen,1,"If director cannot see yellow, then largest among visible is green 7 (since green appears larger than orange)."
tb09a1db,muse-glimmer-30b,main-079,visibility question,mean,base,1,director view,seen,1,Director can only see 2 and 4. Largest among visible is 4.
t2b41c2e,muse-glimmer-30b,main-079,visibility question,mean,base,2,director view,seen,1,"Among visible blocks, largest is 4."
tdb689d9,muse-glimmer-30b,main-079,visibility question,mean,base,3,director view,seen,1,"In director's mind, largest block he can see is 4."
t20347a8,muse-glimmer-30b,main-079,visibility question,mean,base,4,largest digit,seen,1,So director sees blocks 2 and 4. Largest among them is 4.
t2413957,muse-glimmer-30b,main-079,visibility question,mean,base,5,largest digit,seen,1,"If he said ""the largest block"", he means the block with number 4 (yellow). Even though green 9 is larger numerically, he can't see it."
t5dbcbc4,muse-glimmer-30b,main-080,visibility question,mean,base,1,director view,seen,1,"So among visible blocks 3 and 9, largest is 9."
tdec64f9,muse-glimmer-30b,main-080,visibility question,mean,base,2,director view,seen,1,Director sees only 3 and 9. Largest among those is 9.
t9e5fa62,muse-glimmer-30b,main-080,visibility question,mean,base,3,director view,seen,1,Director can see blocks 3 and 9. Largest among those visible to director is 9.
tdafcdda,muse-glimmer-30b,main-080,visibility question,mean,base,4,director view,seen,1,"If director sees 3 and 8, largest is 8."
t294d755,muse-glimmer-30b,main-080,visibility question,mean,base,5,director view,seen,1,He sees 3 and 9. Largest among visible is 9.
t9543910,muse-glimmer-30b,main-081,visibility question,mean,base,1,director view,seen,1,"Among blocks he can see, which is largest? Visible blocks: blue 1 (small), red 5 (tiny), green 8 (large). Largest is green 8."
t570373c,muse-glimmer-30b,main-081,visibility question,mean,base,2,director view,seen,1,Largest visible is 8.
t83315ca,muse-glimmer-30b,main-081,visibility question,mean,base,3,director view,seen,1,"If director sees blue (1), red (5), green (8). Largest physical is green (8)."
t6fbaeb7,muse-glimmer-30b,main-081,visibility question,mean,base,4,director view,seen,1,The largest block he sees is 8 (green).
t8bc343f,muse-glimmer-30b,main-081,visibility question,mean,base,5,director view,seen,1,"Then visible blocks are 1,5,8. Largest among those is 8 (green)."
t24bd6ac,muse-glimmer-30b,main-082,visibility question,mean,base,1,director view,seen,1,The largest block he can see is 5 (red).
t18a5414,muse-glimmer-30b,main-082,visibility question,mean,base,2,director view,seen,1,"So ""the largest block"" means the largest among those the director can see."
t210a9c2,muse-glimmer-30b,main-082,visibility question,mean,base,3,director view,seen,1,"So director sees 5,7,3. Largest among those is 5 (red)."
t2748d78,muse-glimmer-30b,main-082,visibility question,mean,base,4,director view,seen,1,"If visible blocks are 5,7,3. Largest physical is 5 (red)."
te70c0ce,muse-glimmer-30b,main-082,visibility question,mean,base,5,director view,seen,1,Then the largest visible block is red 5 (since yellow is smaller).
t4fec5d0,muse-glimmer-30b,main-083,visibility question,mean,base,1,director view,seen,1,Then largest block among visible is red 1 (appears largest).
t64c313a,muse-glimmer-30b,main-083,visibility question,mean,base,2,director view,seen,1,So chosen largest among visible: red 1 is largest physically. So chosen=1.
tceee6ce,muse-glimmer-30b,main-083,visibility question,mean,base,3,director view,seen,1,"Director can see red (1), blue (4), yellow (3). Among those, red is largest. So director means block 1."
t8976611,muse-glimmer-30b,main-083,visibility question,mean,base,4,director view,seen,1,The largest among visible is 1 (red) vs 6 (teal).
t1fdad51,muse-glimmer-30b,main-083,visibility question,mean,base,5,director view,seen,1,Largest block among those visible is 1 (red is biggest).
t5a34e04,muse-glimmer-30b,main-084,visibility question,mean,base,1,director view,seen,1,Largest among visible is 9 (yellow).
tdd6d6cb,muse-glimmer-30b,main-084,visibility question,mean,base,2,director view,seen,1,"Among blocks visible to director, which is largest? Visible blocks: blue 8 (small), yellow 9 (medium-large), teal 1 (small-medium). Largest among those is yellow 9."
ta52970e,muse-glimmer-30b,main-084,visibility question,mean,base,3,director view,seen,1,Red is biggest but not visible. So largest visible is yellow 9.
t95f3066,muse-glimmer-30b,main-084,visibility question,mean,base,4,director view,seen,1,"But red is hidden, so largest visible is yellow 9."
t6c26f05,muse-glimmer-30b,main-084,visibility question,mean,base,5,director view,seen,1,So largest visible to director is yellow block number 9.
t29892cd,muse-glimmer-30b,main-085,visibility question,mean,base,1,director view,seen,1,So director's largest visible is red 8.
tbcfd6e8,muse-glimmer-30b,main-085,visibility question,mean,base,2,director view,seen,1,Largest among visible: compare physical size. Red 8 looks biggest.
t97ece62,muse-glimmer-30b,main-085,visibility question,mean,base,3,director view,seen,1,"So visible blocks: 6,2,8. Largest among those is 8"
tf801ed9,muse-glimmer-30b,main-085,visibility question,mean,base,4,director view,seen,1,"So among visible: red is largest, then orange, then green."
tff767f2,muse-glimmer-30b,main-085,visibility question,mean,base,5,director view,seen,1,The director means the largest among the blocks he can see.
tbabacf5,muse-glimmer-30b,main-086,visibility question,mean,base,1,director view,seen,1,So largest visible is green (7).
tad8a9e7,muse-glimmer-30b,main-086,visibility question,mean,base,2,director view,seen,1,"The director means the block he is referring to, which is the largest block he can see. So answer is 7."
t7aa504b,muse-glimmer-30b,main-086,visibility question,mean,base,3,director view,seen,1,Director means the largest block among those he can see.
t16a9170,muse-glimmer-30b,main-086,visibility question,mean,base,4,director view,seen,1,Largest block among those visible is green (7) or blue (9)? Maybe green is largest physically (looks biggest). Let's pick 7.
t9dbbbb5,muse-glimmer-30b,main-086,visibility question,mean,base,5,director view,seen,1,So the largest block among those visible to director.
t20c2c02,muse-glimmer-30b,main-087,visibility question,mean,base,1,director view,seen,1,"Visible are 2,8,3. Largest among those is 2 (orange)."
t6e1d6f7,muse-glimmer-30b,main-087,visibility question,mean,base,2,director view,seen,1,"But director cannot see blue block. So among visible blocks (2,8,3), largest is orange 2."
td8b8537,muse-glimmer-30b,main-087,visibility question,mean,base,3,director view,seen,1,"So visible blocks are orange 2, green 8, purple 3. Largest among them is orange 2 (visually biggest)."
t9fa5909,muse-glimmer-30b,main-087,visibility question,mean,base,4,director view,seen,1,"So largest among visible (2,8,3) is 2."
tf958894,muse-glimmer-30b,main-087,visibility question,mean,base,5,director view,seen,1,The director can only refer to blocks he can see. So largest among visible blocks.
te0f658c,muse-glimmer-30b,main-088,visibility question,mean,base,1,director view,seen,1,So largest visible is teal 8.
t2c18bf6,muse-glimmer-30b,main-088,visibility question,mean,base,2,director view,seen,1,So largest among visible blocks is 8.
t77dd035,muse-glimmer-30b,main-088,visibility question,mean,base,3,director view,seen,1,Largest among visible is 8 (size). So chosen_block = 8.
t5863bef,muse-glimmer-30b,main-088,visibility question,mean,base,4,director view,seen,1,Largest block among visible ones. Size: teal 8 is largest (looks big).
t9e56a1a,muse-glimmer-30b,main-088,visibility question,mean,base,5,director view,seen,1,The largest block among those visible? Largest by physical size: 8 is biggest cube.
t31f0a58,muse-glimmer-30b,main-089,visibility question,mean,base,1,director view,seen,1,"If director sees 5,4,1, largest physically is 1 (purple). So chosen_block = 1."
t376917e,muse-glimmer-30b,main-089,visibility question,mean,base,2,director view,seen,1,"I think visible blocks are 5,4,1. Largest physically among them is 1 (purple)."
t9042015,muse-glimmer-30b,main-089,visibility question,mean,base,3,director view,seen,1,"I think typical answer: director sees 5,4,1 but not 8. Largest visible is 1."
t7e64d12,muse-glimmer-30b,main-089,visibility question,mean,base,4,director view,seen,1,Largest among visible is 1 (purple).
t2145bb9,muse-glimmer-30b,main-089,visibility question,mean,base,5,director view,seen,1,"If director cannot see 8 (largest), then largest visible is maybe 1 (purple) which looks larger than 4 and 5."
t42bc073,muse-glimmer-30b,main-090,visibility question,mean,base,1,director view,seen,1,So largest among visible is 9.
tc87adfb,muse-glimmer-30b,main-090,visibility question,mean,base,2,director view,seen,1,He means the block with the largest physical size among those he can see.
t8b1dbda,muse-glimmer-30b,main-090,visibility question,mean,base,3,director view,seen,1,"From director, visible blocks are 9,8,2. Largest among those is 9 (teal)."
tad0a30c,muse-glimmer-30b,main-090,visibility question,mean,base,4,director view,seen,1,"Among visible blocks, the largest physical size is the teal 9 block (appears largest)."
tcb20150,muse-glimmer-30b,main-090,visibility question,mean,base,5,director view,seen,1,"Director can only refer to blocks he can see. Among visible blocks, pick the largest physical size."
t4870530,muse-glimmer-30b,main-091,visibility question,mean,base,1,largest digit,seen,1,"Among those, the largest number is 9."
t026906f,muse-glimmer-30b,main-091,visibility question,mean,base,2,largest digit,seen,1,So largest number is 9.
t81ab64c,muse-glimmer-30b,main-091,visibility question,mean,base,3,largest digit,seen,1,"If purple is visible, largest would be 9 still (since 9 >5>3>1)."
t0699b35,muse-glimmer-30b,main-091,visibility question,mean,base,4,director view,seen,1,Thus largest visible is purple (1).
t31e58fa,muse-glimmer-30b,main-091,visibility question,mean,base,5,director view,seen,1,"Then visible blocks = [3,9,5]. Largest among those is 9."
tb50b2a9,muse-glimmer-30b,main-092,visibility question,mean,base,1,director view,seen,1,Largest block among visible: yellow 6 is largest (biggest cube).
te909193,muse-glimmer-30b,main-092,visibility question,mean,base,2,director view,seen,1,"He can see red, blue, green. Largest among those is green (4) assuming green is larger than blue."
t7d1c291,muse-glimmer-30b,main-092,visibility question,mean,base,3,director view,seen,1,Then largest block among visible is 6.
te749093,muse-glimmer-30b,main-092,visibility question,mean,base,4,director view,seen,1,"So visible blocks are 1,3,4. Largest among them is 4 (green)."
t13ed22e,muse-glimmer-30b,main-092,visibility question,mean,base,5,director view,seen,1,"Largest block is yellow 6. If director can see all, he means 6."
te7e1d43,muse-glimmer-30b,main-093,visibility question,mean,base,1,director view,seen,1,"Visually, green 4 appears largest, orange 3 is medium, purple 9 is smallest. So largest among visible is green 4."
t9fafb43,muse-glimmer-30b,main-093,visibility question,mean,base,2,director view,seen,1,Chosen block = largest among visible = 4 (green).
te02cbe6,muse-glimmer-30b,main-093,visibility question,mean,base,3,director view,seen,1,The director can only refer to blocks he can see. So we need largest among visible.
t22e4991,muse-glimmer-30b,main-093,visibility question,mean,base,4,director view,seen,1,Largest among visible: 4 is larger than 3.
t5db95e3,muse-glimmer-30b,main-093,visibility question,mean,base,5,director view,seen,1,Let's assume visible blocks are green 4 and orange 3 only. Then largest block among them is green 4 (visually larger than orange).
t4a7a318,muse-glimmer-30b,main-094,visibility question,mean,base,1,director view,seen,1,So largest visible is 3.
te16371b,muse-glimmer-30b,main-094,visibility question,mean,base,2,director view,seen,1,"So director's ""largest block"" refers to the largest among those he can see."
t45cc76c,muse-glimmer-30b,main-094,visibility question,mean,base,3,director view,seen,1,"Let's assume visible blocks are 3,1,7. Largest is 3."
t0efe4a9,muse-glimmer-30b,main-094,visibility question,mean,base,4,director view,seen,1,"He means the largest block he can see, which is orange 3."
t3c530b8,muse-glimmer-30b,main-094,visibility question,mean,base,5,director view,seen,1,So largest visible is 3.
t27ac7f4,muse-glimmer-30b,main-095,visibility question,mean,base,1,director view,seen,1,"Chosen block for ""largest block"": among visible blocks, the largest is green 3 (since purple 5 is hidden)."
t7359c50,muse-glimmer-30b,main-095,visibility question,mean,base,2,director view,seen,1,The director refers to the largest block among those he can see.
t7fa95f9,muse-glimmer-30b,main-095,visibility question,mean,base,3,director view,seen,1,"So among visible: green (3), blue (6), yellow (2). Green is largest."
t652ea65,muse-glimmer-30b,main-095,visibility question,mean,base,4,director view,seen,1,The largest visible to him is green 3 (since purple hidden).
te439dd4,muse-glimmer-30b,main-095,visibility question,mean,base,5,director view,seen,1,"So from director's perspective, the largest block among visible is green 3 (biggest)."
t461b203,muse-glimmer-30b,main-096,visibility question,mean,base,1,director view,seen,1,Largest visible is 8 (orange block).
tcdd0654,muse-glimmer-30b,main-096,visibility question,mean,base,2,director view,seen,1,Then largest visible block is 9 (teal) vs 8 (orange).
t2561c4c,muse-glimmer-30b,main-096,visibility question,mean,base,3,director view,seen,1,"Largest block among visible: sizes: 9 is biggest, 8 is second biggest, 4 smallest."
t203e666,muse-glimmer-30b,main-096,visibility question,mean,base,4,director view,seen,1,"So visible_to_director = [9,4,8] (numbers). Largest among them is 9 (still)."
t9d8cdfe,muse-glimmer-30b,main-096,visibility question,mean,base,5,director view,seen,1,Largest visible is 8.
tf561f5e,muse-glimmer-30b,main-097,visibility question,mean,base,1,director view,seen,1,"If director can see 4,3,2. Among those, largest is 4 (yellow)."
t291b539,muse-glimmer-30b,main-097,visibility question,mean,base,2,director view,seen,1,Chosen block = 4 (largest among visible).
t7eda9b4,muse-glimmer-30b,main-097,visibility question,mean,base,3,director view,seen,1,"Chosen block: largest block among visible. Physical sizes: red 7 looks biggest, yellow 4 is maybe next, blue 2 is small. So largest is 7."
t1fa04e2,muse-glimmer-30b,main-097,visibility question,mean,base,4,director view,seen,1,So largest visible might be yellow 4.
tdaf21c6,muse-glimmer-30b,main-097,visibility question,mean,base,5,director view,seen,1,"But among visible blocks, the red 7 is physically larger than yellow 4."
te4b13a1,muse-glimmer-30b,main-098,visibility question,mean,base,1,director view,seen,1,The director can only refer to blocks he can see. Largest by physical size (cube size).
tfde0b3e,muse-glimmer-30b,main-098,visibility question,mean,base,2,director view,seen,1,Chosen block (largest among visible): 2 (green).
t3f5a3d1,muse-glimmer-30b,main-098,visibility question,mean,base,3,director view,seen,1,So largest visible is 2.
t5f06130,muse-glimmer-30b,main-098,visibility question,mean,base,4,director view,seen,1,"The director can see 2,4,6. The largest he can see is 2."
t6879dff,muse-glimmer-30b,main-098,visibility question,mean,base,5,director view,seen,1,So largest visible is 2.
t0c24ec3,muse-glimmer-30b,main-099,visibility question,mean,base,1,director view,seen,1,So blue 7 is largest. However note the director may not be able to see size difference due to occlusion? He can see all. So he means blue 7.
tb92c0dd,muse-glimmer-30b,main-099,visibility question,mean,base,2,director view,seen,1,"director sees 7,3,9 (cannot see 1). Largest visible is 7 (blue)."
t5e07302,muse-glimmer-30b,main-099,visibility question,mean,base,3,director view,seen,1,And largest among visible is 7 (blue) maybe larger than yellow 9.
t6a1653c,muse-glimmer-30b,main-099,visibility question,mean,base,4,director view,seen,1,Thus largest visible is blue 7.
t67dfd9c,muse-glimmer-30b,main-099,visibility question,mean,base,5,director view,seen,1,"Given typical puzzle, I'd answer visible blocks: 7 and 3. And largest is 7."
t9d42270,muse-glimmer-30b,main-100,visibility question,mean,base,1,director view,seen,1,So largest visible is 2.
t8af737c,muse-glimmer-30b,main-100,visibility question,mean,base,2,director view,seen,1,"So ""largest block"" refers to the largest among those he can see."
t5e38e42,muse-glimmer-30b,main-100,visibility question,mean,base,3,director view,seen,1,Largest block visible is 8 (green).
t0edd7b3,muse-glimmer-30b,main-100,visibility question,mean,base,4,director view,seen,1,Chosen block is 2 (largest visible).
t633bf1d,muse-glimmer-30b,main-100,visibility question,mean,base,5,director view,seen,1,Thus we need find which block is physically largest among those visible to director.
t1b64820,muse-glimmer-30b,main-101,visibility question,mean,base,1,director view,seen,1,"So among visible blocks, pick the largest physical size."
t8c195b1,muse-glimmer-30b,main-101,visibility question,mean,base,2,director view,seen,1,the largest block he can see is red (5).
tf6d6a6b,muse-glimmer-30b,main-101,visibility question,mean,base,3,director view,seen,1,"So largest visible is red, number 5."
t4c49fc8,muse-glimmer-30b,main-101,visibility question,mean,base,4,director view,seen,1,"Director can see red, purple, yellow. Among those, largest is red (5)."
tdc2a27f,muse-glimmer-30b,main-101,visibility question,mean,base,5,director view,seen,1,"But the director can only see some blocks, so ""largest"" among those he can see."
tdb4edfd,muse-glimmer-30b,main-102,visibility question,mean,base,1,director view,seen,1,So the director means the largest block among those he can see.
tc109683,muse-glimmer-30b,main-102,visibility question,mean,base,2,director view,seen,1,"Director can only refer to blocks he can see. Among visible blocks, pick the largest physical size."
td30f1ad,muse-glimmer-30b,main-102,visibility question,mean,base,3,director view,seen,1,Wait largest block physically among visible is 5 (red).
t6ef0988,muse-glimmer-30b,main-102,visibility question,mean,base,4,director view,seen,1,Need determine which block is largest among those visible to director.
t615e104,muse-glimmer-30b,main-102,visibility question,mean,base,5,director view,seen,1,"If yellow is hidden, visible blocks are 5,2,4.

Which is largest? Still orange 2 vs red 5."
t7e19fef,muse-glimmer-30b,main-103,visibility question,mean,base,1,director view,seen,1,"If all blocks visible, the largest block physically is maybe purple (8)."
tad36b98,muse-glimmer-30b,main-103,visibility question,mean,base,2,director view,seen,1,Largest block among visible is the orange 7 (since it's physically larger than purple).
t3d6fd0d,muse-glimmer-30b,main-103,visibility question,mean,base,3,director view,seen,1,The largest among visible is purple 8. So he'd mean 8.
t617a439,muse-glimmer-30b,main-103,visibility question,mean,base,4,director view,seen,1,And the largest block the director can see is the purple 8.
t95f6899,muse-glimmer-30b,main-103,visibility question,mean,base,5,director view,seen,1,"If the director cannot see orange, then largest visible might be purple 8.

Let's assume all blocks visible. Largest is orange 7."
tab240ad,muse-glimmer-30b,main-104,visibility question,mean,base,1,director view,seen,1,"If visible blocks are 4,9,1, largest is 4."
ta646b26,muse-glimmer-30b,main-104,visibility question,mean,base,2,director view,seen,1,"If director can see orange, yellow, green. Teal maybe hidden behind partition. Then largest among them is orange (4) vs green vs yellow."
t749f939,muse-glimmer-30b,main-104,visibility question,mean,base,3,director view,seen,1,"The largest block among those he can see. If he can see all, largest is orange 4 (biggest)."
t633f005,muse-glimmer-30b,main-104,visibility question,mean,base,4,director view,seen,1,So largest block visible to director is orange 4.
t2346d99,muse-glimmer-30b,main-104,visibility question,mean,base,5,director view,seen,1,The director means the largest block among those they can see. So choose block number 4.
tc8eec62,muse-glimmer-30b,main-105,visibility question,mean,base,1,director view,seen,1,Purple appears larger than orange and green. So largest visible is 1.
t9ba2d77,muse-glimmer-30b,main-105,visibility question,mean,base,2,director view,seen,1,So largest visible to director is orange block number 2.
t3de6504,muse-glimmer-30b,main-105,visibility question,mean,base,3,director view,seen,1,Largest visible is 2 (orange).
te029a9f,muse-glimmer-30b,main-105,visibility question,mean,base,4,director view,seen,1,So largest visible is orange block number 2.
tc5a6d60,muse-glimmer-30b,main-105,visibility question,mean,base,5,director view,seen,1,Let's assume physical size: purple 1 is largest visible.
tcc9cea6,muse-glimmer-30b,main-106,visibility question,mean,base,1,director view,seen,1,"Then visible blocks are 9,8,3. Largest physical among them is 3 (purple)."
tce95c1b,muse-glimmer-30b,main-106,visibility question,mean,base,2,director view,seen,1,That would make the director think the largest visible is purple 3 (since red 1 hidden).
tca9ca98,muse-glimmer-30b,main-106,visibility question,mean,base,3,largest digit,seen,1,"So among visible blocks, the largest number is... visible blocks 9,8,3 => largest is 9."
tb42fea2,muse-glimmer-30b,main-106,visibility question,mean,base,4,largest digit,seen,1,"Largest block = largest number among visible. Visible numbers: 9,8,3 => largest is 9."
t01eea6b,muse-glimmer-30b,main-106,visibility question,mean,base,5,director view,seen,1,So director cannot see 1. So largest visible is 3.
tcb2b521,muse-glimmer-30b,main-107,visibility question,mean,base,1,director view,seen,1,"Largest among visible physically: yellow 5 is largest, green 8 is second."
t2605c57,muse-glimmer-30b,main-107,visibility question,mean,base,2,director view,seen,1,Largest block among visible is 5 (yellow is biggest).
t260c361,muse-glimmer-30b,main-107,visibility question,mean,base,3,director view,seen,1,"If director can see 5,7,1, the largest among them is 5 (yellow)."
t862f74d,muse-glimmer-30b,main-107,visibility question,mean,base,4,director view,seen,1,"So visible to director: 5,7,1 (maybe). Largest among them is 5."
t34aabf0,muse-glimmer-30b,main-107,visibility question,mean,base,5,director view,seen,1,The largest block among those he can see is 5 (yellow).
tcac31b6,muse-glimmer-30b,main-108,visibility question,mean,base,1,director view,seen,1,So largest visible is blue 4.
t4cda29e,muse-glimmer-30b,main-108,visibility question,mean,base,2,director view,seen,1,"If director can see 4,8,9, largest is 4."
t716e7db,muse-glimmer-30b,main-108,visibility question,mean,base,3,director view,seen,1,So he means the largest block among those he can see.
t4592d9c,muse-glimmer-30b,main-108,visibility question,mean,base,4,director view,seen,1,Largest block among visible is 4 (blue).
taa3b9cd,muse-glimmer-30b,main-108,visibility question,mean,base,5,director view,seen,1,The director means the largest block among those he can see. That's 4.
ta2cbca8,muse-glimmer-30b,main-109,visibility question,mean,base,1,director view,seen,1,"So visible blocks are 8,1,3. Largest among those is 8."
t893382c,muse-glimmer-30b,main-109,visibility question,mean,base,2,director view,seen,1,"From his perspective, the largest block he can see is the purple 8 (maybe)."
ta4b8ef9,muse-glimmer-30b,main-109,visibility question,mean,base,3,director view,seen,1,"director sees 8,1,3 (9 blocked). Largest among those is 8."
t39ab6b3,muse-glimmer-30b,main-109,visibility question,mean,base,4,director view,seen,1,"Also the largest block among visible: Purple 8 is largest, so chosen is 8."
t59cf939,muse-glimmer-30b,main-109,visibility question,mean,base,5,director view,seen,1,Largest block among visible: purple 8 is largest (size).
ta62b3c5,muse-glimmer-30b,main-110,visibility question,mean,base,1,director view,seen,1,So largest visible is purple = 5.
t4e0551d,muse-glimmer-30b,main-110,visibility question,mean,base,2,director view,seen,1,Chosen block = largest among those visible: purple is 5 vs green 7 but size matters not number.
t70b7b5b,muse-glimmer-30b,main-110,visibility question,mean,base,3,director view,seen,1,The largest among visible is purple (5) maybe bigger than green and yellow.
tb88731d,muse-glimmer-30b,main-110,visibility question,mean,base,4,director view,seen,1,Largest visible is purple 5.
t326fef1,muse-glimmer-30b,main-110,visibility question,mean,base,5,director view,seen,1,So largest visible to director is purple 5.
te534c75,muse-glimmer-30b,main-111,visibility question,mean,base,1,director view,seen,1,The director can see red 6 and blue 9. The largest among those is red 6.
t1c2315d,muse-glimmer-30b,main-111,visibility question,mean,base,2,director view,seen,1,Then largest among visible is 6.
tb16a492,muse-glimmer-30b,main-111,visibility question,mean,base,3,director view,seen,1,"If all visible, largest physically is probably the red block (6) as it looks biggest."
teae2a7d,muse-glimmer-30b,main-111,visibility question,mean,base,4,director view,seen,1,So largest among visible is 6 (red).
t24dc9e8,muse-glimmer-30b,main-111,visibility question,mean,base,5,director view,seen,1,Largest block among visible: red 6 is larger than blue 9 (small).
t61e50c0,muse-glimmer-30b,main-112,visibility question,mean,base,1,director view,seen,1,"So visible blocks: 7 (orange), 9 (teal), 3 (green). Largest among them is green 3 (since green bigger than orange bigger than teal)."
t1d291bd,muse-glimmer-30b,main-112,visibility question,mean,base,2,director view,seen,1,Largest block among visible: yellow 2 is largest (physically).
td3a6206,muse-glimmer-30b,main-112,visibility question,mean,base,3,director view,seen,1,Largest block among visible: Yellow 2 is largest.
tb7275be,muse-glimmer-30b,main-112,visibility question,mean,base,4,director view,seen,1,"Let's go with visible_to_director: [2,3]. Largest block among those is 2 (yellow is larger than green)."
t84d688c,muse-glimmer-30b,main-112,visibility question,mean,base,5,director view,seen,1,"Director can see all blocks, so largest visible is yellow block number 2."
tf61a126,muse-glimmer-30b,main-113,visibility question,mean,base,1,director view,seen,1,"So he means the largest among visible, which is 6."
t2c8711e,muse-glimmer-30b,main-113,visibility question,mean,base,2,director view,seen,1,"Largest among those: red 8 is biggest (physically). Purple 9 is hidden, so not considered."
tb27bedf,muse-glimmer-30b,main-113,visibility question,mean,base,3,director view,seen,1,So largest visible physically is red 8.
tcef0d2e,muse-glimmer-30b,main-113,visibility question,mean,base,4,director view,seen,1,"So the director can only see green 3 and orange 6. Among those, the largest block is the orange 6 (assuming it's physically larger than green)."
t8ce97c7,muse-glimmer-30b,main-113,visibility question,mean,base,5,director view,seen,1,Then largest he can see is 8.
tc072da4,muse-glimmer-30b,main-114,visibility question,mean,base,1,director view,seen,1,"The director can see blocks 4,8,2 (if 6 hidden). Largest physical among them is 4 (teal)."
t69e875a,muse-glimmer-30b,main-114,visibility question,mean,base,2,director view,seen,1,Then largest block among visible: size: teal 4 looks largest (maybe biggest cube).
tcab37ab,muse-glimmer-30b,main-114,visibility question,mean,base,3,director view,seen,1,Largest block among visible: Physical size. Teal 4 appears larger than green 8 and blue 2.
tc2ccb67,muse-glimmer-30b,main-114,visibility question,mean,base,4,director view,seen,1,Then the largest block he can see is teal 4 (since teal is physically largest).
t40c0ddd,muse-glimmer-30b,main-114,visibility question,mean,base,5,director view,seen,1,"Among those visible to director, the largest is the 4 (teal)."
tac2b8ea,muse-glimmer-30b,main-115,visibility question,mean,base,1,director view,seen,1,The largest block among visible is red 7 (assuming it's largest).
tb9bd161,muse-glimmer-30b,main-115,visibility question,mean,base,2,director view,seen,1,"Since director may not see some blocks, his reference set is only visible blocks. Among visible blocks, which is physically largest?"
t2bf21c7,muse-glimmer-30b,main-115,visibility question,mean,base,3,director view,seen,1,"All blocks visible, so largest is still red 7."
t7950db5,muse-glimmer-30b,main-115,visibility question,mean,base,4,director view,seen,1,Chosen_block = 7 (largest among visible).
tcb9a3d1,muse-glimmer-30b,main-115,visibility question,mean,base,5,director view,seen,1,"Then visible blocks are 7,6,9. Largest among them is 7 (red)."
tf78ad3a,muse-glimmer-30b,main-116,visibility question,mean,base,1,director view,seen,1,"From director's perspective, the largest block he can see is the teal 2 (since yellow is hidden)."
t0debace,muse-glimmer-30b,main-116,visibility question,mean,base,2,director view,seen,1,"Largest block overall is 6 (yellow). Director can see it, so chosen is 6."
teb77202,muse-glimmer-30b,main-116,visibility question,mean,base,3,director view,seen,1,"Then largest block visible to director: among 6 and 8, largest physical size is 6 (yellow big) vs 8 (orange small)."
t6d072e3,muse-glimmer-30b,main-116,visibility question,mean,base,4,director view,seen,1,Then largest block among visible: yellow 6 is larger than orange 8.
tda47e9d,muse-glimmer-30b,main-116,visibility question,mean,base,5,director view,seen,1,But director may have different visibility? He can see all. Largest block is yellow 6.
t62bfa01,muse-glimmer-30b,main-117,visibility question,mean,base,1,director view,seen,1,"So visible = [2,4,7]. Largest physical among them is 4 (yellow)."
t2e057b2,muse-glimmer-30b,main-117,visibility question,mean,base,2,director view,seen,1,Largest block physically among visible is 4 (since 1 is largest overall but hidden).
t8df1de8,muse-glimmer-30b,main-117,visibility question,mean,base,3,director view,seen,1,"If director cannot see red 1, largest visible is yellow 4."
t21d7b4c,muse-glimmer-30b,main-117,visibility question,mean,base,4,director view,seen,1,So largest visible is yellow 4.
t0cbb2c3,muse-glimmer-30b,main-117,visibility question,mean,base,5,director view,seen,1,"Thus if director cannot see red 1, the largest he can see is yellow 4."
t0fc9a45,muse-glimmer-30b,main-118,visibility question,mean,base,1,largest digit,seen,1,"Among visible blocks, largest number is 8 (if 7 visible) or 8 (if 7 hidden)."
tc552a83,muse-glimmer-30b,main-118,visibility question,mean,base,2,largest digit,seen,1,Likely means numerically largest among those he can see.
t245958b,muse-glimmer-30b,main-118,visibility question,mean,base,3,director view,seen,1,So 7 is largest visible.
tc405f3f,muse-glimmer-30b,main-118,visibility question,mean,base,4,largest digit,seen,1,"So director's ""largest block"" among visible blocks is max of {8,3,7}=8."
t5d69217,muse-glimmer-30b,main-118,visibility question,mean,base,5,largest digit,seen,1,"So ""largest block"" means numerically largest among those he can see."
t4011bbd,muse-glimmer-30b,main-119,visibility question,mean,base,1,director view,seen,1,"so he means largest he can see, which is orange 5."
t7d65a2a,muse-glimmer-30b,main-119,visibility question,mean,base,2,director view,seen,1,The director refers to the largest block among those he can see.
t3c43e54,muse-glimmer-30b,main-119,visibility question,mean,base,3,director view,seen,1,"So among visible 5,7,2: orange 5 appears biggest."
tf96923d,muse-glimmer-30b,main-119,visibility question,mean,base,4,director view,seen,1,Now largest block among visible: teal is largest (size). So number 1.
t177e088,muse-glimmer-30b,main-119,visibility question,mean,base,5,director view,seen,1,"So director's ""largest block"" means the largest among visible blocks to director."
t36191a1,muse-glimmer-30b,main-120,visibility question,mean,base,1,director view,seen,1,"If he says ""the largest block"", he refers to the largest physical block among those he can see. That's green 5."
t128c9f0,muse-glimmer-30b,main-120,visibility question,mean,base,2,director view,seen,1,"So largest visible is orange, number 9."
tc7c56b1,muse-glimmer-30b,main-120,visibility question,mean,base,3,director view,seen,1,"Thus visible: 5,4,9.

Largest physical among those: green 5 is biggest."
t74d82bc,muse-glimmer-30b,main-120,visibility question,mean,base,4,director view,seen,1,"If he can see all, largest physical is green 5."
t00c563f,muse-glimmer-30b,main-120,visibility question,mean,base,5,director view,seen,1,"If he means the physically largest block among those he can see, then it's green 5."
t65b40ac,muse-glimmer-30b,main-121,visibility question,mean,base,1,director view,seen,1,"I think I'll go with visible blocks [8,4] and chosen block 8 (assuming 8 is larger physically)."
tc40a017,muse-glimmer-30b,main-121,visibility question,mean,base,2,director view,seen,1,"director's reference is limited to visible blocks. If all visible, largest is blue 8."
t066cfe6,muse-glimmer-30b,main-121,visibility question,mean,base,3,director view,seen,1,"If director cannot see green, largest visible is blue (8)."
t70d9ac1,muse-glimmer-30b,main-121,visibility question,mean,base,4,director view,seen,1,So largest visible is blue 8.
t2bf5b60,muse-glimmer-30b,main-121,visibility question,mean,base,5,director view,seen,1,"So among visible blocks, pick the largest physically."
tdf07045,muse-glimmer-30b,main-122,visibility question,mean,base,1,director view,seen,1,Also the physically largest visible might be 4 if all same size.
t3e7c884,muse-glimmer-30b,main-122,visibility question,mean,base,2,largest digit,seen,1,Let's assume the three small cubes are identical size. Then any is largest. Might pick the numerically largest? Could be 6.
t8caa03d,muse-glimmer-30b,main-122,visibility question,mean,base,3,director view,seen,1,"If director says ""the largest block"", he means the largest he can see, which is 4."
tccceebc,muse-glimmer-30b,main-122,visibility question,mean,base,4,director view,seen,1,The director means the largest among those he can see.
t7243c4e,muse-glimmer-30b,main-122,visibility question,mean,base,5,director view,seen,1,"Then largest visible among 1,4,6 is 1 (purple)."
tba9db9c,muse-glimmer-30b,main-123,visibility question,mean,base,1,director view,seen,1,Largest visible = 8.
t987af0d,muse-glimmer-30b,main-123,visibility question,mean,base,2,own view,seen,1,"Simplify: Usually in such puzzles, the largest block in the image is the red 8."
tf615760,muse-glimmer-30b,main-123,visibility question,mean,base,3,director view,seen,1,"Among those visible to director, the largest block is red 8 (since 8 is biggest)."
t4582c93,muse-glimmer-30b,main-123,visibility question,mean,base,4,director view,seen,1,"So director sees red, yellow, green. Largest visible is red 8."
tca5003f,muse-glimmer-30b,main-123,visibility question,mean,base,5,director view,seen,1,He would mean the physically largest among those he can see.
tc0d8a8f,muse-glimmer-30b,main-124,visibility question,mean,base,1,director view,seen,1,So largest visible is 4.
t0e96e36,muse-glimmer-30b,main-124,visibility question,mean,base,2,director view,seen,1,"If orange is not visible due to partition, then largest visible is yellow 8."
te96fdae,muse-glimmer-30b,main-124,visibility question,mean,base,3,director view,seen,1,So he means the largest block he can see. That is yellow 8.
t54415bb,muse-glimmer-30b,main-124,visibility question,mean,base,4,director view,seen,1,"He cannot see orange, so largest visible is yellow (8)."
t6da187a,muse-glimmer-30b,main-124,visibility question,mean,base,5,director view,seen,1,"If 4 is hidden, visible are 5,7,8. Largest block among visible is 8 (yellow)."
tc10cb7c,muse-glimmer-30b,main-125,visibility question,mean,base,1,director view,seen,1,"Among visible (2,7,1), sizes: 2 small, 7 medium, 1 small. Largest is 7."
t951e387,muse-glimmer-30b,main-125,visibility question,mean,base,2,director view,seen,1,Largest among visible blocks. Physical size: 7 is larger than 1 and 2. So director means 7.
te7e5c44,muse-glimmer-30b,main-125,visibility question,mean,base,3,director view,seen,1,So blue 7 is largest among visible.
t7d94581,muse-glimmer-30b,main-125,visibility question,mean,base,4,director view,seen,1,Then largest block he can see is 7.
t93c3381,muse-glimmer-30b,main-125,visibility question,mean,base,5,director view,seen,1,"Director can see blocks 1,2,7 (if 8 hidden). Among those, largest is 7 (since 2 and 1 smaller)."
t757276b,muse-glimmer-30b,main-126,visibility question,mean,base,1,director view,seen,1,"If visible blocks are 3,1,6, largest is 3 (orange is biggest)."
t1a281ec,muse-glimmer-30b,main-126,visibility question,mean,base,2,director view,seen,1,"If director cannot see the largest block (2), he would refer to the largest he can see, which is 6."
t5049f63,muse-glimmer-30b,main-126,visibility question,mean,base,3,director view,seen,1,"Let's assume visible blocks are 3,2,6. Largest physical is 2 (teal)."
t82235d8,muse-glimmer-30b,main-126,visibility question,mean,base,4,director view,seen,1,"I think most plausible is director sees 3,1,6 (2 hidden). Largest among them is 6 (or 3). I'll pick 6."
tb41bf0d,muse-glimmer-30b,main-126,visibility question,mean,base,5,director view,seen,1,Teal 2 is larger than both but hidden. Red 1 is small. So largest visible is 3.
t250f7dc,muse-glimmer-30b,main-127,visibility question,mean,base,1,director view,seen,1,"Director sees only 3,9,6. Among those, largest physical size is red 9 (looks larger than blue and teal)."
t2cad6ee,muse-glimmer-30b,main-127,visibility question,mean,base,2,director view,seen,1,The director's largest visible block is red 9 (if purple hidden).
t2d6112c,muse-glimmer-30b,main-127,visibility question,mean,base,3,director view,seen,1,"From our visibility, director can see 3,9,6. Which of those is physically largest? Red block (9) looks larger than blue (6) and teal (3)."
te287328,muse-glimmer-30b,main-127,visibility question,mean,base,4,director view,seen,1,So director means the physically largest block he can see.
tca21005,muse-glimmer-30b,main-127,visibility question,mean,base,5,director view,seen,1,Chosen block: largest physical block among those visible is purple 7.
t6d35855,muse-glimmer-30b,main-128,visibility question,mean,base,1,director view,seen,1,"Director can see blocks 3,4,6,5 (all). Largest block is 3 (blue)."
t6fcd930,muse-glimmer-30b,main-128,visibility question,mean,base,2,director view,seen,1,The director can see all blocks. Which is physically largest?
t025e719,muse-glimmer-30b,main-128,visibility question,mean,base,3,director view,seen,1,"If visible blocks are 3,6,5. Largest is 3 (blue)."
t25f6ca7,muse-glimmer-30b,main-128,visibility question,mean,base,4,director view,seen,1,Thus largest visible is blue 3.
t51f3b84,muse-glimmer-30b,main-128,visibility question,mean,base,5,director view,seen,1,Largest physical among visible is purple 5.
ta3be2d0,muse-glimmer-30b,main-129,visibility question,mean,base,1,director view,seen,1,"Visible blocks: 2,3,8. Largest physical is green 3 (maybe slightly larger than blue)."
t2f5e308,muse-glimmer-30b,main-129,visibility question,mean,base,2,director view,seen,1,So largest visible to director is 3.
tf3c339e,muse-glimmer-30b,main-129,visibility question,mean,base,3,director view,seen,1,the largest block they can see is the green 3
td23cf94,muse-glimmer-30b,main-129,visibility question,mean,base,4,director view,seen,1,Largest block he can see is 3 (green).
tc36ea03,muse-glimmer-30b,main-129,visibility question,mean,base,5,director view,seen,1,"Among visible, maybe green 3 is largest (looks bigger than blue)."
td04343d,muse-glimmer-30b,main-130,visibility question,mean,base,1,director view,seen,1,So director would say largest block meaning the biggest physical cube he can see. That's blue 9.
taeb7183,muse-glimmer-30b,main-130,visibility question,mean,base,2,director view,seen,1,Largest block among those visible: size comparison. Blue 9 is largest cube (big).
tebc78df,muse-glimmer-30b,main-130,visibility question,mean,base,3,director view,seen,1,"So largest overall is blue (9). Director can see blue, so he means 9."
tff6b4d9,muse-glimmer-30b,main-130,visibility question,mean,base,4,director view,seen,1,But director can only refer to blocks he can see. So he means the largest among visible blocks.
t050cf01,muse-glimmer-30b,main-130,visibility question,mean,base,5,director view,seen,1,The director refers to largest block among those he can see.
t8e9cda9,muse-glimmer-30b,main-131,visibility question,mean,base,1,director view,seen,1,"If he means physically largest among those he can see, that is the one closest to him: red 9."
t188c37c,muse-glimmer-30b,main-131,visibility question,mean,base,2,director view,seen,1,Largest physical among visible also seems 9 (red).
t0e7cf78,muse-glimmer-30b,main-131,visibility question,mean,base,3,director view,seen,1,"But if they mean physical size, the largest visible block might be 9 (if red is biggest)."
tb35a162,muse-glimmer-30b,main-131,visibility question,mean,base,4,director view,seen,1,"So he thinks ""largest"" among visible blocks. Visible blocks are 8,2,9. Largest is 9."
tf3303f5,muse-glimmer-30b,main-131,visibility question,mean,base,5,director view,seen,1,director thinks the largest visible is red 9.
tbee401b,muse-glimmer-30b,main-132,visibility question,mean,base,1,director view,seen,1,So director's largest visible is orange 7.
tf5b2f45,muse-glimmer-30b,main-132,visibility question,mean,base,2,director view,seen,1,"Now largest block among visible: yellow is small, red is medium, orange is largest (maybe). So director means number 7 (orange)."
tc3d0ebe,muse-glimmer-30b,main-132,visibility question,mean,base,3,director view,seen,1,"He can see 2,9,7. Largest is 7."
tb8eb73b,muse-glimmer-30b,main-132,visibility question,mean,base,4,director view,seen,1,So largest among visible is orange 7.
t0ff7035,muse-glimmer-30b,main-132,visibility question,mean,base,5,director view,seen,1,"The blue 3 is largest overall but hidden, so director thinks largest visible is 7."
ta0a7b92,muse-glimmer-30b,main-133,visibility question,mean,base,1,director view,seen,1,The director refers to the largest physical block among those he can see.
t86c9dec,muse-glimmer-30b,main-133,visibility question,mean,base,2,director view,seen,1,"Chosen_block = 1 (since among visible, green 1 is largest)."
t8a96a34,muse-glimmer-30b,main-133,visibility question,mean,base,3,director view,seen,1,"The director means the largest block among those he can see. Since he cannot see 8, the largest visible is 7 (orange)."
t6c07507,muse-glimmer-30b,main-133,visibility question,mean,base,4,director view,seen,1,he refers to the physically largest among those he can see. That is green 1.
tbba87d6,muse-glimmer-30b,main-133,visibility question,mean,base,5,director view,seen,1,Chosen_block: 1 (the largest physically among visible).
tc121060,muse-glimmer-30b,main-134,visibility question,mean,base,1,director view,seen,1,"If green is occluded, the largest block he can see is still red."
t359bb94,muse-glimmer-30b,main-134,visibility question,mean,base,2,director view,seen,1,"If director can see red block, then he means number 3.

If director cannot see red, etc. But red is visible."
tac35b2f,muse-glimmer-30b,main-134,visibility question,mean,base,3,director view,seen,1,So largest visible is red 3.
t8d0899a,muse-glimmer-30b,main-134,visibility question,mean,base,4,director view,seen,1,So director cannot see 7. Then largest visible is red 3.
t0133570,muse-glimmer-30b,main-134,visibility question,mean,base,5,director view,seen,1,Largest block among visible is red (3).
tdb4ffb5,muse-glimmer-30b,main-135,visibility question,mean,base,1,director view,seen,1,Chosen_block = 4 (largest physical among visible).
t6de68e0,muse-glimmer-30b,main-135,visibility question,mean,base,2,director view,seen,1,"If also 3 is hidden, largest visible is 4."
t6253fb3,muse-glimmer-30b,main-135,visibility question,mean,base,3,director view,seen,1,"If director can see 4,6,2 but not 3, the largest among those is 4 (purple)."
ta13dab4,muse-glimmer-30b,main-135,visibility question,mean,base,4,director view,seen,1,So largest visible is purple 4.
tb8b557f,muse-glimmer-30b,main-135,visibility question,mean,base,5,director view,seen,1,"Among visible blocks, largest is purple 4 (since blue 6 is small, orange 2 is medium)."
t312eb4a,muse-glimmer-30b,main-136,visibility question,mean,base,1,director view,seen,1,Largest block physically among visible: teal 6 is biggest.
t6bc6851,muse-glimmer-30b,main-136,visibility question,mean,base,2,director view,seen,1,So largest visible to director is 6.
t639802b,muse-glimmer-30b,main-136,visibility question,mean,base,3,director view,seen,1,"If visible are 6,1,7, the largest physically among them is 6 (teal)."
t1885ed6,muse-glimmer-30b,main-136,visibility question,mean,base,4,director view,seen,1,Largest block among visible: 6 (teal).
t7b2c37a,muse-glimmer-30b,main-136,visibility question,mean,base,5,director view,seen,1,"Director cannot see 3. So among visible: 6, 7, 1. Largest is 6."
tbccbbb4,muse-glimmer-30b,main-137,visibility question,mean,base,1,director view,seen,1,Usually director refers to blocks he can see. So largest among visible to director.
t34ce319,muse-glimmer-30b,main-137,visibility question,mean,base,2,director view,seen,1,"So visible are 6,5,8. Largest among those is 6 (red) maybe same size as 8?"
t01acc88,muse-glimmer-30b,main-137,visibility question,mean,base,3,director view,seen,1,Largest block among visible is 8 (purple).
t441bce6,muse-glimmer-30b,main-137,visibility question,mean,base,4,director view,seen,1,I think the intended largest visible is 6 (red).
te3fd489,muse-glimmer-30b,main-137,visibility question,mean,base,5,director view,seen,1,"If he cannot see 7, the largest he can see is the red 6 (maybe biggest among visible)."
tf31a594,muse-glimmer-30b,main-138,visibility question,mean,base,1,director view,seen,1,The largest visible block is 7 (teal).
teeac307,muse-glimmer-30b,main-138,visibility question,mean,base,2,director view,seen,1,"Among visible blocks, largest physically is the teal 7 (biggest)."
t8db5737,muse-glimmer-30b,main-138,visibility question,mean,base,3,largest digit,seen,1,So largest number visible is 7.
t2c6e7bf,muse-glimmer-30b,main-138,visibility question,mean,base,4,largest digit,seen,1,"If director says ""the largest block"", among visible blocks, largest number is 7."
t2be5136,muse-glimmer-30b,main-138,visibility question,mean,base,5,director view,seen,1,Then largest block among those visible is the teal 7 (largest size).
tc58fcda,muse-glimmer-30b,main-139,visibility question,mean,base,1,director view,seen,1,"Director means largest among blocks he can see. He sees 9,3,8 (and maybe 6). Largest among those is 9."
t7b23a80,muse-glimmer-30b,main-139,visibility question,mean,base,2,largest digit,seen,1,"If director can see 9,3,8 (and maybe 6), the largest number he can see is 9."
t0daa6ae,muse-glimmer-30b,main-139,visibility question,mean,base,3,director view,seen,1,Director refers to largest block among those he can see.
tc9770e0,muse-glimmer-30b,main-139,visibility question,mean,base,4,largest digit,seen,1,Blocks are same size cubes. So largest number.
t0a4115d,muse-glimmer-30b,main-139,visibility question,mean,base,5,largest digit,seen,1,"Since he cannot see green 6, the largest among visible is 9 vs 3 vs 8 => 9."
tc24a9df,muse-glimmer-30b,main-140,visibility question,mean,base,1,largest digit,seen,1,"However the block with number 7 is a teal cube with 7 on two faces, but its number is 7. So largest is 8."
tf8224ce,muse-glimmer-30b,main-140,visibility question,mean,base,2,largest digit,seen,1,"If all visible, largest block (by number) is 8."
t8333def,muse-glimmer-30b,main-140,visibility question,mean,base,3,largest digit,seen,1,"If visible blocks are 3,4,8,7, the largest number is 8. So chosen block is 8."
t9d71042,muse-glimmer-30b,main-140,visibility question,mean,base,4,director view,seen,1,So director cannot see red. Then largest visible is orange 4.
t07d1415,muse-glimmer-30b,main-140,visibility question,mean,base,5,director view,seen,1,"If all blocks visible, the largest appears to be red 3."
t380712d,muse-glimmer-30b,main-141,visibility question,mean,base,1,director view,seen,1,"I will assume visible blocks are 8,7,2. Largest physical among them is 7 (yellow looks biggest)."
t82d4a59,muse-glimmer-30b,main-141,visibility question,mean,base,2,director view,seen,1,Chosen block = 7 (largest among visible).
ta90b1e5,muse-glimmer-30b,main-141,visibility question,mean,base,3,director view,seen,1,"So among visible blocks (8,7,2), which is physically largest? Yellow 7 looks largest."
t922bd15,muse-glimmer-30b,main-141,visibility question,mean,base,4,director view,seen,1,Then largest block among visible: yellow 7 (physically largest).
t2850221,muse-glimmer-30b,main-141,visibility question,mean,base,5,director view,seen,1,"Among visible blocks: 8 (blue small), 7 (yellow medium-large), 2 (green medium). Which is physically largest? Yellow appears largest."
ta6ebb38,muse-glimmer-30b,main-142,visibility question,mean,base,1,director view,seen,1,Chosen block (largest visible) = 9.
tb88332b,muse-glimmer-30b,main-142,visibility question,mean,base,2,director view,seen,1,"Let's pick visible: 4,9,7. Largest visible is 9."
t15ecbea,muse-glimmer-30b,main-142,visibility question,mean,base,3,director view,seen,1,So largest among visible is blue =1.
t9ec00ef,muse-glimmer-30b,main-142,visibility question,mean,base,4,director view,seen,1,So largest among visible is teal 9 (since blue 1 is hidden).
t85526b4,muse-glimmer-30b,main-142,visibility question,mean,base,5,director view,seen,1,"Blue is largest overall, but if director can't see it, the largest visible is teal (9)."
t56839c1,muse-glimmer-30b,main-143,visibility question,mean,base,1,director view,seen,1,So largest visible is block 1.
tb12e0dd,muse-glimmer-30b,main-143,visibility question,mean,base,2,director view,seen,1,So largest to director is the same as largest to us: block 7 (green).
t481183c,muse-glimmer-30b,main-143,visibility question,mean,base,3,director view,seen,1,"So among visible 1,5,6, largest is 1 (purple)."
te6ea6a0,muse-glimmer-30b,main-143,visibility question,mean,base,4,director view,seen,1,Then largest visible is 7.
t664958f,muse-glimmer-30b,main-143,visibility question,mean,base,5,director view,seen,1,"So among visible, largest is block1 (purple)."
tef36fcd,muse-glimmer-30b,main-144,visibility question,mean,base,1,director view,seen,1,"If director doesn't see red, largest visible is orange 8."
t6d3f82d,muse-glimmer-30b,main-144,visibility question,mean,base,2,director view,seen,1,"If he can see all four, the largest physical block is red 5 (biggest cube). So chosen_block = 5."
t0233f14,muse-glimmer-30b,main-144,visibility question,mean,base,3,director view,seen,1,Then largest block among those seen is orange 8 (maybe larger than yellow).
t7157ec8,muse-glimmer-30b,main-144,visibility question,mean,base,4,director view,seen,1,The largest block among visible is 5.
taf4f1c6,muse-glimmer-30b,main-144,visibility question,mean,base,5,director view,seen,1,Largest block among visible is red 5 (since red is biggest).
tf875a44,muse-glimmer-30b,main-145,visibility question,mean,base,1,director view,seen,1,"He means the block with greatest physical size, which he can see. Since he can see all, it's green 8."
t12845ee,muse-glimmer-30b,main-145,visibility question,mean,base,2,director view,seen,1,"Thus visible blocks are 4,3,8. Largest among those is green 8."
tb472ebd,muse-glimmer-30b,main-145,visibility question,mean,base,3,director view,seen,1,Largest among visible = green 8 (number 8).
t76de8f5,muse-glimmer-30b,main-145,visibility question,mean,base,4,director view,seen,1,The largest block the director can see is the green 8.
ta5b9665,muse-glimmer-30b,main-145,visibility question,mean,base,5,director view,seen,1,"But director's visibility: if all visible, largest is green = 8."
tf6e7f0b,muse-glimmer-30b,main-146,visibility question,mean,base,1,director view,seen,1,"If director can see all, the largest visible block is blue (8)."
tb676bd0,muse-glimmer-30b,main-146,visibility question,mean,base,2,director view,seen,1,Chosen block = 8 (largest among visible).
t175635a,muse-glimmer-30b,main-146,visibility question,mean,base,3,director view,seen,1,Chosen_block = 8 (largest among visible is blue 8).
t48a0491,muse-glimmer-30b,main-146,visibility question,mean,base,4,director view,seen,1,Then largest block among visible is 8 (blue is larger than yellow).
t55b0dc8,muse-glimmer-30b,main-146,visibility question,mean,base,5,director view,seen,1,Director can only refer to blocks he can see. Largest block among visible ones.
t770d365,muse-glimmer-30b,main-147,visibility question,mean,base,1,director view,seen,1,So largest among visible is blue 3.
t10e4a3c,muse-glimmer-30b,main-147,visibility question,mean,base,2,director view,seen,1,"Among visible blocks, the largest block is the blue block (3)."
tc9ac028,muse-glimmer-30b,main-147,visibility question,mean,base,3,director view,seen,1,"Director sees 2,7,5. Largest block visible is 2 (purple)."
tbeaca7c,muse-glimmer-30b,main-147,visibility question,mean,base,4,director view,seen,1,"From his perspective, the largest block he can see is the purple 2 (since blue is hidden)."
t4f5c47e,muse-glimmer-30b,main-147,visibility question,mean,base,5,director view,seen,1,"He means the largest block he can see. If all visible, largest is blue (3)."
t24757cc,muse-glimmer-30b,main-148,visibility question,mean,base,1,director view,seen,1,Also the largest block among visible is blue (3).
t5b7d916,muse-glimmer-30b,main-148,visibility question,mean,base,2,director view,seen,1,And the largest block he can see is 7 (purple).
tb71d70f,muse-glimmer-30b,main-148,visibility question,mean,base,3,director view,seen,1,"Among visible blocks, largest is purple 7."
tf3718c6,muse-glimmer-30b,main-148,visibility question,mean,base,4,director view,seen,1,So largest visible is purple 7.
td5303fd,muse-glimmer-30b,main-148,visibility question,mean,base,5,director view,seen,1,Probably purple is the largest among visible.
te547a84,muse-glimmer-30b,main-149,visibility question,mean,base,1,director view,seen,1,"Among visible blocks, yellow 1 is larger than orange 4."
t5f05c0f,muse-glimmer-30b,main-149,visibility question,mean,base,2,director view,seen,1,The largest block among visible is 9.
teeb53f5,muse-glimmer-30b,main-149,visibility question,mean,base,3,director view,seen,1,The largest among visible is 9.
tb7f1299,muse-glimmer-30b,main-149,visibility question,mean,base,4,director view,seen,1,The largest block physically among visible is 9 (teal).
tf9702e9,muse-glimmer-30b,main-149,visibility question,mean,base,5,director view,seen,1,"""the largest block"" refers to largest among those he can see."
tf4e9d4f,muse-glimmer-30b,main-150,visibility question,mean,base,1,director view,seen,1,So largest visible is orange 3.
ta71d840,muse-glimmer-30b,main-150,visibility question,mean,base,2,director view,seen,1,Largest physical block among those is orange 3 (since purple hidden).
t881d3ed,muse-glimmer-30b,main-150,visibility question,mean,base,3,director view,seen,1,So largest visible is orange 3.
t1115e2f,muse-glimmer-30b,main-150,visibility question,mean,base,4,director view,seen,1,Then largest block visible is orange 3 (since orange appears larger than red and yellow).
t681864b,muse-glimmer-30b,main-150,visibility question,mean,base,5,director view,seen,1,So largest visible is orange 3.
t10b41ae,muse-glimmer-30b,main-151,visibility question,mean,base,1,director view,seen,1,So largest visible is 3.
t949573c,muse-glimmer-30b,main-151,visibility question,mean,base,2,director view,seen,1,"If director says ""the largest block"", among visible blocks (3,9,1), physical sizes: 3 is largest, 9 is smallest, 1 is medium. So largest is 3."
t639d17a,muse-glimmer-30b,main-151,visibility question,mean,base,3,director view,seen,1,The largest block visible to director is the orange 3.
t2cd7b2e,muse-glimmer-30b,main-151,visibility question,mean,base,4,director view,seen,1,"Among visible 3,9,1, largest is 3."
t2339390,muse-glimmer-30b,main-151,visibility question,mean,base,5,director view,seen,1,So largest visible is 3.
t2a88515,muse-glimmer-30b,main-152,visibility question,mean,base,1,director view,seen,1,"If all visible, largest is green 1."
te637434,muse-glimmer-30b,main-152,visibility question,mean,base,2,director view,seen,1,"So largest visible is green = 1. If director can see all, they mean 1."
t275f3fd,muse-glimmer-30b,main-152,visibility question,mean,base,3,director view,seen,1,"The director can see all blocks, so he can compare actual sizes. The largest physical block is the green one (number 1)."
t5a23121,muse-glimmer-30b,main-152,visibility question,mean,base,4,director view,seen,1,Chosen block = 2 (largest among visible).
t4b363eb,muse-glimmer-30b,main-152,visibility question,mean,base,5,director view,seen,1,"So visible blocks are 2,7,3. Largest among them is 2 (blue)."
tf04a6c0,muse-glimmer-30b,main-153,visibility question,mean,base,1,largest digit,seen,1,Largest number among them is 6. So chosen_block = 6.
tdd09786,muse-glimmer-30b,main-153,visibility question,mean,base,2,largest digit,seen,1,"Given uncertainty, I'll choose visible blocks 4,3,6 and chosen block 6 as largest number."
t3698f07,muse-glimmer-30b,main-153,visibility question,mean,base,3,director view,seen,1,"So visible to director: orange (4), teal (3), purple (6). Largest among those is orange (4)."
tc39a8b9,muse-glimmer-30b,main-153,visibility question,mean,base,4,director view,seen,1,"So you need to identify which physical block is largest among those director can see, then give its number."
tdd0f250,muse-glimmer-30b,main-153,visibility question,mean,base,5,largest digit,seen,1,"Director cannot see red 2, so among visible 4,3,6, largest number is 6."
tc3b7368,muse-glimmer-30b,main-154,visibility question,mean,base,1,director view,seen,1,"Among visible, largest physical size is blue 7 (assuming blue is largest)."
t187580f,muse-glimmer-30b,main-154,visibility question,mean,base,2,director view,seen,1,Cannot see 4 because it's behind partition. And largest visible is 7.
t4dbbe39,muse-glimmer-30b,main-154,visibility question,mean,base,3,director view,seen,1,Chosen block = 7 (largest visible).
t0665f10,muse-glimmer-30b,main-154,visibility question,mean,base,4,director view,seen,1,So largest visible is blue 7 (number 7).
t26ab265,muse-glimmer-30b,main-154,visibility question,mean,base,5,director view,seen,1,"So among visible blocks: 7 (large), 9 (small), 1 (small). Largest is 7."
ta9f71f9,muse-glimmer-30b,main-155,visibility question,mean,base,1,largest digit,seen,1,I think they want the largest number among visible blocks.
tb1e3716,muse-glimmer-30b,main-155,visibility question,mean,base,2,director view,seen,1,"I'll assume visible blocks are 8,9,5 (red hidden). And largest among them is 9 (maybe also 8 but choose 9)."
t42f236d,muse-glimmer-30b,main-155,visibility question,mean,base,3,director view,seen,1,And the largest block the director can see is the orange 8 (physically largest).
tfbcfe31,muse-glimmer-30b,main-155,visibility question,mean,base,4,director view,seen,1,"he means the largest he can see, which is orange 8."
t0cb906d,muse-glimmer-30b,main-155,visibility question,mean,base,5,director view,seen,1,So we need find the largest physical block among those visible to director.
te9fdba4,muse-glimmer-30b,main-156,visibility question,mean,base,1,director view,seen,1,Then largest block among visible is 8 (yellow is largest).
t0752e45,muse-glimmer-30b,main-156,visibility question,mean,base,2,director view,seen,1,"Director can only refer to blocks he can see. So among visible blocks, pick the largest physical size."
t9831fa9,muse-glimmer-30b,main-156,visibility question,mean,base,3,director view,seen,1,Then largest block among visible: teal 6 is larger than green 1. So chosen block =6.
t9d8e08a,muse-glimmer-30b,main-156,visibility question,mean,base,4,director view,seen,1,Largest block among visible: yellow 8 is largest visually.
t5f6b039,muse-glimmer-30b,main-156,visibility question,mean,base,5,director view,seen,1,"Thus visible = 8,1,6.

Largest block among those: yellow 8 is largest."
t12cf5a9,muse-glimmer-30b,main-157,visibility question,mean,base,1,director view,seen,1,"Director sees 6,3,7. Largest physical among them is red 6 (looks largest)."
t3de1d76,muse-glimmer-30b,main-157,visibility question,mean,base,2,director view,seen,1,"Let's assume visible blocks are 6,3,7. Largest physical among them is 6 (red)."
tbc10136,muse-glimmer-30b,main-157,visibility question,mean,base,3,director view,seen,1,Let's assume all visible. Then largest block is red 6.
t9115084,muse-glimmer-30b,main-157,visibility question,mean,base,4,director view,seen,1,Largest among visible is 6 (red).
t90daa11,muse-glimmer-30b,main-157,visibility question,mean,base,5,director view,seen,1,"Director sees blocks 6,3,7 (maybe also 2? If green is visible). Largest among visible is 7."
t6c7fd00,muse-glimmer-30b,main-158,visibility question,mean,base,1,director view,seen,1,Largest block among those visible: green is biggest. So chosen_block = 6.
t16214b3,muse-glimmer-30b,main-158,visibility question,mean,base,2,director view,seen,1,"Among visible blocks, largest is 6 (green)."
t741a8ae,muse-glimmer-30b,main-158,visibility question,mean,base,3,director view,seen,1,So largest visible block is green 6.
td6e7bd4,muse-glimmer-30b,main-158,visibility question,mean,base,4,director view,seen,1,"The ""largest block"" among visible: green 6 is largest."
td4fd5bd,muse-glimmer-30b,main-158,visibility question,mean,base,5,director view,seen,1,Largest among those visible is green 6 (largest physical size).
t7baa0ed,muse-glimmer-30b,main-159,visibility question,mean,base,1,director view,seen,1,So largest visible is 4.
t0108e46,muse-glimmer-30b,main-159,visibility question,mean,base,2,director view,seen,1,The largest block he can see is 4 (blue).
t17a9f24,muse-glimmer-30b,main-159,visibility question,mean,base,3,director view,seen,1,"If director says ""the largest block"", he means the largest among those he can see. So number = 4."
t917cafa,muse-glimmer-30b,main-159,visibility question,mean,base,4,director view,seen,1,"So visible blocks are 4,8,2. Largest among them is 4 (blue)."
tee94c00,muse-glimmer-30b,main-159,visibility question,mean,base,5,director view,seen,1,Largest among visible is 4 (blue).
t0643d11,muse-glimmer-30b,main-160,visibility question,mean,base,1,director view,seen,1,"Red looks larger than purple, purple larger than green. So largest visible is red (8)."
t8f46a15,muse-glimmer-30b,main-160,visibility question,mean,base,2,director view,seen,1,So largest visible is red = 8.
tcfb56a3,muse-glimmer-30b,main-160,visibility question,mean,base,3,director view,seen,1,"Then visible blocks are 9,7,8. Largest among them is red (8)."
tc8abef3,muse-glimmer-30b,main-160,visibility question,mean,base,4,director view,seen,1,So red is largest among visible. So director means red block number 8.
t9095f65,muse-glimmer-30b,main-160,visibility question,mean,base,5,director view,seen,1,So largest among visible is red (8).
tf790aa9,muse-glimmer-30b,main-001,visibility question,move,base,1,director view,seen,1,Let's assume physical size. The purple 7 looks noticeably smaller than yellow 4. So largest visible is 4.
t0239d5f,muse-glimmer-30b,main-001,visibility question,move,base,2,director view,seen,1,"Then director sees 7 and 4, largest among them is 4."
t4acf71d,muse-glimmer-30b,main-001,visibility question,move,base,3,largest digit,seen,1,Might be they want you to move block with largest number among visible.
t01ee8ad,muse-glimmer-30b,main-001,visibility question,move,base,4,director view,seen,1,The director intends the largest block among those he can see.
t966be25,muse-glimmer-30b,main-001,visibility question,move,base,5,director view,seen,1,He sees 7 and 4. Largest is 7.
t26dd5bb,muse-glimmer-30b,main-002,visibility question,move,base,1,director view,seen,1,"If visible blocks are 1 and 2 (purple hidden), then largest among them is 2 (orange)."
td0d666f,muse-glimmer-30b,main-002,visibility question,move,base,2,largest digit,seen,1,Chosen block: 2 (if largest by number). Let's assume largest means number.
t9253024,muse-glimmer-30b,main-002,visibility question,move,base,3,director view,seen,1,"If orange is larger than blue, then director thinks largest visible block is 2."
tfbf3921,muse-glimmer-30b,main-002,visibility question,move,base,4,director view,seen,1,"If director sees 1 and 2, and 1 is larger than 2, he will say move 1."
tc4d7ce6,muse-glimmer-30b,main-002,visibility question,move,base,5,director view,seen,1,"If director can see 1 and 8, largest is 1."
t48f4a04,muse-glimmer-30b,main-003,visibility question,move,base,1,director view,seen,1,"Among visible, physically largest is purple 4 (since 7 is small)."
t3b10fa4,muse-glimmer-30b,main-003,visibility question,move,base,2,director view,seen,1,"But director cannot see 8, so he thinks the largest he can see is 7"
t62b6fcc,muse-glimmer-30b,main-003,visibility question,move,base,3,director view,seen,1,The director refers to the largest block he can see.
tefccc35,muse-glimmer-30b,main-003,visibility question,move,base,4,director view,seen,1,The director thinks the largest block he can see is 7 (since 8 is hidden).
tdbc5641,muse-glimmer-30b,main-003,visibility question,move,base,5,director view,seen,1,He sees 7 and 4. Largest he sees is 7.
tcef0da0,muse-glimmer-30b,main-004,visibility question,move,base,1,director view,seen,1,So visible blocks are 7 and 9. Largest physical is 7.
ta452a92,muse-glimmer-30b,main-004,visibility question,move,base,2,director view,seen,1,So the director thinks the largest block is the 7 (largest size among visible).
tb474cbd,muse-glimmer-30b,main-004,visibility question,move,base,3,director view,seen,1,He can see 7 and 9. 7 is physically larger than 9.
tf4bcd7a,muse-glimmer-30b,main-004,visibility question,move,base,4,director view,seen,1,Now largest block physically among visible: 7 is larger than 9 (green vs blue).
ta416c2d,muse-glimmer-30b,main-004,visibility question,move,base,5,director view,seen,1,So largest visible by size is 7.
td2b0046,muse-glimmer-30b,main-005,visibility question,move,base,1,largest digit,seen,1,"All blocks are same size cubes. So largest by number? Probably numeric value. Numbers are 1,4,7. Largest is 7."
t1cf016b,muse-glimmer-30b,main-005,visibility question,move,base,2,largest digit,seen,1,"If all three are visible, largest number is 7. So you move block 7."
td788004,muse-glimmer-30b,main-005,visibility question,move,base,3,largest digit,seen,1,"So you need to find the largest number among the blocks visible to director, and move that block."
t468af4f,muse-glimmer-30b,main-005,visibility question,move,base,4,director view,seen,1,"So largest among visible blocks.

If all three visible, largest is 7."
t5573722,muse-glimmer-30b,main-005,visibility question,move,base,5,largest digit,seen,1,"If director can see all three, largest number is 7 (blue). So you would move 7."
t7326ac5,muse-glimmer-30b,main-006,visibility question,move,base,1,director view,seen,1,"So you should move the largest block that he can see, i.e., 9."
te8db246,muse-glimmer-30b,main-006,visibility question,move,base,2,director view,seen,1,He thinks largest among visible blocks. He sees 9 and 2. Largest is 9.
tbd2725a,muse-glimmer-30b,main-006,visibility question,move,base,3,largest digit,seen,1,Wait 5 vs 9 vs 2. Largest overall is 9.
te1e6f6d,muse-glimmer-30b,main-006,visibility question,move,base,4,director view,seen,1,the largest block he can see is the blue 2 block (since red 9 is smaller).
te885007,muse-glimmer-30b,main-006,visibility question,move,base,5,largest digit,seen,1,"If orange visible, largest is 9 still (9 >5)."
t86be748,muse-glimmer-30b,main-007,visibility question,move,base,1,director view,seen,1,"Among visible blocks, purple is larger than yellow. So he'd refer to purple 6."
td03e9a1,muse-glimmer-30b,main-007,visibility question,move,base,2,director view,seen,1,"Chosen block = 6 (largest among visible, both by number and size)."
t3dafba5,muse-glimmer-30b,main-007,visibility question,move,base,3,director view,seen,1,So you should move the block that is largest among visible to him. That is purple 6 (since yellow is smaller).
t4a4501a,muse-glimmer-30b,main-007,visibility question,move,base,4,largest digit,seen,1,You need move the block that corresponds to the largest number among visible blocks from director's perspective
t9214a36,muse-glimmer-30b,main-007,visibility question,move,base,5,director view,seen,1,So visible blocks are purple (medium) and yellow (small). Largest physical among them is purple (6).
t6f87977,muse-glimmer-30b,main-008,visibility question,move,base,1,largest digit,seen,1,"You see numbers 1,6,3. Largest is 6."
t3aae300,muse-glimmer-30b,main-008,visibility question,move,base,2,director view,seen,1,So director thinks largest visible is block 1 (purple).
tc11380d,muse-glimmer-30b,main-008,visibility question,move,base,3,director view,seen,1,"Among those he sees, the largest is 3 (yellow) which is physically largest."
tf71b3f1,muse-glimmer-30b,main-008,visibility question,move,base,4,director view,seen,1,"Let's assume typical answer: director sees 1 and 6, not 3. Largest visible is 1."
t02f152c,muse-glimmer-30b,main-008,visibility question,move,base,5,director view,seen,1,"So ""largest block"" refers to the largest among visible to director."
tcb046b3,muse-glimmer-30b,main-009,visibility question,move,base,1,director view,seen,1,Director intends the largest among those he can see (physically). So he intends block 3.
t3b23a73,muse-glimmer-30b,main-009,visibility question,move,base,2,director view,seen,1,"He can see 8 and 9. Among those, 9 is physically larger than 8."
t290244e,muse-glimmer-30b,main-009,visibility question,move,base,3,director view,seen,1,So director thinks largest visible is 9.
t857e55b,muse-glimmer-30b,main-009,visibility question,move,base,4,director view,seen,1,"Since director cannot see 3, he thinks largest visible is 9."
t493dd50,muse-glimmer-30b,main-009,visibility question,move,base,5,director view,seen,1,largest among visible = orange 9 (size larger than yellow).
tc95dc12,muse-glimmer-30b,main-010,visibility question,move,base,1,director view,seen,1,The largest block among those he can see is 8.
t8464560,muse-glimmer-30b,main-010,visibility question,move,base,2,largest digit,seen,1,"If 7 were also visible, largest would be 8 still (8 >7)."
t65e9a62,muse-glimmer-30b,main-010,visibility question,move,base,3,largest digit,seen,1,So you need to pick block that is the largest number among those visible to director.
tbfad7dd,muse-glimmer-30b,main-010,visibility question,move,base,4,director view,seen,1,Director says move largest block -> largest visible is 8.
tcd10d43,muse-glimmer-30b,main-010,visibility question,move,base,5,largest digit,seen,1,"If director can see all three, largest is 8 anyway (8 >7>2)."
tf44caec,muse-glimmer-30b,main-011,visibility question,move,base,1,director view,seen,1,He thinks the largest block is the biggest among visible to him.
t76c56ca,muse-glimmer-30b,main-011,visibility question,move,base,2,largest digit,seen,1,"No 9 >4 >3.

If he cannot see orange (9), then largest visible is 4."
t346d1ac,muse-glimmer-30b,main-011,visibility question,move,base,3,director view,seen,1,The director sees teal and purple. Teal is larger than purple. So he will refer to teal (number 4).
t1275486,muse-glimmer-30b,main-011,visibility question,move,base,4,director view,seen,1,"Check typical puzzle: often the trick is director can't see behind partition, so ""largest block"" refers to largest among visible, which is 4."
t7954ac3,muse-glimmer-30b,main-011,visibility question,move,base,5,largest digit,seen,1,"So the largest among visible blocks is 4 (since 3 also visible, 4 >3)."
t852ca5d,muse-glimmer-30b,main-012,visibility question,move,base,1,largest digit,seen,1,Chosen block = 5 (largest number).
tcd67e3f,muse-glimmer-30b,main-012,visibility question,move,base,2,largest digit,seen,1,So largest number among visible is 2.
t268c984,muse-glimmer-30b,main-012,visibility question,move,base,3,director view,seen,1,"If director sees 1 and 5, the largest physically among those is 5 (green)."
t67e8e0d,muse-glimmer-30b,main-012,visibility question,move,base,4,director view,seen,1,"Director sees 5 and 1. Among visible, physically largest is 5 (since 5 bigger than 1)."
t7b92994,muse-glimmer-30b,main-012,visibility question,move,base,5,director view,seen,1,"So ""largest block"" among those visible to director. Visible blocks are 5 and 1. Largest is 5."
tbe79cf6,muse-glimmer-30b,main-013,visibility question,move,base,1,largest digit,seen,1,"You see numbers 9,3,5. Largest is 9."
t1cbe3b9,muse-glimmer-30b,main-013,visibility question,move,base,2,director view,seen,1,Then largest visible to director is 9 (purple).
tfcecf63,muse-glimmer-30b,main-013,visibility question,move,base,3,largest digit,seen,1,"From director's perspective, the largest block is the one with largest number among those he can see."
t822b7a5,muse-glimmer-30b,main-013,visibility question,move,base,4,director view,seen,1,"If director can see all three, then largest physical block is teal 3 (looks biggest)."
t9cc86e9,muse-glimmer-30b,main-013,visibility question,move,base,5,largest digit,seen,1,"If he can see all three, largest number is 9, so move purple."
t255d5ef,muse-glimmer-30b,main-014,visibility question,move,base,1,largest digit,seen,1,All cubes same size. So number.
t80eff12,muse-glimmer-30b,main-014,visibility question,move,base,2,director view,seen,1,Director refers to largest block among those he can see. He sees 5 and 2. Largest is 5.
t29d1448,muse-glimmer-30b,main-014,visibility question,move,base,3,director view,seen,1,Thus visible to director: 5 and 2. Largest visible =5.
t9202451,muse-glimmer-30b,main-014,visibility question,move,base,4,largest digit,seen,1,"If he meant largest in size, all same. But number is 8."
t2ce2938,muse-glimmer-30b,main-014,visibility question,move,base,5,director view,seen,1,"When director says ""move the largest block"", he means the largest among those he can see."
t8ce6b1c,muse-glimmer-30b,main-015,visibility question,move,base,1,director view,seen,1,"If all three visible, largest physical block is yellow (9). So you move 9."
tf92f0f0,muse-glimmer-30b,main-015,visibility question,move,base,2,director view,seen,1,"If orange is occluded, largest visible is 9 still."
td146160,muse-glimmer-30b,main-015,visibility question,move,base,3,director view,seen,1,Chosen block = 6 (largest visible to director).
t5c43452,muse-glimmer-30b,main-015,visibility question,move,base,4,director view,seen,1,So largest among visible blocks. Visible blocks are 9 and 2. Largest is 9.
td361789,muse-glimmer-30b,main-015,visibility question,move,base,5,director view,seen,1,So you would move the physically largest block that director can see.
ta7f203c,muse-glimmer-30b,main-016,visibility question,move,base,1,director view,seen,1,"If all three are visible, largest physically is orange (2). So you move 2."
t79f1b90,muse-glimmer-30b,main-016,visibility question,move,base,2,director view,seen,1,Let's assume they want physical size. The visible blocks are 5 and 7. The largest among them is 5 (yellow).
t63b17ae,muse-glimmer-30b,main-016,visibility question,move,base,3,director view,seen,1,The largest physical among those he can see is yellow (looks bigger than red).
t7352355,muse-glimmer-30b,main-016,visibility question,move,base,4,director view,seen,1,Then director thinks largest he sees is yellow 5.
tbced733,muse-glimmer-30b,main-016,visibility question,move,base,5,largest digit,seen,1,Chosen block: 7 (largest number among visible).
t4de9f66,muse-glimmer-30b,main-017,visibility question,move,base,1,largest digit,seen,1,"Thus we need visible_to_director list, then find largest number among them, that's chosen_block."
tffbde8a,muse-glimmer-30b,main-017,visibility question,move,base,2,largest digit,seen,1,Actually largest number among all blocks is 9 (since 9 >7>5).
t0019dd6,muse-glimmer-30b,main-017,visibility question,move,base,3,largest digit,seen,1,"""largest block"" likely means largest number."
tc57e99c,muse-glimmer-30b,main-017,visibility question,move,base,4,largest digit,seen,1,All same size. Might mean largest number. So choose 9.
t18daf12,muse-glimmer-30b,main-017,visibility question,move,base,5,director view,seen,1,"So among visible blocks (9 and 5), largest is 9."
t3c544c0,muse-glimmer-30b,main-018,visibility question,move,base,1,director view,seen,1,The largest block among those he can see by physical size is block 1.
t52cd03b,muse-glimmer-30b,main-018,visibility question,move,base,2,director view,seen,1,"So ""largest block"" refers to the largest among those visible to director."
t856942f,muse-glimmer-30b,main-018,visibility question,move,base,3,director view,seen,1,"Among visible, largest physical is 1."
t790ea6a,muse-glimmer-30b,main-018,visibility question,move,base,4,director view,seen,1,Then largest visible block is 1 (since 1 is physically largest).
t9e6d36b,muse-glimmer-30b,main-018,visibility question,move,base,5,director view,seen,1,So visible are 4 and 8. Largest among them is 8 (orange looks bigger than yellow).
t6623b1b,muse-glimmer-30b,main-019,visibility question,move,base,1,largest digit,seen,1,Thus chosen_block is the largest number among visible_to_director blocks.
ta893317,muse-glimmer-30b,main-019,visibility question,move,base,2,largest digit,seen,1,He thinks largest block is the one with largest number he can see.
t436abc0,muse-glimmer-30b,main-019,visibility question,move,base,3,director view,seen,1,Director sees blocks 5 and 3. Largest is 5.
t6ed433c,muse-glimmer-30b,main-019,visibility question,move,base,4,director view,seen,1,Largest among those visible to director is 5.
te3c1104,muse-glimmer-30b,main-019,visibility question,move,base,5,largest digit,seen,1,he thinks the largest number he sees is 5 (yellow) vs 3 (blue).
t06423dc,muse-glimmer-30b,main-020,visibility question,move,base,1,largest digit,seen,1,So you need to identify the largest number among the blocks visible to director.
t6f1280c,muse-glimmer-30b,main-020,visibility question,move,base,2,director view,seen,1,"Since he can see all three, the largest physical block among them is maybe the yellow 1?"
te8ce39c,muse-glimmer-30b,main-020,visibility question,move,base,3,largest digit,seen,1,Chosen block = largest number among visible = 6.
t675bafc,muse-glimmer-30b,main-020,visibility question,move,base,4,largest digit,seen,1,So largest = highest number.
t38a40d2,muse-glimmer-30b,main-020,visibility question,move,base,5,largest digit,seen,1,"Wait numbers are 1,5,6. Largest overall is 6."
t5edc604,muse-glimmer-30b,main-021,visibility question,move,base,1,director view,seen,1,Chosen block = 6 (largest among visible).
t83f0d32,muse-glimmer-30b,main-021,visibility question,move,base,2,director view,seen,1,"So visible = [5,9]. Largest among them is 5."
t21d5958,muse-glimmer-30b,main-021,visibility question,move,base,3,director view,seen,1,Thus you should move the largest block that is visible to director.
ta4ede65,muse-glimmer-30b,main-021,visibility question,move,base,4,director view,seen,1,"If you are the player, you should move the block the director intends, which is the largest among those he can see. So move 5."
t52b87a1,muse-glimmer-30b,main-021,visibility question,move,base,5,largest digit,seen,1,"If he sees 6 and 5, the largest number among those is 6. So you move 6."
te834d1a,muse-glimmer-30b,main-022,visibility question,move,base,1,largest digit,seen,1,If director sees blocks 4 and 1 (if red hidden). Largest visible is 4.
tc3c58c9,muse-glimmer-30b,main-022,visibility question,move,base,2,director view,seen,1,"Director refers to largest block he can see. He can see all three: 4,8,1. Largest is 8."
t2498d55,muse-glimmer-30b,main-022,visibility question,move,base,3,director view,seen,1,"If director can see all three, the physically largest is red (8). So still 8."
ta237d9f,muse-glimmer-30b,main-022,visibility question,move,base,4,largest digit,seen,1,Largest number among visible to him is 4.
t6384f12,muse-glimmer-30b,main-022,visibility question,move,base,5,director view,seen,1,"So director sees two blocks: green small 4, orange medium 1. Largest physical is orange 1."
t682a7df,muse-glimmer-30b,main-023,visibility question,move,base,1,largest digit,seen,1,Then largest block numerically is 6.
td9d7c21,muse-glimmer-30b,main-023,visibility question,move,base,2,largest digit,seen,1,"If all three visible, largest number is 6."
t553b7ee,muse-glimmer-30b,main-023,visibility question,move,base,3,director view,seen,1,"Since he can see all three, physically largest is green with number 2."
t8c39e09,muse-glimmer-30b,main-023,visibility question,move,base,4,largest digit,seen,1,"If the director can see all three, largest is 6 anyway (since 6 >2>1)."
t5178a88,muse-glimmer-30b,main-023,visibility question,move,base,5,largest digit,seen,1,"Block numbers are 1,6,2. Largest among visible is 6."
t3b95bcf,muse-glimmer-30b,main-024,visibility question,move,base,1,director view,seen,1,So we need to find which block is the largest among those visible to director.
td9965c7,muse-glimmer-30b,main-024,visibility question,move,base,2,largest digit,seen,1,"So find the largest number among blocks visible to director, then move that block (its number)."
td5e1940,muse-glimmer-30b,main-024,visibility question,move,base,3,director view,seen,1,"director can see 2 and 8 but not 1. So visible [2,8], chosen largest is 2."
t4bee825,muse-glimmer-30b,main-024,visibility question,move,base,4,director view,seen,1,"Then largest block among visible: 2 is larger than 8, so move 2."
t113c973,muse-glimmer-30b,main-024,visibility question,move,base,5,director view,seen,1,"So you should move the block that the director perceives as largest physically, which is red 2."
t26a00a8,muse-glimmer-30b,main-025,visibility question,move,base,1,director view,seen,1,"director can see all three blocks: 9,5,6. Then largest block is 9."
taf88954,muse-glimmer-30b,main-025,visibility question,move,base,2,largest digit,seen,1,Largest number he can see is 9. So you would move 9.
t6aa56a0,muse-glimmer-30b,main-025,visibility question,move,base,3,director view,seen,1,Then largest among visible is 9 (physically larger than 6).
tc6d0f23,muse-glimmer-30b,main-025,visibility question,move,base,4,director view,seen,1,"So largest is 9. Director can see all three, so he'll say move 9."
t04af2b7,muse-glimmer-30b,main-025,visibility question,move,base,5,director view,seen,1,"You would move the block that is physically largest, which is 9.

If director cannot see a block, you might need to move a different one. But all visible."
t9145d72,muse-glimmer-30b,main-026,visibility question,move,base,1,director view,seen,1,Largest among those he sees is 9.
t19b931d,muse-glimmer-30b,main-026,visibility question,move,base,2,director view,seen,1,The director thinks largest block is among those he can see.
t2456b60,muse-glimmer-30b,main-026,visibility question,move,base,3,largest digit,seen,1,"Probably ""largest block"" means the block with the largest number. Numbers are 9,2,6. Largest is 9."
tc468f4b,muse-glimmer-30b,main-026,visibility question,move,base,4,largest digit,seen,1,"So ""largest block"" likely means numerically largest digit."
t015cd99,muse-glimmer-30b,main-026,visibility question,move,base,5,largest digit,seen,1,"Since he can't see blue 6, the largest he sees is max of 9 and 2 = 9."
t65c27e5,muse-glimmer-30b,main-027,visibility question,move,base,1,largest digit,seen,1,So largest number = 9.
t5c3d8f2,muse-glimmer-30b,main-027,visibility question,move,base,2,largest digit,seen,1,Largest number among them is 9.
t253efca,muse-glimmer-30b,main-027,visibility question,move,base,3,largest digit,seen,1,Blocks appear same size cubes. So largest by number.
ta77df50,muse-glimmer-30b,main-027,visibility question,move,base,4,largest digit,seen,1,"If blocks are same physical size, largest number is 9."
td244401,muse-glimmer-30b,main-027,visibility question,move,base,5,largest digit,seen,1,"And chosen block = 9 (largest number, and also largest among visible)."
tfbf3fb7,muse-glimmer-30b,main-028,visibility question,move,base,1,director view,seen,1,Largest block: physically largest among visible. Teal 4 looks biggest. So chosen_block = 4.
tb6c2fd2,muse-glimmer-30b,main-028,visibility question,move,base,2,director view,seen,1,He can only see blocks 4 and 9 (if our assumption). Largest among visible is 9.
tb253eca,muse-glimmer-30b,main-028,visibility question,move,base,3,largest digit,seen,1,Chosen_block = 9 (largest number among visible).
t3e1fa28,muse-glimmer-30b,main-028,visibility question,move,base,4,largest digit,seen,1,the block with largest number among those visible to him.
td5b37cd,muse-glimmer-30b,main-028,visibility question,move,base,5,largest digit,seen,1,He thinks the largest block is the one with largest number among those he can see.
t1b92a5d,muse-glimmer-30b,main-029,visibility question,move,base,1,largest digit,seen,1,"The largest block among those visible is 8 (maybe same size, but number 8 is larger)."
t68feca3,muse-glimmer-30b,main-029,visibility question,move,base,2,largest digit,seen,1,Blocks are all same size cubes. So largest by number.
t7127015,muse-glimmer-30b,main-029,visibility question,move,base,3,director view,seen,1,Let's assume director sees 7 and 1. Largest visible is 7.
t0ecf50c,muse-glimmer-30b,main-029,visibility question,move,base,4,largest digit,seen,1,Chosen block = 8 (largest number).
td5005c7,muse-glimmer-30b,main-029,visibility question,move,base,5,largest digit,seen,1,"But director refers to ""the largest block"" meaning largest number among blocks he can see."
tcd8ed2e,muse-glimmer-30b,main-030,visibility question,move,base,1,director view,seen,1,So director thinks largest visible is green 9.
td1707b7,muse-glimmer-30b,main-030,visibility question,move,base,2,director view,seen,1,So largest visible is 9.
t8aa9e61,muse-glimmer-30b,main-030,visibility question,move,base,3,director view,seen,1,"Among visible, largest physical is green 9 (larger than blue 1)."
t99b0172,muse-glimmer-30b,main-030,visibility question,move,base,4,director view,seen,1,"Director can see 1 and 9, so he thinks largest is 9."
t8ecace4,muse-glimmer-30b,main-030,visibility question,move,base,5,director view,seen,1,The director sees teal (1) and green (9). Which is physically larger? Green looks larger than teal.
tc52ce7b,muse-glimmer-30b,main-031,visibility question,move,base,1,director view,seen,1,"If largest means physical size, among visible 7 (teal) and 3 (red). Teal is larger than red, so you move 7."
tebbf376,muse-glimmer-30b,main-031,visibility question,move,base,2,director view,seen,1,Then director sees teal (7) and red (3). Largest among them is teal (7).
tf1a6734,muse-glimmer-30b,main-031,visibility question,move,base,3,director view,seen,1,"But director cannot see it, so he thinks the largest he can see is the teal 7."
t8d47922,muse-glimmer-30b,main-031,visibility question,move,base,4,largest digit,seen,1,"So he thinks the largest visible block is max of {7,3}=7."
t3c4f6ed,muse-glimmer-30b,main-031,visibility question,move,base,5,largest digit,seen,1,"You see numbers 7,2,3. Largest is 7."
te8bab30,muse-glimmer-30b,main-032,visibility question,move,base,1,director view,seen,1,"Among visible blocks, largest is teal 6 (bigger than yellow 4)."
ta413916,muse-glimmer-30b,main-032,visibility question,move,base,2,director view,seen,1,"Among those he can see, the largest is 6 (since 4 is smaller)."
t71fea8c,muse-glimmer-30b,main-032,visibility question,move,base,3,director view,seen,1,"If director sees 6 and 2, largest physical is 6."
t45cd225,muse-glimmer-30b,main-032,visibility question,move,base,4,director view,seen,1,"The largest block he can see is 6, so you move 6."
t9290777,muse-glimmer-30b,main-032,visibility question,move,base,5,director view,seen,1,"If director can see 6 and 4, the largest physical among them is 6. So choose 6."
t60005d6,muse-glimmer-30b,main-033,visibility question,move,base,1,director view,seen,1,Thus director thinks largest visible is yellow 2.
t7afd2d8,muse-glimmer-30b,main-033,visibility question,move,base,2,director view,seen,1,"So among visible (6 and 2), yellow 2 is larger than teal 6."
t559c3a7,muse-glimmer-30b,main-033,visibility question,move,base,3,largest digit,seen,1,So he thinks largest visible is 6 (since 6 >2).
t832a103,muse-glimmer-30b,main-033,visibility question,move,base,4,director view,seen,1,So chosen_block is the number of the block that is the largest among visible to director.
t487f1b9,muse-glimmer-30b,main-033,visibility question,move,base,5,director view,seen,1,So largest visible to director is yellow 2.
td191125,muse-glimmer-30b,main-034,visibility question,move,base,1,director view,seen,1,the largest among those visible to him. That's purple 1.
tedc21a5,muse-glimmer-30b,main-034,visibility question,move,base,2,own view,unseen,1,"Since you can see all blocks, you know the largest block is 4."
t74be967,muse-glimmer-30b,main-034,visibility question,move,base,3,director view,seen,1,"So visible blocks: 9 (smallest), 1 (medium). So largest visible is 1."
t18a2532,muse-glimmer-30b,main-034,visibility question,move,base,4,director view,seen,1,So visible are 9 and 1. Largest among them is 1 (purple).
t253002c,muse-glimmer-30b,main-034,visibility question,move,base,5,director view,seen,1,"So among visible 9 and 1, purple 1 is larger than red 9."
t40da214,muse-glimmer-30b,main-035,visibility question,move,base,1,director view,seen,1,The director sees blocks 8 and 4. Largest among those visible is 8.
tc4cf55a,muse-glimmer-30b,main-035,visibility question,move,base,2,director view,seen,1,"Could be the director sees 8 and 4, but which is physically larger? The yellow 8 appears larger than green 4."
tba92f26,muse-glimmer-30b,main-035,visibility question,move,base,3,director view,seen,1,If director can see yellow (8) and green (4). The largest among those physically is yellow (8) presumably.
t39fc9e6,muse-glimmer-30b,main-035,visibility question,move,base,4,director view,seen,1,Director sees 8 and 4. Largest among visible is 8.
t150b6d9,muse-glimmer-30b,main-035,visibility question,move,base,5,director view,seen,1,"So ""largest block"" among those visible to director. Among 8 and 4, largest is 8."
te1f6f42,muse-glimmer-30b,main-036,visibility question,move,base,1,director view,seen,1,"He can only see blocks 1 and 9. Among those, largest is 9 (orange)."
ta944c04,muse-glimmer-30b,main-036,visibility question,move,base,2,director view,seen,1,"So director means the largest block he can see, which is 9."
t2ce90c4,muse-glimmer-30b,main-036,visibility question,move,base,3,director view,seen,1,Yellow 4 looks bigger than orange 9. So largest visible is 4.
tac4256e,muse-glimmer-30b,main-036,visibility question,move,base,4,director view,seen,1,Then the largest block he can see is... He sees 1 and 9. Largest among those is 9 (orange).
td3044a7,muse-glimmer-30b,main-036,visibility question,move,base,5,director view,seen,1,"So we need to find among visible_to_director blocks, which is physically largest."
teeaef1b,muse-glimmer-30b,main-037,visibility question,move,base,1,largest digit,seen,1,"""move the largest block"" means among blocks visible to director, pick the largest number."
t3dba54a,muse-glimmer-30b,main-037,visibility question,move,base,2,director view,seen,1,He sees 5 and 2. Largest among visible is 5.
t5325c57,muse-glimmer-30b,main-037,visibility question,move,base,3,director view,seen,1,Chosen block = largest among visible. Physical size: blue cube looks bigger than orange. So chosen = 2.
tfce00ff,muse-glimmer-30b,main-037,visibility question,move,base,4,own view,seen,1,"Check image: orange block is small, green is medium-large, blue is medium. So largest is green 3."
t20978a6,muse-glimmer-30b,main-037,visibility question,move,base,5,director view,seen,1,Blue appears larger than orange. So largest visible is blue (number 2).
t930d238,muse-glimmer-30b,main-038,visibility question,move,base,1,director view,seen,1,"If director sees only block 4, then largest is 4."
t3978293,muse-glimmer-30b,main-038,visibility question,move,base,2,director view,seen,1,"If director sees blocks 5 and 6, the largest in size is 6 (teal)."
td2abefb,muse-glimmer-30b,main-038,visibility question,move,base,3,director view,seen,1,"director sees 4 and 5, and will think largest is 4 (physically)."
t0d662bb,muse-glimmer-30b,main-038,visibility question,move,base,4,director view,seen,1,Then the largest block visible to director is block 4 (since 4 is larger than 5).
td2dfe69,muse-glimmer-30b,main-038,visibility question,move,base,5,director view,seen,1,So largest visible to director is 4.
t60eec54,muse-glimmer-30b,main-039,visibility question,move,base,1,largest digit,seen,1,"So we need find visible blocks to director, then pick largest number among them."
t2b21a31,muse-glimmer-30b,main-039,visibility question,move,base,2,largest digit,seen,1,So we need find largest number among visible_to_director blocks.
tf02eebf,muse-glimmer-30b,main-039,visibility question,move,base,3,largest digit,seen,1,So you move the largest-numbered block among the visible-to-director set.
tcb876c8,muse-glimmer-30b,main-039,visibility question,move,base,4,director view,seen,1,Chosen block = 5 (largest visible).
t7cf3a69,muse-glimmer-30b,main-039,visibility question,move,base,5,largest digit,seen,1,Thus chosen_block = max number among visible_to_director.
t5a41eaa,muse-glimmer-30b,main-040,visibility question,move,base,1,director view,seen,1,So chosen_block might be 4 (the largest visible to director).
tf93c993,muse-glimmer-30b,main-040,visibility question,move,base,2,director view,seen,1,He can see blue 4 and yellow 2. Largest among visible is 4.
t0b4333d,muse-glimmer-30b,main-040,visibility question,move,base,3,director view,seen,1,So largest visible to director is blue 4.
t833a475,muse-glimmer-30b,main-040,visibility question,move,base,4,largest digit,seen,1,That is max of visible blocks: 4 and 2 => 4.
tf6c0cd1,muse-glimmer-30b,main-040,visibility question,move,base,5,director view,seen,1,Director can only see blocks 4 and 2. The largest among visible is 4.
t6382fce,muse-glimmer-30b,main-041,visibility question,move,base,1,director view,seen,1,"If red is hidden, visible = [1,2]. Chosen = 2 (largest physical, also largest number among visible)."
t94935ff,muse-glimmer-30b,main-041,visibility question,move,base,2,director view,seen,1,Largest block physically among visible: teal is larger than yellow. So chosen block is 2.
t478ee82,muse-glimmer-30b,main-041,visibility question,move,base,3,director view,seen,1,But director cannot see teal. So he thinks largest among visible is red (size medium).
t219b21f,muse-glimmer-30b,main-041,visibility question,move,base,4,director view,seen,1,"Largest he can see is 2, so you move block number 2."
t0490620,muse-glimmer-30b,main-041,visibility question,move,base,5,director view,seen,1,Director thinks largest among visible blocks is red (6) vs yellow (1).
tccb4a73,muse-glimmer-30b,main-042,visibility question,move,base,1,director view,seen,1,Chosen block is 3 (largest visible).
t9ad35a3,muse-glimmer-30b,main-042,visibility question,move,base,2,director view,seen,1,"Largest block among visible? Physically, purple 3 looks larger than teal 2."
t53df612,muse-glimmer-30b,main-042,visibility question,move,base,3,largest digit,seen,1,he thinks largest among visible is 3 (since 3 >2).
t922771f,muse-glimmer-30b,main-042,visibility question,move,base,4,largest digit,seen,1,"Largest block number is 8. But director cannot see 8? If director says move largest block, from his perspective, the largest block he can see is max of visible blocks. Visible are 3 and 2, largest is 3."
t25a484e,muse-glimmer-30b,main-042,visibility question,move,base,5,director view,seen,1,He cannot see 8. So he sees 3 and 2. Largest is 3.
ta8a4336,muse-glimmer-30b,main-043,visibility question,move,base,1,largest digit,seen,1,The largest block among those visible to director is max of visible numbers.
t9b65825,muse-glimmer-30b,main-043,visibility question,move,base,2,largest digit,seen,1,"Among visible blocks 2 and 8, largest number is 8."
tdd2d0ac,muse-glimmer-30b,main-043,visibility question,move,base,3,director view,seen,1,So he thinks the largest block he can see is the 8 (red) vs the 2 (teal small).
tc4ec3fc,muse-glimmer-30b,main-043,visibility question,move,base,4,largest digit,seen,1,"Among visible blocks, the largest number is? Visible blocks are 2 and 8. Largest is 8."
t30fccc8,muse-glimmer-30b,main-043,visibility question,move,base,5,director view,seen,1,He thinks the largest block among those he can see is... He can see 2 and 8. Largest is 8.
tb4912a4,muse-glimmer-30b,main-044,visibility question,move,base,1,own view,seen,1,You will move the largest one (physical). That's number 1 (or 3). Director's visibility only matters for Question A.
t5b99b41,muse-glimmer-30b,main-044,visibility question,move,base,2,largest digit,seen,1,"Let's assume ""largest block"" refers to the block with the largest number among those visible to director."
t6519fce,muse-glimmer-30b,main-044,visibility question,move,base,3,largest digit,seen,1,Maybe they want the block with the largest number that the director can see. That's 3.
tfd06f22,muse-glimmer-30b,main-044,visibility question,move,base,4,director view,seen,1,So director would mean largest physical size among visible.
t4746fb9,muse-glimmer-30b,main-044,visibility question,move,base,5,largest digit,seen,1,Largest block (by number) among visible is 3.
t3b0b894,muse-glimmer-30b,main-045,visibility question,move,base,1,director view,seen,1,So director thinks largest visible block is 6.
tc16d8a4,muse-glimmer-30b,main-045,visibility question,move,base,2,director view,seen,1,He means the largest among those he can see. So you move block 6.
t53d0181,muse-glimmer-30b,main-045,visibility question,move,base,3,director view,seen,1,"If all three visible, largest is purple (2). So chosen block = 2."
t46a8f63,muse-glimmer-30b,main-045,visibility question,move,base,4,director view,seen,1,Among visible blocks 3 (small) and 6 (medium). Largest physical size is yellow 6 (since green is tiny).
t6a89a3f,muse-glimmer-30b,main-045,visibility question,move,base,5,director view,seen,1,And the largest block the director can see is yellow 6.
tbc26764,muse-glimmer-30b,main-046,visibility question,move,base,1,director view,seen,1,"Largest block among those visible is 6 (number 6 >1). Or if physical size, 6 is larger than 1."
t03f2597,muse-glimmer-30b,main-046,visibility question,move,base,2,largest digit,seen,1,"Among those, the largest number is 6."
t72947e4,muse-glimmer-30b,main-046,visibility question,move,base,3,largest digit,seen,1,So you need to choose the block with largest number among those visible to director.
tfd7a43d,muse-glimmer-30b,main-046,visibility question,move,base,4,director view,seen,1,So director sees 1 and 6. Largest block among those is 6 (also physically maybe 6 is larger than 1).
t607a805,muse-glimmer-30b,main-046,visibility question,move,base,5,largest digit,seen,1,He thinks largest meaning numerically largest among blocks he can see.
t19e836f,muse-glimmer-30b,main-047,visibility question,move,base,1,largest digit,seen,1,So the largest block he can see is max of visible blocks: 6 and 1 => 6.
te30c6d1,muse-glimmer-30b,main-047,visibility question,move,base,2,largest digit,seen,1,"So we need visible set, then pick max number among them."
ta0b89b6,muse-glimmer-30b,main-047,visibility question,move,base,3,director view,seen,1,He sees 6 and 1. Largest among those is 6.
tba235d7,muse-glimmer-30b,main-047,visibility question,move,base,4,largest digit,seen,1,Largest block likely means largest number. So director sees blocks 6 and 1. Largest is 6.
t01b928b,muse-glimmer-30b,main-047,visibility question,move,base,5,largest digit,seen,1,"So largest visible block is max of {6,1} = 6."
t237e73d,muse-glimmer-30b,main-048,visibility question,move,base,1,director view,seen,1,So you would move the largest visible to director.
t4565460,muse-glimmer-30b,main-048,visibility question,move,base,2,director view,seen,1,"Thus chosen_block is the block the director intends, which is the largest among those he can see (by physical size)."
t056227c,muse-glimmer-30b,main-048,visibility question,move,base,3,director view,seen,1,Then largest block among visible (6 and 7) is 6 (red is biggest).
t008fd82,muse-glimmer-30b,main-048,visibility question,move,base,4,director view,seen,1,"If largest by physical size, red 6 is largest physically. It's visible to director. So you would move 6."
t9877d48,muse-glimmer-30b,main-048,visibility question,move,base,5,director view,seen,1,Then visible to director: 8 and 7. Largest physical is 7 (teal).
t1f9d7a6,muse-glimmer-30b,main-049,visibility question,move,base,1,director view,seen,1,The director sees 6 and 9. The largest block among those is 9 (by number? by size? The yellow 9 looks larger than orange 6).
ta36e283,muse-glimmer-30b,main-049,visibility question,move,base,2,largest digit,seen,1,"So find visible_to_director list, find max number among them, that's chosen_block."
t44cb4b6,muse-glimmer-30b,main-049,visibility question,move,base,3,director view,seen,1,"If director cannot see 5, then largest visible is 9, you move 9."
t76b2042,muse-glimmer-30b,main-049,visibility question,move,base,4,director view,seen,1,"The largest block among those he can see. If he can see 6 and 9, largest is 9."
t91b0bc8,muse-glimmer-30b,main-049,visibility question,move,base,5,largest digit,seen,1,All blocks are same size cubes. So largest means highest number.
tfe6de40,muse-glimmer-30b,main-050,visibility question,move,base,1,director view,seen,1,"If he says ""move the largest block"", he means the largest among the blocks he can see."
t35f88b1,muse-glimmer-30b,main-050,visibility question,move,base,2,director view,seen,1,Now largest block among visible: 3 and 4. Physical size: 3 is larger than 4 (4 is small). So largest is 3.
ta6d9eba,muse-glimmer-30b,main-050,visibility question,move,base,3,director view,seen,1,"So he'd say move the largest block, meaning the largest among those he can see, which would be 7 (if 7 is larger than 3)."
t0ebfd94,muse-glimmer-30b,main-050,visibility question,move,base,4,director view,seen,1,Thus director sees 3 and 7. Largest physical among them is 3 (if 3 bigger).
t0deb18d,muse-glimmer-30b,main-050,visibility question,move,base,5,director view,seen,1,So you need to pick the block that is the largest among those he can see.
tbe282c3,muse-glimmer-30b,main-051,visibility question,move,base,1,director view,seen,1,"If director cannot see orange 4, visible blocks are 3 and 8. Largest among them is 8 (by physical size)."
t98839ac,muse-glimmer-30b,main-051,visibility question,move,base,2,director view,seen,1,"director can see 3 and 8 only, not 4. Then largest visible is 8 (red)."
t9e755f5,muse-glimmer-30b,main-051,visibility question,move,base,3,director view,seen,1,"If director cannot see 4, he thinks largest among visible is 8. So you would move 8."
tf6e2d77,muse-glimmer-30b,main-051,visibility question,move,base,4,director view,seen,1,"If director sees 3 and 8, largest among them is 8 (red)."
t2d2016d,muse-glimmer-30b,main-051,visibility question,move,base,5,director view,seen,1,Director thinks largest among visible is 8 (since red is larger than teal).
tbc5a589,muse-glimmer-30b,main-052,visibility question,move,base,1,director view,seen,1,"From director's perspective, the largest block among those he can see."
td632555,muse-glimmer-30b,main-052,visibility question,move,base,2,director view,seen,1,"So ""largest block"" from director's perspective is among blocks he can see. He sees red 4 and yellow 1. Largest is 4."
tde54f80,muse-glimmer-30b,main-052,visibility question,move,base,3,largest digit,seen,1,The director thinks the largest block is the one with largest number among those he can see.
te734055,muse-glimmer-30b,main-052,visibility question,move,base,4,director view,seen,1,Director sees only 4 and 1. Largest among visible is 4.
t26da767,muse-glimmer-30b,main-052,visibility question,move,base,5,largest digit,seen,1,"Largest block might mean block with largest number. Director sees 4 and 1, so largest is 4."
t027fe01,muse-glimmer-30b,main-053,visibility question,move,base,1,director view,seen,1,"But director cannot see 3, so he thinks largest visible is 9."
t058ea1d,muse-glimmer-30b,main-053,visibility question,move,base,2,director view,seen,1,the block he thinks is largest among those he can see. That's 9.
t03550d4,muse-glimmer-30b,main-053,visibility question,move,base,3,largest digit,seen,1,Director thinks largest block is the one with largest number among those he can see.
tf0002aa,muse-glimmer-30b,main-053,visibility question,move,base,4,director view,seen,1,"If director cannot see 3, visible blocks are 9 and 2. Largest visible to director is 9 (since 9 >2)."
t7a2e5ae,muse-glimmer-30b,main-053,visibility question,move,base,5,largest digit,seen,1,He means numerically largest among blocks he can see. So he will refer to 9.
tbf6048d,muse-glimmer-30b,main-054,visibility question,move,base,1,largest digit,seen,1,Thus chosen block is the largest number among visible blocks to director.
t9b4418f,muse-glimmer-30b,main-054,visibility question,move,base,2,director view,seen,1,"If director can see 6 and 4 only, the largest among visible is 4 (red) because it's physically larger than 6."
t8d6cf3f,muse-glimmer-30b,main-054,visibility question,move,base,3,largest digit,seen,1,"The largest block? Blocks numbers are 3,6,4. Largest is 6."
te292423,muse-glimmer-30b,main-054,visibility question,move,base,4,director view,seen,1,Visible blocks to director are 6 and 4. Largest is 6.
t945eb8d,muse-glimmer-30b,main-054,visibility question,move,base,5,director view,seen,1,"If director can see all, he might refer to largest physical size among visible. That is 3."
t517e530,muse-glimmer-30b,main-055,visibility question,move,base,1,director view,seen,1,Now largest block among visible: physically largest is purple 2 (bigger than blue 1).
t5d3a03b,muse-glimmer-30b,main-055,visibility question,move,base,2,director view,seen,1,"So ""largest block"" refers to largest among blocks visible to director."
t2bd11d3,muse-glimmer-30b,main-055,visibility question,move,base,3,director view,seen,1,"Since he cannot see 3, he thinks largest is maybe purple 2 (since blue 1 is small)."
tb9709d3,muse-glimmer-30b,main-055,visibility question,move,base,4,director view,seen,1,Thus largest visible is purple 2.
t4572f18,muse-glimmer-30b,main-055,visibility question,move,base,5,director view,seen,1,He thinks largest block is the one with biggest size among visible blocks.
t3cd0141,muse-glimmer-30b,main-056,visibility question,move,base,1,director view,seen,1,Largest block (physical) among visible is blue 1 (since it's bigger than yellow).
tfe6eb09,muse-glimmer-30b,main-056,visibility question,move,base,2,director view,seen,1,Largest block visible to director is 1 (blue).
t781d615,muse-glimmer-30b,main-056,visibility question,move,base,3,own view,seen,1,Largest block physically is blue (1). So chosen_block =1.
t4fe04f7,muse-glimmer-30b,main-056,visibility question,move,base,4,director view,seen,1,"If director sees blue and yellow only, largest is blue (1)."
t8b0d513,muse-glimmer-30b,main-056,visibility question,move,base,5,director view,seen,1,Largest block he can see is the blue 1 (it's bigger than yellow).
t44a234e,muse-glimmer-30b,main-057,visibility question,move,base,1,director view,seen,1,"If blue not visible, visible = [5,3], largest visible =5, so chosen_block=5."
t19bf3e1,muse-glimmer-30b,main-057,visibility question,move,base,2,director view,seen,1,Largest he can see is 5.
te0a41b3,muse-glimmer-30b,main-057,visibility question,move,base,3,director view,seen,1,Largest block among visible is red (5).
td9f94bc,muse-glimmer-30b,main-057,visibility question,move,base,4,director view,seen,1,"So if he says move the largest block (by physical size), he thinks the largest he can see is red 5 (since blue is hidden)."
t4240980,muse-glimmer-30b,main-057,visibility question,move,base,5,director view,seen,1,"So among visible blocks, largest is red (5) vs purple (3)."
ta1cb6a8,muse-glimmer-30b,main-058,visibility question,move,base,1,director view,seen,1,Director can only refer to blocks he can see. So largest among visible blocks.
t486b36f,muse-glimmer-30b,main-058,visibility question,move,base,2,director view,seen,1,Largest among visible is 9.
t729c48a,muse-glimmer-30b,main-058,visibility question,move,base,3,largest digit,seen,1,"So his ""largest block"" is the largest numbered block among those he can see."
tf4202d3,muse-glimmer-30b,main-058,visibility question,move,base,4,largest digit,seen,1,"Actually numbers are 9,2,8. Largest is 9. So you would move 9."
te156762,muse-glimmer-30b,main-058,visibility question,move,base,5,largest digit,seen,1,All cubes look similar size. Maybe same size. So largest number is 9.
t2f712e6,muse-glimmer-30b,main-059,visibility question,move,base,1,director view,seen,1,That would make visible blocks 4 and 5. Largest block among them is yellow 4 (physically larger than red).
te5c0efe,muse-glimmer-30b,main-059,visibility question,move,base,2,director view,seen,1,So director thinks the largest block he can see is 4.
t115984f,muse-glimmer-30b,main-059,visibility question,move,base,3,director view,seen,1,"If he can see all three, largest physical is orange 2."
t0a269c3,muse-glimmer-30b,main-059,visibility question,move,base,4,director view,seen,1,the largest block he can see is 4
tf9ec08c,muse-glimmer-30b,main-059,visibility question,move,base,5,director view,seen,1,"director cannot see 2, so largest he can see is 4."
tc8473d4,muse-glimmer-30b,main-060,visibility question,move,base,1,director view,seen,1,The largest among visible is 9.
td157bb2,muse-glimmer-30b,main-060,visibility question,move,base,2,largest digit,seen,1,"He sees 2 and 9, largest number is 9. So move 9."
t66a6578,muse-glimmer-30b,main-060,visibility question,move,base,3,director view,seen,1,The director can see blocks 2 and 9. Largest among visible is 9.
t7d63ff9,muse-glimmer-30b,main-060,visibility question,move,base,4,director view,seen,1,"If director can see 2 and 9 (and not 4), largest he sees is 9."
tc1777f3,muse-glimmer-30b,main-060,visibility question,move,base,5,largest digit,seen,1,All cubes same size. So largest number = 9.
t17ef526,muse-glimmer-30b,main-061,visibility question,move,base,1,director view,seen,1,"Among visible, largest is 5. So you will move block number 5."
td86508a,muse-glimmer-30b,main-061,visibility question,move,base,2,largest digit,seen,1,The largest block by number is 8.
t635b7f1,muse-glimmer-30b,main-061,visibility question,move,base,3,director view,seen,1,"Let's assume visible_to_director = [5,2]. Chosen block = 5 (largest visible)."
t2ffaac4,muse-glimmer-30b,main-061,visibility question,move,base,4,largest digit,seen,1,So you need find max number among visible_to_director set.
tf8d474e,muse-glimmer-30b,main-061,visibility question,move,base,5,largest digit,seen,1,So chosen block is the largest number among those visible to director.
ted2a53d,muse-glimmer-30b,main-062,visibility question,move,base,1,director view,seen,1,"From director's perspective, the largest block among those he can see."
tfe5ea39,muse-glimmer-30b,main-062,visibility question,move,base,2,director view,seen,1,"If he sees orange and yellow, the largest among visible is orange 8."
t3071532,muse-glimmer-30b,main-062,visibility question,move,base,3,director view,seen,1,"From director's perspective, visible blocks are 8 and 6. Largest among visible is 8."
tf8ebaf3,muse-glimmer-30b,main-062,visibility question,move,base,4,director view,seen,1,So largest visible is 8.
tbf406aa,muse-glimmer-30b,main-062,visibility question,move,base,5,director view,seen,1,The largest block that director can see is 8 (physically largest).
td79e102,muse-glimmer-30b,main-063,visibility question,move,base,1,largest digit,seen,1,"The largest block by number is 8. But director cannot see 8? If director says ""move the largest block"", he means the largest block he can see."
t9935731,muse-glimmer-30b,main-063,visibility question,move,base,2,largest digit,seen,1,The largest among those he can see is 7 (since 2 <7).
teffdac4,muse-glimmer-30b,main-063,visibility question,move,base,3,largest digit,seen,1,"That would be 8 (since 7 also visible, 8 >7)."
tbe4bf30,muse-glimmer-30b,main-063,visibility question,move,base,4,director view,seen,1,The director can only refer to blocks he can see. So largest among visible blocks.
tac29a15,muse-glimmer-30b,main-063,visibility question,move,base,5,director view,seen,1,"If director sees only 2 and 7, largest physical is 2."
td0cb1ad,muse-glimmer-30b,main-064,visibility question,move,base,1,director view,seen,1,"So ""largest block"" among those visible to director. Visible blocks are 2 and 9. Largest is 9."
t66fbd26,muse-glimmer-30b,main-064,visibility question,move,base,2,largest digit,seen,1,Largest block could mean numerically largest number.
ta72ab72,muse-glimmer-30b,main-064,visibility question,move,base,3,director view,seen,1,Director's perspective: he can see blocks 2 and 9. Largest among those he can see is 9.
tf1c8b51,muse-glimmer-30b,main-064,visibility question,move,base,4,largest digit,seen,1,So we need choose the block with largest number among visible ones.
t366937d,muse-glimmer-30b,main-064,visibility question,move,base,5,director view,seen,1,Now largest block among those visible: physically purple is larger than teal. So move 2.
taed147a,muse-glimmer-30b,main-065,visibility question,move,base,1,largest digit,seen,1,He thinks the largest block he can see is 7 (since 7 >2).
te2d642e,muse-glimmer-30b,main-065,visibility question,move,base,2,largest digit,seen,1,"Possibly ""largest block"" means the block with the largest number."
tf30fedb,muse-glimmer-30b,main-065,visibility question,move,base,3,director view,seen,1,"Since director cannot see orange (3), the largest among visible is blue 7 vs yellow 2 => 7."
t30fbd25,muse-glimmer-30b,main-065,visibility question,move,base,4,largest digit,seen,1,Probably they want number = 7 because it's numerically largest among visible.
t551033b,muse-glimmer-30b,main-065,visibility question,move,base,5,largest digit,seen,1,"If all visible, largest number is 7."
tfdb9340,muse-glimmer-30b,main-066,visibility question,move,base,1,director view,seen,1,"Among visible blocks, largest is yellow 8 (since yellow is larger than purple 9)."
t76637db,muse-glimmer-30b,main-066,visibility question,move,base,2,director view,seen,1,"Director can see all three, so largest block among visible is the physically largest."
ta4644b5,muse-glimmer-30b,main-066,visibility question,move,base,3,director view,seen,1,So largest is teal = 3. But director can see it.
t742ca9e,muse-glimmer-30b,main-066,visibility question,move,base,4,director view,seen,1,So largest visible is 8 (yellow).
t36f8658,muse-glimmer-30b,main-066,visibility question,move,base,5,director view,seen,1,Chosen block: largest block among those visible to director. Largest physically is block 3 (teal).
t1c3cfa0,muse-glimmer-30b,main-067,visibility question,move,base,1,director view,seen,1,4 appears larger than 1. So director thinks largest visible is 4.
tfec3890,muse-glimmer-30b,main-067,visibility question,move,base,2,largest digit,seen,1,"Since he cannot see 9, he thinks largest is 4 (since 4 >1)."
tda62c26,muse-glimmer-30b,main-067,visibility question,move,base,3,director view,seen,1,"If he can see 4 and 1, largest he can see is 4."
tc0f33ac,muse-glimmer-30b,main-067,visibility question,move,base,4,director view,seen,1,He can see 4 and 1. Largest among those is 4. So you move block 4.
t29f9c55,muse-glimmer-30b,main-067,visibility question,move,base,5,director view,seen,1,"So among visible blocks 4 and 1, largest is 4."
t2f40a79,muse-glimmer-30b,main-068,visibility question,move,base,1,director view,seen,1,So he thinks the largest among visible blocks is maybe 2 (yellow) which is biggest physically.
te8ca576,muse-glimmer-30b,main-068,visibility question,move,base,2,director view,seen,1,"So the largest block among visible is yellow, number 2."
t14bcb18,muse-glimmer-30b,main-068,visibility question,move,base,3,director view,seen,1,So largest he can see is yellow (2).
t8e5eb9d,muse-glimmer-30b,main-068,visibility question,move,base,4,own view,seen,1,Then chosen block: largest block physically is yellow (2).
t36196b1,muse-glimmer-30b,main-068,visibility question,move,base,5,director view,seen,1,"Director can see yellow (2) and blue (4). Among those, largest physically is yellow (2)."
t2c41049,muse-glimmer-30b,main-069,visibility question,move,base,1,director view,seen,1,"Thus visible = 9,8. Largest block physically? Red 9 is biggest. So chosen =9."
t49c16e0,muse-glimmer-30b,main-069,visibility question,move,base,2,director view,seen,1,"Probably red 9 is largest physically. So director sees all three, largest is 9."
t75f7ab0,muse-glimmer-30b,main-069,visibility question,move,base,3,own view,seen,1,"From our view, red 9 appears biggest."
tf7bb4ba,muse-glimmer-30b,main-069,visibility question,move,base,4,largest digit,seen,1,Largest block by number is 9 (red). But director thinks largest block he can see is 8?
t3e6c2d7,muse-glimmer-30b,main-069,visibility question,move,base,5,largest digit,seen,1,Director thinks largest block is the one with largest number among those he can see (since he cannot see hidden).
td5c7b3b,muse-glimmer-30b,main-070,visibility question,move,base,1,director view,seen,1,He can see the teal 8 and purple 2. Largest visible is 8. So chosen block is 8.
t0c27e9a,muse-glimmer-30b,main-070,visibility question,move,base,2,director view,seen,1,So largest among visible blocks to director: 8 and 2 => largest is 8.
ta8cfb18,muse-glimmer-30b,main-070,visibility question,move,base,3,largest digit,seen,1,"Then ""largest block"" refers to number? Or physical size? Probably number."
t2cf58f2,muse-glimmer-30b,main-070,visibility question,move,base,4,largest digit,seen,1,All cubes same size. So ambiguous. Probably largest number.
t3eeaf48,muse-glimmer-30b,main-070,visibility question,move,base,5,largest digit,seen,1,The largest block numerically is 8 (teal).
td60433b,muse-glimmer-30b,main-071,visibility question,move,base,1,director view,seen,1,"So need to find visible blocks, then find largest physically among them, and give its number."
t45a58ac,muse-glimmer-30b,main-071,visibility question,move,base,2,director view,seen,1,Then largest among visible is 9 (blue). So move 9.
t3b963ae,muse-glimmer-30b,main-071,visibility question,move,base,3,director view,seen,1,the largest among those he can see. That's 9.
t9c93fd2,muse-glimmer-30b,main-071,visibility question,move,base,4,director view,seen,1,Director sees blue 9 and orange 3. He thinks the largest among those is blue 9 (assuming blue is larger).
t0d39034,muse-glimmer-30b,main-071,visibility question,move,base,5,director view,seen,1,"If director can only see 9 and 3, physical largest among visible is 9 (blue)."
t98d92cf,muse-glimmer-30b,main-072,visibility question,move,base,1,director view,seen,1,"So we need find which blocks director can see, then among those, which is largest physically."
t492e71b,muse-glimmer-30b,main-072,visibility question,move,base,2,director view,seen,1,"If director can see all three, largest physical block is 7 (teal). So you would move 7."
t52d105e,muse-glimmer-30b,main-072,visibility question,move,base,3,director view,seen,1,"The director can see all three, so largest block he can see is 7."
tf759a96,muse-glimmer-30b,main-072,visibility question,move,base,4,director view,seen,1,And largest block (by size) visible is 1.
t12f84fe,muse-glimmer-30b,main-072,visibility question,move,base,5,director view,seen,1,"Thus we need largest block among those visible to director. If all three visible, largest is 7 (teal)."
t2b00ff1,muse-glimmer-30b,main-073,visibility question,move,base,1,director view,seen,1,"If purple hidden, largest visible is 8."
t9e959db,muse-glimmer-30b,main-073,visibility question,move,base,2,director view,seen,1,So the director's largest visible block is 8.
t4d604c9,muse-glimmer-30b,main-073,visibility question,move,base,3,largest digit,seen,1,"If director can see all three, largest block is 8 (since numbers are 8,2,1)."
ta4e741e,muse-glimmer-30b,main-073,visibility question,move,base,4,director view,seen,1,So largest visible to director is 8.
t0848e76,muse-glimmer-30b,main-073,visibility question,move,base,5,director view,seen,1,"Even though 2 is physically larger, director can't see it, so he thinks largest visible is 8."
t9e1a0dd,muse-glimmer-30b,main-074,visibility question,move,base,1,director view,seen,1,The largest block visible to director is red 2.
tfd98eb3,muse-glimmer-30b,main-074,visibility question,move,base,2,director view,seen,1,So visible blocks are purple 4 and red 2. Largest among them is red (physically largest).
t9bf669b,muse-glimmer-30b,main-074,visibility question,move,base,3,director view,seen,1,So largest among visible blocks is red 2 (largest physical).
t3962567,muse-glimmer-30b,main-074,visibility question,move,base,4,director view,seen,1,"Largest among them by physical size: 4 is medium, 2 is large. So largest visible is 2."
t263a58f,muse-glimmer-30b,main-074,visibility question,move,base,5,director view,seen,1,"Among visible blocks, largest physical size is red (2) (biggest)."
t7602b35,muse-glimmer-30b,main-075,visibility question,move,base,1,director view,seen,1,"If director sees only 3 and 8, largest is 3."
tcb45c57,muse-glimmer-30b,main-075,visibility question,move,base,2,director view,seen,1,Largest block he sees is blue (physically largest). So you would move block number 3.
t1ca9806,muse-glimmer-30b,main-075,visibility question,move,base,3,largest digit,seen,1,"""largest block"" means largest numerical value among the blocks the director can see"
t2ceadb5,muse-glimmer-30b,main-075,visibility question,move,base,4,director view,seen,1,"Visible to director: blue (3) and yellow (8). Among those, physical largest is blue (3)."
t8a84f3f,muse-glimmer-30b,main-075,visibility question,move,base,5,director view,seen,1,The director sees blue (big) and yellow (medium). So largest he sees is blue (3).
t2535513,muse-glimmer-30b,main-076,visibility question,move,base,1,director view,seen,1,Thus we need find largest physical size among blocks visible to director.
t5899959,muse-glimmer-30b,main-076,visibility question,move,base,2,largest digit,seen,1,So we need the largest number among visible_to_director.
tb3ff7af,muse-glimmer-30b,main-076,visibility question,move,base,3,director view,seen,1,Then largest block visible is 8.
tb44ec71,muse-glimmer-30b,main-076,visibility question,move,base,4,director view,seen,1,"So ""largest block"" means largest among those he can see."
t935c555,muse-glimmer-30b,main-076,visibility question,move,base,5,largest digit,seen,1,Then visible numbers are 1 and 3. Largest is 3.
t52d3820,muse-glimmer-30b,main-077,visibility question,move,base,1,director view,seen,1,The largest block among those he can see. The block sizes: red 9 is maybe bigger than teal 8?
t5ace131,muse-glimmer-30b,main-077,visibility question,move,base,2,largest digit,seen,1,"If largest means numerical value, visible blocks are 9 and 8, largest is 9. So chosen_block = 9."
t27602ac,muse-glimmer-30b,main-077,visibility question,move,base,3,director view,seen,1,"If director sees 9 and 8, largest physically is 9 (red)."
t24220b8,muse-glimmer-30b,main-077,visibility question,move,base,4,director view,seen,1,"So visible = [9,8]. Largest block among those is 9 (red appears larger)."
td79abaa,muse-glimmer-30b,main-077,visibility question,move,base,5,largest digit,seen,1,And the largest block he can see is 9 (largest number).
td898045,muse-glimmer-30b,main-078,visibility question,move,base,1,largest digit,seen,1,Largest number is 7. So you would move block 7.
t35d3b2f,muse-glimmer-30b,main-078,visibility question,move,base,2,largest digit,seen,1,"Largest block = largest number. Numbers are 2,7,6. Largest is 7."
t5b491d4,muse-glimmer-30b,main-078,visibility question,move,base,3,director view,seen,1,"He can see yellow, green, orange. Among those, physically largest is yellow (2)."
t2eba1ce,muse-glimmer-30b,main-078,visibility question,move,base,4,largest digit,seen,1,largest number is 7 (green).
t8ee499a,muse-glimmer-30b,main-078,visibility question,move,base,5,director view,seen,1,"If all visible, largest physical is yellow (2). So you would move block 2."
t18a400a,muse-glimmer-30b,main-079,visibility question,move,base,1,largest digit,seen,1,"So from director's perspective, the largest visible block number is? Visible blocks are 2 and 4. Largest is 4."
te159982,muse-glimmer-30b,main-079,visibility question,move,base,2,largest digit,seen,1,"If director cannot see green (9), then largest visible is max(2,4)=4."
tbb008b5,muse-glimmer-30b,main-079,visibility question,move,base,3,director view,seen,1,"From director's perspective, the largest block among those he can see. He can see 2 and 4. Largest is 4."
t5487b9e,muse-glimmer-30b,main-079,visibility question,move,base,4,director view,seen,1,Thus the largest apparent to director is likely the green block (9).
tab1c304,muse-glimmer-30b,main-079,visibility question,move,base,5,largest digit,seen,1,"So among visible blocks, largest number is 4 (vs 2)."
t1a612c4,muse-glimmer-30b,main-080,visibility question,move,base,1,director view,seen,1,"If director sees 3 and 9, largest is 9. So you would move 9."
tb077ca3,muse-glimmer-30b,main-080,visibility question,move,base,2,largest digit,seen,1,"You know numbers: 3, 8, 9. Largest is 9."
tb229d41,muse-glimmer-30b,main-080,visibility question,move,base,3,largest digit,seen,1,Visible numbers are 3 and 9. Largest is 9.
ta83c6cc,muse-glimmer-30b,main-080,visibility question,move,base,4,director view,seen,1,The director thinks largest block among those he can see. He sees 3 and 9. Largest is 9.
tfb56a8a,muse-glimmer-30b,main-080,visibility question,move,base,5,director view,seen,1,Director can see blocks 3 and 9 (and maybe 8). He thinks largest among visible is 9.
t3c47f9b,muse-glimmer-30b,main-081,visibility question,move,base,1,director view,seen,1,Largest block physically among visible: green (8) is larger than blue (1) and red (5).
t98c0364,muse-glimmer-30b,main-081,visibility question,move,base,2,director view,seen,1,Chosen block = 8 (largest visible).
tbf05fbf,muse-glimmer-30b,main-081,visibility question,move,base,3,director view,seen,1,So find largest block among those visible to director.
t4e29e27,muse-glimmer-30b,main-081,visibility question,move,base,4,director view,seen,1,Largest visible is 8.
t6b5d062,muse-glimmer-30b,main-081,visibility question,move,base,5,director view,seen,1,So you need to pick the largest among visible blocks according to physical size.
t5d4009a,muse-glimmer-30b,main-082,visibility question,move,base,1,director view,seen,1,"Then visible blocks are 5,7,3. Largest physical among them is red 5 (maybe bigger than yellow)."
t9451042,muse-glimmer-30b,main-082,visibility question,move,base,2,director view,seen,1,"The director can see 5,7,9. Among those, the largest in size is 9 (orange) maybe slightly bigger than 5."
tc602994,muse-glimmer-30b,main-082,visibility question,move,base,3,director view,seen,1,So the largest he can see is the red 5.
td4fd77c,muse-glimmer-30b,main-082,visibility question,move,base,4,largest digit,seen,1,Chosen block: largest number among visible = 7.
t6b0a774,muse-glimmer-30b,main-082,visibility question,move,base,5,director view,seen,1,"So visible = [3,5,7]. Largest block among them is 5 (red looks biggest)."
t1941269,muse-glimmer-30b,main-083,visibility question,move,base,1,director view,seen,1,He is referring to the physically largest block among those he can see.
t5460db2,muse-glimmer-30b,main-083,visibility question,move,base,2,director view,seen,1,"Largest block among visible: Red 1 is biggest, teal 6 is second."
tf3c271e,muse-glimmer-30b,main-083,visibility question,move,base,3,director view,seen,1,"He can see red, blue, yellow. Among those, red is largest. So he would refer to red 1."
te0eb3f9,muse-glimmer-30b,main-083,visibility question,move,base,4,director view,seen,1,So largest visible is 1.
t6ac3db1,muse-glimmer-30b,main-083,visibility question,move,base,5,director view,seen,1,Then the largest block he can see is 1 (physically largest).
t3bd734b,muse-glimmer-30b,main-084,visibility question,move,base,1,director view,seen,1,Largest physical among visible is yellow 9 (since teal is smaller).
t204043c,muse-glimmer-30b,main-084,visibility question,move,base,2,director view,seen,1,Then largest visible is 9.
t36301ba,muse-glimmer-30b,main-084,visibility question,move,base,3,director view,seen,1,The largest block he can see is yellow (9).
t7b81550,muse-glimmer-30b,main-084,visibility question,move,base,4,director view,seen,1,"Then largest block director can see is yellow 9 (since red is hidden, yellow is largest visible). So move block 9."
te7df79a,muse-glimmer-30b,main-084,visibility question,move,base,5,director view,seen,1,So we need find largest block (by physical size) among those visible to director.
t7999df5,muse-glimmer-30b,main-085,visibility question,move,base,1,director view,seen,1,"Then director sees 6,2,8. Largest physical among them is red 8 (looks biggest)."
t3ed6b66,muse-glimmer-30b,main-085,visibility question,move,base,2,director view,seen,1,"If visible blocks are 6,2,8 (if blue hidden). Largest physical among those is red 8 (still largest)."
t461ed6a,muse-glimmer-30b,main-085,visibility question,move,base,3,director view,seen,1,"Thus visible = 6,2,8.

Now largest block: physical size. Need determine which of 6,2,8 is physically largest."
ta353a86,muse-glimmer-30b,main-085,visibility question,move,base,4,director view,seen,1,Largest among visible is red 8 (size).
t232f390,muse-glimmer-30b,main-085,visibility question,move,base,5,director view,seen,1,"Among visible: orange 6, green 2, red 8. Which is largest physically? Red 8 appears biggest."
t20532fe,muse-glimmer-30b,main-086,visibility question,move,base,1,director view,seen,1,"So among visible (9,7,5), the largest is green (7) (since blue is smaller than green, red is smallest)."
tf92da3d,muse-glimmer-30b,main-086,visibility question,move,base,2,largest digit,seen,1,"So we need list visible_to_director block numbers, then pick the largest among them."
tbd85800,muse-glimmer-30b,main-086,visibility question,move,base,3,director view,seen,1,"Among those, green is larger than blue, larger than red. So he would say move green (7)."
t8ddec6a,muse-glimmer-30b,main-086,visibility question,move,base,4,director view,seen,1,"So ""largest block"" means the largest among blocks visible to director."
t08ccea6,muse-glimmer-30b,main-086,visibility question,move,base,5,director view,seen,1,"Largest among visible (9,7,5) is green (7) if green is larger than blue and red."
t784cf80,muse-glimmer-30b,main-087,visibility question,move,base,1,director view,seen,1,So you need to move the largest among visible-to-director blocks.
tb674e98,muse-glimmer-30b,main-087,visibility question,move,base,2,director view,seen,1,"Among visible, largest physical is orange 2 (biggest cube)."
taf4d863,muse-glimmer-30b,main-087,visibility question,move,base,3,director view,seen,1,Largest block among visible is orange 2.
tb721b5b,muse-glimmer-30b,main-087,visibility question,move,base,4,director view,seen,1,So largest visible is orange 2.
te13b16e,muse-glimmer-30b,main-087,visibility question,move,base,5,director view,seen,1,"So visible = [2,8,3]. Largest among those is orange 2 (physically largest)."
t756e118,muse-glimmer-30b,main-088,visibility question,move,base,1,director view,seen,1,"He can see 8 (teal large), 3 (yellow medium), 7 (orange small-medium). Among those, physical largest is the teal 8 (biggest)."
t9969709,muse-glimmer-30b,main-088,visibility question,move,base,2,director view,seen,1,"If director can see all blocks, the largest he can see is 8. So move 8."
td4e2440,muse-glimmer-30b,main-088,visibility question,move,base,3,director view,seen,1,"If director cannot see the 2 block, visible blocks are 8,3,7. Among those, largest by physical size is 8 (teal)."
t22994dd,muse-glimmer-30b,main-088,visibility question,move,base,4,director view,seen,1,So largest visible is 8. So director intends block 8.
td8c5e27,muse-glimmer-30b,main-088,visibility question,move,base,5,director view,seen,1,Chosen block: largest among visible is 8 (teal).
t1efecc2,muse-glimmer-30b,main-089,visibility question,move,base,1,director view,seen,1,"So you'd move the block he thinks is largest, which is the physically largest among those he can see."
t76de955,muse-glimmer-30b,main-089,visibility question,move,base,2,director view,seen,1,"Let's assume visible blocks are 5,4,1. Largest physical among them is 1 (purple)."
tfb3c72d,muse-glimmer-30b,main-089,visibility question,move,base,3,director view,seen,1,"If director can see 5,4,1 (not 8), then largest physical among visible is purple 1"
te4b81c4,muse-glimmer-30b,main-089,visibility question,move,base,4,director view,seen,1,Then largest visible by physical size is purple 1 (since it's bigger than 4 and 5).
t03eaa62,muse-glimmer-30b,main-089,visibility question,move,base,5,director view,seen,1,"Director refers to largest block he can see. He sees blocks 5,4,1. Largest among those is 5."
taf3b679,muse-glimmer-30b,main-090,visibility question,move,base,1,director view,seen,1,"Given visible blocks: 9, 8, 2. The largest physically among them is probably 9 (teal)."
t77acd87,muse-glimmer-30b,main-090,visibility question,move,base,2,director view,seen,1,So we need to find largest block among those visible to director.
t41de1f2,muse-glimmer-30b,main-090,visibility question,move,base,3,director view,seen,1,Now largest block among visible: 9 is largest (teal).
t5060519,muse-glimmer-30b,main-090,visibility question,move,base,4,director view,seen,1,Largest visible is 9.
t881bc9d,muse-glimmer-30b,main-090,visibility question,move,base,5,director view,seen,1,So we need find largest block among those visible to director.
t103cce6,muse-glimmer-30b,main-091,visibility question,move,base,1,largest digit,seen,1,"Maybe ""largest block"" means the block with the largest number painted on it. You would move the block with number 9."
t631091e,muse-glimmer-30b,main-091,visibility question,move,base,2,largest digit,seen,1,So you need to pick the block with the largest number among those visible to director.
t56ce5ba,muse-glimmer-30b,main-091,visibility question,move,base,3,largest digit,seen,1,"So ""largest block"" means largest number among blocks visible to director."
t186604b,muse-glimmer-30b,main-091,visibility question,move,base,4,largest digit,seen,1,the block with the largest number among those visible to him.
t5c7857d,muse-glimmer-30b,main-091,visibility question,move,base,5,largest digit,seen,1,Largest block numerically is 9 (yellow).
t0df692a,muse-glimmer-30b,main-092,visibility question,move,base,1,director view,seen,1,"Among visible blocks (6,3,4), largest is yellow 6 (size wise)."
t96cf586,muse-glimmer-30b,main-092,visibility question,move,base,2,own view,unseen,1,"Since you can see all blocks, you know the largest is 6. So you move 6."
t7aaeb44,muse-glimmer-30b,main-092,visibility question,move,base,3,director view,seen,1,"If director says ""move the largest block"", he means the physically largest block he can see."
t0021c67,muse-glimmer-30b,main-092,visibility question,move,base,4,largest digit,seen,1,Chosen block = largest number among visible = 4.
td83cc7f,muse-glimmer-30b,main-092,visibility question,move,base,5,director view,seen,1,Largest visible = 6.
t45c8e78,muse-glimmer-30b,main-093,visibility question,move,base,1,director view,seen,1,So largest visible is 4.
t07048a8,muse-glimmer-30b,main-093,visibility question,move,base,2,director view,seen,1,So you move the physically largest among those visible. That's 4.
t0293abf,muse-glimmer-30b,main-093,visibility question,move,base,3,largest digit,seen,1,"If largest by number, among 4,9,3 is 9."
t4c27818,muse-glimmer-30b,main-093,visibility question,move,base,4,director view,seen,1,Largest block among visible is 4 (green).
ta62b730,muse-glimmer-30b,main-093,visibility question,move,base,5,director view,seen,1,"If yellow 7 is hidden, then largest visible is green 4."
t67b8471,muse-glimmer-30b,main-094,visibility question,move,base,1,director view,seen,1,So we need find the largest among visible blocks to director.
te93e5d2,muse-glimmer-30b,main-094,visibility question,move,base,2,director view,seen,1,"I'll assume visible blocks are 3,1,7 (5 hidden). Largest among those is 3 (orange)."
tc075f8b,muse-glimmer-30b,main-094,visibility question,move,base,3,director view,seen,1,So largest visible is orange 3.
t04997c2,muse-glimmer-30b,main-094,visibility question,move,base,4,director view,seen,1,Then largest block visible to director is orange 3 (still largest).
t64e81b8,muse-glimmer-30b,main-094,visibility question,move,base,5,director view,seen,1,"So visible = 3,1,7. Largest among them = 3."
t0ea1a66,muse-glimmer-30b,main-095,visibility question,move,base,1,director view,seen,1,"Even if purple hidden, largest visible is still 3."
t460b8bc,muse-glimmer-30b,main-095,visibility question,move,base,2,director view,seen,1,So largest visible is green number 3.
t82f5e72,muse-glimmer-30b,main-095,visibility question,move,base,3,director view,seen,1,"So you will move the block that he intends, which is the largest block he can see (green 3)."
tc934e36,muse-glimmer-30b,main-095,visibility question,move,base,4,director view,seen,1,"If director can't see purple, he thinks largest visible is green (3)."
tef6fefe,muse-glimmer-30b,main-095,visibility question,move,base,5,director view,seen,1,The largest block he can see is green 3 (if green is larger than blue/yellow).
t6ffaa00,muse-glimmer-30b,main-096,visibility question,move,base,1,director view,seen,1,"Director can see 9,4,8 (if our assumption). Among those visible, the largest is 9 (teal)."
t80930e9,muse-glimmer-30b,main-096,visibility question,move,base,2,director view,seen,1,"So we need visible_to_director set, then find largest physical block among them, then return its number."
t0fee3ac,muse-glimmer-30b,main-096,visibility question,move,base,3,director view,seen,1,So we need the largest (by physical size) among visible_to_director.
tc121eeb,muse-glimmer-30b,main-096,visibility question,move,base,4,director view,seen,1,So you need to find the largest block among those visible to director.
t2461533,muse-glimmer-30b,main-096,visibility question,move,base,5,director view,seen,1,"So ""largest block"" means largest among those visible to director."
tc8d767f,muse-glimmer-30b,main-097,visibility question,move,base,1,director view,seen,1,"Since you can see all blocks, you need to identify which physical block is the largest among those visible to director."
t59b1cd0,muse-glimmer-30b,main-097,visibility question,move,base,2,largest digit,seen,1,"If you move the actual largest (which is 7 anyway, since 7 >4)."
ta7dd446,muse-glimmer-30b,main-097,visibility question,move,base,3,largest digit,seen,1,Probably largest block means numerically largest among visible.
t66a1206,muse-glimmer-30b,main-097,visibility question,move,base,4,director view,seen,1,That would make largest visible = yellow 4.
tf739d84,muse-glimmer-30b,main-097,visibility question,move,base,5,largest digit,seen,1,So chosen block is the max number among visible_to_director.
t0b43f88,muse-glimmer-30b,main-098,visibility question,move,base,1,director view,seen,1,"So director's ""largest block"" refers to largest among those he can see."
t1a89528,muse-glimmer-30b,main-098,visibility question,move,base,2,director view,seen,1,Largest among visible is 2 (green).
t9213999,muse-glimmer-30b,main-098,visibility question,move,base,3,director view,seen,1,You should move the block that is the largest among those the director can see.
t0eaec4c,muse-glimmer-30b,main-098,visibility question,move,base,4,director view,seen,1,So largest visible to director is green 2.
tcb49e94,muse-glimmer-30b,main-098,visibility question,move,base,5,director view,seen,1,"Among visible blocks 4,2,6: green 2 is largest (looks bigger than orange 4 and purple 6)."
t6e5a719,muse-glimmer-30b,main-099,visibility question,move,base,1,director view,seen,1,"He sees 7,3,1 (and maybe not 9). Largest among visible is 7."
t550c025,muse-glimmer-30b,main-099,visibility question,move,base,2,director view,seen,1,"He can see 7,3,1. Largest among those is 7 (biggest)."
t1131a05,muse-glimmer-30b,main-099,visibility question,move,base,3,director view,seen,1,So largest visible is 7.
t4701823,muse-glimmer-30b,main-099,visibility question,move,base,4,director view,seen,1,"So he will say move the largest block he can see, which is 7."
te8b51f2,muse-glimmer-30b,main-099,visibility question,move,base,5,director view,seen,1,"If largest means physical size, director sees 7,3,1. Among those, physical sizes: 7 is biggest, 3 is smallest, 1 is medium."
tf2b9190,muse-glimmer-30b,main-100,visibility question,move,base,1,director view,seen,1,"If visible are 2,7,8. Largest physically is 2 (blue). So chosen =2."
tf35f6e4,muse-glimmer-30b,main-100,visibility question,move,base,2,director view,seen,1,"If director can see 2,7,8, the largest among those is 2 (blue)."
t46dbf26,muse-glimmer-30b,main-100,visibility question,move,base,3,director view,seen,1,"Wait if director says move largest block, he sees 2,7,8, largest is 2, so he'd want 2."
tbb9c0e0,muse-glimmer-30b,main-100,visibility question,move,base,4,director view,seen,1,"Director can't see 2, so he thinks largest visible is 8. So chosen 8."
te91eaf4,muse-glimmer-30b,main-100,visibility question,move,base,5,director view,seen,1,So you will move the block that is largest among those visible to director.
tfe94eaf,muse-glimmer-30b,main-101,visibility question,move,base,1,director view,seen,1,So he will think the largest block among those he can see is the red 5 (maybe).
ta68a9d5,muse-glimmer-30b,main-101,visibility question,move,base,2,director view,seen,1,Thus chosen_block = 5 (largest physical among visible).
t9f34442,muse-glimmer-30b,main-101,visibility question,move,base,3,director view,seen,1,So director would think largest visible is red (5).
t280d7c9,muse-glimmer-30b,main-101,visibility question,move,base,4,director view,seen,1,Chosen_block: 5 (largest physical among visible).
t0f4b240,muse-glimmer-30b,main-101,visibility question,move,base,5,director view,seen,1,So largest visible is red (5).
tca4afe7,muse-glimmer-30b,main-102,visibility question,move,base,1,director view,seen,1,Largest among visible: compare red 5 vs orange 2. Orange looks larger. I'll pick 2.
t6743d47,muse-glimmer-30b,main-102,visibility question,move,base,2,director view,seen,1,"So director sees red 5, so he will say move the largest block among those he can see. That's red 5."
tcd94db9,muse-glimmer-30b,main-102,visibility question,move,base,3,director view,seen,1,So he thinks largest among visible is orange 2 (since red 5 and yellow 7 are hidden).
t6f055ec,muse-glimmer-30b,main-102,visibility question,move,base,4,director view,seen,1,"Which is the largest among visible blocks? Orange 2 is biggest, so director would refer to block 2."
t4e0b1f9,muse-glimmer-30b,main-102,visibility question,move,base,5,director view,seen,1,Chosen = 2 (largest physical among visible).
ta2f813f,muse-glimmer-30b,main-103,visibility question,move,base,1,director view,seen,1,"Thus we need find which blocks director can see, then pick the largest among them (by physical size)."
t0653204,muse-glimmer-30b,main-103,visibility question,move,base,2,director view,seen,1,Largest block visible is orange 7 (physically largest).
t8fb2f60,muse-glimmer-30b,main-103,visibility question,move,base,3,director view,seen,1,"Purple 8 appears largest, green 5 is small, red 3 is smallish. So largest visible is 8."
t754ca38,muse-glimmer-30b,main-103,visibility question,move,base,4,director view,seen,1,"So if director cannot see orange, largest visible is purple 8."
tbbb44b1,muse-glimmer-30b,main-103,visibility question,move,base,5,director view,seen,1,"Let's assume visible blocks are 8,5,3. The largest among those is 8."
tdf6f78d,muse-glimmer-30b,main-104,visibility question,move,base,1,director view,seen,1,Thus largest block overall is orange (4). Is orange visible to director? Yes. So you would move 4.
ta4c862e,muse-glimmer-30b,main-104,visibility question,move,base,2,director view,seen,1,So chosen block is the largest (by physical size) among visible_to_director set.
t52a3082,muse-glimmer-30b,main-104,visibility question,move,base,3,director view,seen,1,"among visible blocks, largest physical size is orange 4 (biggest)."
t1c12ab2,muse-glimmer-30b,main-104,visibility question,move,base,4,director view,seen,1,"If director can see 4,9,1. Among those, largest is 4 (orange)."
t2b7f191,muse-glimmer-30b,main-104,visibility question,move,base,5,director view,seen,1,"From director's visible set (4,9,1) largest physical is orange 4."
t77d0944,muse-glimmer-30b,main-105,visibility question,move,base,1,director view,seen,1,"In a pragmatic referential game, you should choose the block that is largest among those visible to director. So you would move orange block number 2."
t2a0811f,muse-glimmer-30b,main-105,visibility question,move,base,2,director view,seen,1,So he means physically largest among those he can see.
t25c52f6,muse-glimmer-30b,main-105,visibility question,move,base,3,largest digit,seen,1,the largest block (numerically) is 7.
t9773f15,muse-glimmer-30b,main-105,visibility question,move,base,4,director view,seen,1,"So visible blocks: 1,7,2. Largest among them is 1 (purple)."
t399e8fa,muse-glimmer-30b,main-105,visibility question,move,base,5,director view,seen,1,"Because director cannot see occluded blocks, so when he says largest block, he means largest among those he can see."
t3922a71,muse-glimmer-30b,main-106,visibility question,move,base,1,director view,seen,1,The director intends the largest block among those they can see.
tf3688e9,muse-glimmer-30b,main-106,visibility question,move,base,2,largest digit,seen,1,So the largest visible block is max of visible numbers.
t649dffc,muse-glimmer-30b,main-106,visibility question,move,base,3,largest digit,seen,1,I'll assume they mean numeric largest.
t5c02139,muse-glimmer-30b,main-106,visibility question,move,base,4,director view,seen,1,So largest visible is purple 3. So director thinks move purple 3.
te8accd3,muse-glimmer-30b,main-106,visibility question,move,base,5,largest digit,seen,1,"So ""largest block"" means largest number."
t03a6a96,muse-glimmer-30b,main-107,visibility question,move,base,1,director view,seen,1,"So you need to move the block that the director thinks is largest, i.e., the largest among the visible-to-director set."
t690e8b1,muse-glimmer-30b,main-107,visibility question,move,base,2,director view,seen,1,"Let's assume visible are 5,7,1 (8 hidden). Largest among them is 5 (yellow)."
t1792369,muse-glimmer-30b,main-107,visibility question,move,base,3,director view,seen,1,Chosen block =5 (largest among visible).
t6366542,muse-glimmer-30b,main-107,visibility question,move,base,4,largest digit,seen,1,"I'll go with visible [5,7,8] and chosen 8 (largest number)."
t2544c17,muse-glimmer-30b,main-107,visibility question,move,base,5,director view,seen,1,"So ""largest block"" means largest among blocks visible to director."
ta82d988,muse-glimmer-30b,main-108,visibility question,move,base,1,director view,seen,1,"From his perspective, the largest block among those he can see is block 4 (blue)."
t5d23546,muse-glimmer-30b,main-108,visibility question,move,base,2,director view,seen,1,So largest visible is red 8.
t11677e3,muse-glimmer-30b,main-108,visibility question,move,base,3,director view,seen,1,Then chosen_block is the number of the largest (by physical size) among those visible.
t8b23377,muse-glimmer-30b,main-108,visibility question,move,base,4,director view,seen,1,Then largest block among visible is 4 (blue).
tc1145b9,muse-glimmer-30b,main-108,visibility question,move,base,5,director view,seen,1,Chosen block = largest among visible = 4 (blue).
t16f7f2b,muse-glimmer-30b,main-109,visibility question,move,base,1,director view,seen,1,"So ""largest"" refers to largest among visible blocks (from director's perspective)."
tca310a9,muse-glimmer-30b,main-109,visibility question,move,base,2,director view,seen,1,"Thus director sees 8,1,3. Largest physical among them is 8 (purple)."
td06413f,muse-glimmer-30b,main-109,visibility question,move,base,3,director view,seen,1,The largest block physically among visible is purple 8 (largest cube).
t060b1ca,muse-glimmer-30b,main-109,visibility question,move,base,4,director view,seen,1,"Among visible (8,1,3), physical sizes: 8 is large, 1 is small, 3 is medium. So largest is 8."
t0f19293,muse-glimmer-30b,main-109,visibility question,move,base,5,director view,seen,1,"The largest among visible blocks: 8,1,3 -> largest is 8."
t4e6a895,muse-glimmer-30b,main-110,visibility question,move,base,1,director view,seen,1,"So ""largest block"" among those visible to him. Visible blocks: 7,5,9. Largest is 9."
t40bc06a,muse-glimmer-30b,main-110,visibility question,move,base,2,director view,seen,1,Let's assume purple 5 is largest among visible (since orange 1 is hidden).
t384c940,muse-glimmer-30b,main-110,visibility question,move,base,3,director view,seen,1,The largest block he can see is the purple (5).
t360a4d2,muse-glimmer-30b,main-110,visibility question,move,base,4,director view,seen,1,Thus largest block among visible: purple 5 is bigger than green 7 and yellow 9.
t6755cd8,muse-glimmer-30b,main-110,visibility question,move,base,5,director view,seen,1,"So among visible: green small, purple medium, yellow small. Largest is purple (5)."
tde34d0b,muse-glimmer-30b,main-111,visibility question,move,base,1,director view,seen,1,Largest block among those visible to director is 6 (red).
tf4f963c,muse-glimmer-30b,main-111,visibility question,move,base,2,director view,seen,1,"If director can see 6,9,3 but not 4, the largest among those is 6 (red)."
tf6eba13,muse-glimmer-30b,main-111,visibility question,move,base,3,director view,seen,1,which is the largest block that the director can see. So that's red 6 (if red is largest among visible).
te06d016,muse-glimmer-30b,main-111,visibility question,move,base,4,director view,seen,1,Largest visible to director is 6 (red).
t9c1df51,muse-glimmer-30b,main-111,visibility question,move,base,5,director view,seen,1,He refers to the largest block among those he can see (since he can't refer to unseen).
tbce7092,muse-glimmer-30b,main-112,visibility question,move,base,1,director view,seen,1,"I think I'll go with director sees 7,9,3 only, largest is 3."
t58e65d2,muse-glimmer-30b,main-112,visibility question,move,base,2,director view,seen,1,"the director cannot see the yellow 2 because it's hidden behind the screen, so he thinks largest is green 3."
t9a9a09c,muse-glimmer-30b,main-112,visibility question,move,base,3,director view,seen,1,The largest block he can see is 2 (yellow) vs 3 (green). Yellow is larger.
tca25252,muse-glimmer-30b,main-112,visibility question,move,base,4,director view,seen,1,Now largest block among visible: green is biggest among those three.
t55c02aa,muse-glimmer-30b,main-112,visibility question,move,base,5,director view,seen,1,"If director cannot see 2, visible blocks are 7,9,3. Among those, largest physical size is 3 (green)."
t010909d,muse-glimmer-30b,main-113,visibility question,move,base,1,director view,seen,1,Largest block among visible is 9 (purple).
t8e371a8,muse-glimmer-30b,main-113,visibility question,move,base,2,director view,seen,1,Then largest block visible is 9.
tb9865d9,muse-glimmer-30b,main-113,visibility question,move,base,3,director view,seen,1,So he thinks the largest visible block is the red 8.
t2e57d7d,muse-glimmer-30b,main-113,visibility question,move,base,4,largest digit,seen,1,"If all four visible, largest number is 9."
te307ba1,muse-glimmer-30b,main-113,visibility question,move,base,5,director view,seen,1,"If director can see all blocks, he'll pick purple 9 as largest physically."
t11b239a,muse-glimmer-30b,main-114,visibility question,move,base,1,director view,seen,1,The largest block the director can see is 4 (teal).
t3c23c4d,muse-glimmer-30b,main-114,visibility question,move,base,2,largest digit,seen,1,So choose block with largest number among those visible to director.
t6323d5e,muse-glimmer-30b,main-114,visibility question,move,base,3,director view,seen,1,The largest block director can see is 4 (since 4 block is biggest).
t991fcd5,muse-glimmer-30b,main-114,visibility question,move,base,4,director view,seen,1,"If director can't see 6, largest visible is 4."
td4395cc,muse-glimmer-30b,main-114,visibility question,move,base,5,director view,seen,1,Thus we need largest physical block among those visible to director.
tbd06971,muse-glimmer-30b,main-115,visibility question,move,base,1,director view,seen,1,"Thus visible = [7,6,9]. Largest physical = 7."
t303ce75,muse-glimmer-30b,main-115,visibility question,move,base,2,director view,seen,1,"So ""largest block"" means largest among those visible to director."
t610181a,muse-glimmer-30b,main-115,visibility question,move,base,3,own view,seen,1,Red 7 cube seems bigger than orange 5. So choose 7.
td49c78e,muse-glimmer-30b,main-115,visibility question,move,base,4,director view,seen,1,"Then visible blocks = [7,6,9]. Largest among them is 7 (red)."
tb72bdfd,muse-glimmer-30b,main-115,visibility question,move,base,5,director view,seen,1,"So from director's perspective, the largest visible block is red 7 (since orange hidden)."
t0c3ffdd,muse-glimmer-30b,main-116,visibility question,move,base,1,director view,seen,1,Chosen block = 6 (largest visible).
te090667,muse-glimmer-30b,main-116,visibility question,move,base,2,director view,seen,1,So you need to pick the largest block among those visible to director.
t7b32949,muse-glimmer-30b,main-116,visibility question,move,base,3,director view,seen,1,So largest to director is smallest to us: green 5.
tc1195e9,muse-glimmer-30b,main-116,visibility question,move,base,4,director view,seen,1,And the largest block among those visible is 2 (teal) because it's larger than 5 and 8.
t19ab616,muse-glimmer-30b,main-116,visibility question,move,base,5,director view,seen,1,"If director can see 6 and 8, largest he can see is 6."
tf9c4737,muse-glimmer-30b,main-117,visibility question,move,base,1,largest digit,seen,1,The largest block by number is 7.
t3de991f,muse-glimmer-30b,main-117,visibility question,move,base,2,director view,seen,1,Largest among those visible to director is 7.
te070aa1,muse-glimmer-30b,main-117,visibility question,move,base,3,largest digit,seen,1,The largest block he can see is 7 (since 7 >4 >2).
td98b49d,muse-glimmer-30b,main-117,visibility question,move,base,4,largest digit,seen,1,He means the block with the largest number among those he can see.
td771d2d,muse-glimmer-30b,main-117,visibility question,move,base,5,largest digit,seen,1,"So we need find the largest numbered block among visible_to_director. Visible are 2,4,7 => largest is 7."
tfd4e62d,muse-glimmer-30b,main-118,visibility question,move,base,1,largest digit,seen,1,"If visible are 8,3,7 => largest number is 8."
te9bf7bc,muse-glimmer-30b,main-118,visibility question,move,base,2,largest digit,seen,1,So you should move the block with the largest number among those visible to director.
tda179c3,muse-glimmer-30b,main-118,visibility question,move,base,3,director view,seen,1,"Director thinks largest block among those he can see. He sees 8,3,7. Largest is 8."
t5c158ad,muse-glimmer-30b,main-118,visibility question,move,base,4,largest digit,seen,1,"From director's perspective, the largest block among those he can see is the largest number among visible blocks."
td7fb8f3,muse-glimmer-30b,main-118,visibility question,move,base,5,largest digit,seen,1,Largest block by number? Largest number is 8.
t35b928c,muse-glimmer-30b,main-119,visibility question,move,base,1,director view,seen,1,I think the safe answer is visible blocks are 5 and 7. And largest visible is 5.
td9556c3,muse-glimmer-30b,main-119,visibility question,move,base,2,director view,seen,1,Largest among visible = orange 5 (assuming orange is bigger than purple).
taf85ee3,muse-glimmer-30b,main-119,visibility question,move,base,3,own view,unseen,1,"You see all blocks, so you know which is physically largest. Teal is largest."
tded78f4,muse-glimmer-30b,main-119,visibility question,move,base,4,director view,seen,1,Chosen = 5 (largest visible).
t263fe23,muse-glimmer-30b,main-119,visibility question,move,base,5,director view,seen,1,"So among visible blocks (5,7,2), the largest physical is orange 5."
t42a6b47,muse-glimmer-30b,main-120,visibility question,move,base,1,director view,seen,1,"Ok final decision: visible blocks are 1,4,9 (green hidden). Largest visible is 9."
t029febb,muse-glimmer-30b,main-120,visibility question,move,base,2,director view,seen,1,The director would think 9 is largest because it's biggest cube visible.
td5379b4,muse-glimmer-30b,main-120,visibility question,move,base,3,director view,seen,1,Then chosen block = 9 (largest visible).
t1299bb0,muse-glimmer-30b,main-120,visibility question,move,base,4,director view,seen,1,Orange 9 is largest among visible.
t48d4dd4,muse-glimmer-30b,main-120,visibility question,move,base,5,director view,seen,1,"That is the largest physical size among visible_to_director.

If all visible, largest is green 5."
te09d8f8,muse-glimmer-30b,main-121,visibility question,move,base,1,director view,seen,1,"If director says ""move the largest block"", he will refer to the largest among those he can see."
tf5cce9f,muse-glimmer-30b,main-121,visibility question,move,base,2,director view,seen,1,Largest among visible is blue (8). So chosen_block = 8.
t6d34328,muse-glimmer-30b,main-121,visibility question,move,base,3,director view,seen,1,Thus chosen block (largest physical among visible) is blue 8.
t2ea1180,muse-glimmer-30b,main-121,visibility question,move,base,4,director view,seen,1,"Then largest block among visible is 8, so move 8."
t32afdeb,muse-glimmer-30b,main-121,visibility question,move,base,5,director view,seen,1,"So you must move the block that the director believes is the largest (i.e., the largest among the blocks he can see)."
ta7693a5,muse-glimmer-30b,main-122,visibility question,move,base,1,largest digit,seen,1,"Let's choose visible [4,1,6] and chosen 6 assuming largest means largest number."
t314f2c0,muse-glimmer-30b,main-122,visibility question,move,base,2,director view,seen,1,Director can only refer to blocks he can see. So largest among visible blocks.
t50ef9af,muse-glimmer-30b,main-122,visibility question,move,base,3,director view,seen,1,"If director cannot see 2, the largest among visible (1,4,6) is blue 6 (maybe physically largest among those)."
t720a1b4,muse-glimmer-30b,main-122,visibility question,move,base,4,director view,seen,1,"Then visible_to_director = [4,1]. Largest block among them is 4 (orange is bigger than purple)."
te6012ff,muse-glimmer-30b,main-122,visibility question,move,base,5,largest digit,seen,1,"You know the numbers: 4,1,2,6. Largest is 6."
tdf15241,muse-glimmer-30b,main-123,visibility question,move,base,1,director view,seen,1,"If visible = [8,1,5] and largest physical among visible is 8."
t3f7899f,muse-glimmer-30b,main-123,visibility question,move,base,2,director view,seen,1,"So among visible (8,1,5), red 8 is largest by physical size."
tc5cc6f8,muse-glimmer-30b,main-123,visibility question,move,base,3,director view,seen,1,"If director cannot see 7, largest among visible is 8."
t89e00e7,muse-glimmer-30b,main-123,visibility question,move,base,4,director view,seen,1,"So we need find among blocks visible to director, which is physically largest."
t56bb77c,muse-glimmer-30b,main-123,visibility question,move,base,5,director view,seen,1,"If director says ""move the largest block"", the director refers to the block he can see that is largest (by physical size)."
t8e83537,muse-glimmer-30b,main-124,visibility question,move,base,1,director view,seen,1,"If director cannot see orange, the largest visible is yellow (8)."
t9d65154,muse-glimmer-30b,main-124,visibility question,move,base,2,director view,seen,1,"Largest among visible is 8 (yellow). Even though orange is physically larger, director doesn't see it."
t4dfd0c0,muse-glimmer-30b,main-124,visibility question,move,base,3,director view,seen,1,"Since he cannot see 4, he thinks largest is 8."
t2c41b10,muse-glimmer-30b,main-124,visibility question,move,base,4,director view,seen,1,"So visible blocks = 5,7,8. Chosen block = 8 (largest visible)."
t22e87e3,muse-glimmer-30b,main-124,visibility question,move,base,5,director view,seen,1,"Largest among visible by physical size: yellow 8 vs red 5 vs teal 7. Yellow looks largest among those, maybe larger than red."
t245f287,muse-glimmer-30b,main-125,visibility question,move,base,1,director view,seen,1,"So from his perspective, the largest block he can see is 7."
tb649248,muse-glimmer-30b,main-125,visibility question,move,base,2,director view,seen,1,"So you must move the block that is largest among those director can see, not largest overall."
t5e8c226,muse-glimmer-30b,main-125,visibility question,move,base,3,director view,seen,1,the director thinks largest block among those he can see is 7 (since 8 is hidden).
t2370fb2,muse-glimmer-30b,main-125,visibility question,move,base,4,director view,seen,1,"So largest among visible blocks. Visible blocks are 2,7,1. Largest is 7."
t68faf67,muse-glimmer-30b,main-125,visibility question,move,base,5,director view,seen,1,The director thinks the largest block he can see is 7.
t400c185,muse-glimmer-30b,main-126,visibility question,move,base,1,director view,seen,1,"Let's assume visible blocks are 3,1,6. Largest physical among them is 3 (orange)."
tc83b454,muse-glimmer-30b,main-126,visibility question,move,base,2,director view,seen,1,Chosen block = 2 (largest physical among visible).
t37d6636,muse-glimmer-30b,main-126,visibility question,move,base,3,largest digit,seen,1,Then largest number is 6. So you'd move block 6.
td50890c,muse-glimmer-30b,main-126,visibility question,move,base,4,director view,seen,1,So you should move the largest block among those visible to director.
ta537c8d,muse-glimmer-30b,main-126,visibility question,move,base,5,director view,seen,1,"The visible blocks are 1,2,3. Largest among those is 3."
td197ef9,muse-glimmer-30b,main-127,visibility question,move,base,1,largest digit,seen,1,So largest number among those is 9.
ta0663e9,muse-glimmer-30b,main-127,visibility question,move,base,2,largest digit,seen,1,Chosen block largest numerically = 9.
t29fc60c,muse-glimmer-30b,main-127,visibility question,move,base,3,director view,seen,1,"If he can see the purple block, he will refer to the purple 7 block as the largest."
t7ebb548,muse-glimmer-30b,main-127,visibility question,move,base,4,largest digit,seen,1,"If director can see all blocks, largest number is 9. So you move 9."
t9c9505f,muse-glimmer-30b,main-127,visibility question,move,base,5,largest digit,seen,1,Largest meaning the number painted on block. So pick max number among visible_to_director.
t29bf904,muse-glimmer-30b,main-128,visibility question,move,base,1,director view,seen,1,Largest block he can see is purple (5).
tb464836,muse-glimmer-30b,main-128,visibility question,move,base,2,director view,seen,1,"He can't see the blue 3, so the largest he can see is purple 5 (maybe)."
tefc4400,muse-glimmer-30b,main-128,visibility question,move,base,3,director view,seen,1,"If all visible, the largest physically is blue 3."
t971f4bc,muse-glimmer-30b,main-128,visibility question,move,base,4,director view,seen,1,Then largest visible is 5 (purple).
tfac4238,muse-glimmer-30b,main-128,visibility question,move,base,5,director view,seen,1,Now largest among visible: Need compare physical size. Blue 3 is biggest cube.
ta5e781f,muse-glimmer-30b,main-129,visibility question,move,base,1,director view,seen,1,So he would think green 3 is largest he can see.
t3baa8ce,muse-glimmer-30b,main-129,visibility question,move,base,2,director view,seen,1,So we need pick the physically largest among those the director can see.
td8cb42c,muse-glimmer-30b,main-129,visibility question,move,base,3,director view,seen,1,So choose block with greatest physical dimensions among those director can see.
tcdace54,muse-glimmer-30b,main-129,visibility question,move,base,4,director view,seen,1,Wait largest block among visible: green 3 looks bigger than blue 8?
tace6322,muse-glimmer-30b,main-129,visibility question,move,base,5,director view,seen,1,I'll go with chosen_block = 3 (physically largest visible).
t59f6f4c,muse-glimmer-30b,main-130,visibility question,move,base,1,director view,seen,1,So you should move the block that is the largest among those the director can see (as per his perspective).
t25edf7d,muse-glimmer-30b,main-130,visibility question,move,base,2,director view,seen,1,"So director says move largest block (by size). Director can see 9,5,4. Among those, largest is 9 (blue)."
t903b641,muse-glimmer-30b,main-130,visibility question,move,base,3,director view,seen,1,Largest block physically among visible: blue 9 is largest.
tac8c79e,muse-glimmer-30b,main-130,visibility question,move,base,4,director view,seen,1,"Then largest block among visible: blue 9 is largest, so move 9."
t2ce3b8a,muse-glimmer-30b,main-130,visibility question,move,base,5,director view,seen,1,So find largest block among those visible to director.
t735736b,muse-glimmer-30b,main-131,visibility question,move,base,1,director view,seen,1,Director cannot see purple (if occluded). Then largest visible is red 9.
t016b4f8,muse-glimmer-30b,main-131,visibility question,move,base,2,director view,seen,1,"If purple is hidden, largest visible is 9 (red)."
t66252e8,muse-glimmer-30b,main-131,visibility question,move,base,3,director view,seen,1,He thinks the largest visible block is red 9? Is red 9 larger than yellow 8? Visually red appears larger than yellow and orange.
tf8d1279,muse-glimmer-30b,main-131,visibility question,move,base,4,director view,seen,1,"Thus visible blocks: 8,2,9. Largest physical among them is 9 (red)."
t408b55d,muse-glimmer-30b,main-131,visibility question,move,base,5,largest digit,seen,1,Interpretation likely numeric largest.
t321e376,muse-glimmer-30b,main-132,visibility question,move,base,1,director view,seen,1,"So visible blocks are 2,9,7. Largest among them is 7 (orange)."
t5253d11,muse-glimmer-30b,main-132,visibility question,move,base,2,director view,seen,1,Largest visible block is 9.
t9151b3b,muse-glimmer-30b,main-132,visibility question,move,base,3,director view,seen,1,Largest block he can see is the orange 7 (since blue is larger but hidden).
t816da07,muse-glimmer-30b,main-132,visibility question,move,base,4,director view,seen,1,"If director cannot see blue 3, the largest he can see is orange 7 (assuming it's larger than red 9)."
t83b793f,muse-glimmer-30b,main-132,visibility question,move,base,5,director view,seen,1,"So director sees 2,9,7. Among those, physically largest is 7 (orange)."
t8608d9b,muse-glimmer-30b,main-133,visibility question,move,base,1,largest digit,seen,1,Largest number among them is 7.
t73a027d,muse-glimmer-30b,main-133,visibility question,move,base,2,largest digit,seen,1,"Visible blocks numbers: 5,1,7. Largest is 7."
t0954347,muse-glimmer-30b,main-133,visibility question,move,base,3,director view,seen,1,The largest block he can see is the green 1 (physically largest among visible).
t4cb7be5,muse-glimmer-30b,main-133,visibility question,move,base,4,largest digit,seen,1,So you need to find largest block number among those visible to director.
t128bdb2,muse-glimmer-30b,main-133,visibility question,move,base,5,director view,seen,1,So largest among visible is green 1.
tbe8061a,muse-glimmer-30b,main-134,visibility question,move,base,1,director view,seen,1,"He sees blocks 3,2,1. Largest among those is 3."
t3915677,muse-glimmer-30b,main-134,visibility question,move,base,2,director view,seen,1,"But careful: Director may not see the largest block? If director cannot see red? No red is leftmost, should be visible."
tf7d6a7d,muse-glimmer-30b,main-134,visibility question,move,base,3,director view,seen,1,"In typical director task, the participant moves the block the director intended, which is the largest among visible blocks. So you would move red 3."
t1d38300,muse-glimmer-30b,main-134,visibility question,move,base,4,director view,seen,1,So you move the block that is largest among those visible to director.
t7bb4fec,muse-glimmer-30b,main-134,visibility question,move,base,5,director view,seen,1,"Then director sees red (3), blue (2), orange (1). Largest among those by physical size is red (3)."
t4d49593,muse-glimmer-30b,main-135,visibility question,move,base,1,largest digit,seen,1,"If all visible, largest number is 6 (blue)."
t1649a12,muse-glimmer-30b,main-135,visibility question,move,base,2,director view,seen,1,"So if yellow hidden, largest visible is purple 4."
t97c86a8,muse-glimmer-30b,main-135,visibility question,move,base,3,director view,seen,1,"Thus visible: 4,6,2. Largest among those is 4 (purple)."
t00d00ec,muse-glimmer-30b,main-135,visibility question,move,base,4,director view,seen,1,So largest visible to him is 3.
te2c957b,muse-glimmer-30b,main-135,visibility question,move,base,5,director view,seen,1,Now largest physical block among visible: purple 4 is biggest.
t15b5cf9,muse-glimmer-30b,main-136,visibility question,move,base,1,director view,seen,1,So largest visible is teal 6.
t36c22df,muse-glimmer-30b,main-136,visibility question,move,base,2,director view,seen,1,"Thus visible blocks: 6,1,7. Largest physical is 6 (teal)."
td60d7fe,muse-glimmer-30b,main-136,visibility question,move,base,3,director view,seen,1,Largest block he can see is 6 (physically largest among visible).
t90fa026,muse-glimmer-30b,main-136,visibility question,move,base,4,director view,seen,1,chosen_block = 6 (largest physical among visible).
t1650aae,muse-glimmer-30b,main-136,visibility question,move,base,5,director view,seen,1,"Thus director sees 6,1,7. Largest is 6."
t36d958e,muse-glimmer-30b,main-137,visibility question,move,base,1,director view,seen,1,So director thinks largest block is the largest among those he can see.
t4a4dedf,muse-glimmer-30b,main-137,visibility question,move,base,2,director view,seen,1,So largest visible is purple 8.
t8658c0d,muse-glimmer-30b,main-137,visibility question,move,base,3,director view,seen,1,So yes largest visible is red 6.
td6150f7,muse-glimmer-30b,main-137,visibility question,move,base,4,director view,seen,1,"Since you know which blocks he can see, you need to move the largest among visible ones."
t4996b76,muse-glimmer-30b,main-137,visibility question,move,base,5,director view,seen,1,"director sees 6 and 8, and largest visible is 6 (red)."
t488b7af,muse-glimmer-30b,main-138,visibility question,move,base,1,director view,seen,1,So largest visible might be teal 7 or orange 4? Teal looks maybe slightly larger than orange. So 7.
tafb9c42,muse-glimmer-30b,main-138,visibility question,move,base,2,director view,seen,1,Largest block physically among visible is 7 (teal is biggest).
t16c36c6,muse-glimmer-30b,main-138,visibility question,move,base,3,largest digit,seen,1,Chosen block = largest number among visible = 7.
tc15dc8f,muse-glimmer-30b,main-138,visibility question,move,base,4,largest digit,seen,1,So we need largest number among visible_to_director.
t9708692,muse-glimmer-30b,main-138,visibility question,move,base,5,director view,seen,1,Largest block among visible is 7 (numerically) or physically maybe 7 is largest.
t644f044,muse-glimmer-30b,main-139,visibility question,move,base,1,largest digit,seen,1,All cubes same size. So largest number is 9.
tf3a179e,muse-glimmer-30b,main-139,visibility question,move,base,2,largest digit,seen,1,So we need find max number among visible blocks to director.
t7cb7a20,muse-glimmer-30b,main-139,visibility question,move,base,3,largest digit,seen,1,All cubes same size. So largest number? Probably largest number among visible blocks.
tb31832b,muse-glimmer-30b,main-139,visibility question,move,base,4,largest digit,seen,1,"If green hidden, largest visible is 9 still (9 >8>3)."
t62798ff,muse-glimmer-30b,main-139,visibility question,move,base,5,largest digit,seen,1,"Blocks are cubes, same size. So largest number is 9."
t656c44e,muse-glimmer-30b,main-140,visibility question,move,base,1,director view,seen,1,"Let's assume director can see all four. Visible = [3,4,8,7]. Largest physical = 3."
t4d3b5eb,muse-glimmer-30b,main-140,visibility question,move,base,2,largest digit,seen,1,"Visible numbers: 3,8,7 => largest is 8."
tec3c116,muse-glimmer-30b,main-140,visibility question,move,base,3,director view,seen,1,So the largest he can see is the orange 4.
t4cd4c0e,muse-glimmer-30b,main-140,visibility question,move,base,4,largest digit,seen,1,"Largest block: largest number? Blocks numbers are 3,4,8,7. Largest is 8."
tbd779a0,muse-glimmer-30b,main-140,visibility question,move,base,5,largest digit,seen,1,"Among blocks he can see, which is largest number? He sees 3,8,7 (if orange hidden). Largest is 8."
tab9c36f,muse-glimmer-30b,main-141,visibility question,move,base,1,director view,seen,1,"Visible blocks: 8,7,2. Which is physically largest? Need size. Yellow 7 appears biggest."
t6b86104,muse-glimmer-30b,main-141,visibility question,move,base,2,director view,seen,1,"If director cannot see red, his largest visible is yellow (7)."
t0c1e281,muse-glimmer-30b,main-141,visibility question,move,base,3,director view,seen,1,So you need to find the largest block among those visible to director.
tb7cca5a,muse-glimmer-30b,main-141,visibility question,move,base,4,director view,seen,1,"Now largest block among those visible: Red is small, Green is larger. So largest visible is green with number 2."
t3c708b4,muse-glimmer-30b,main-141,visibility question,move,base,5,director view,seen,1,The director thinks the largest block is the largest among those he can see (by physical size).
t4eedb20,muse-glimmer-30b,main-142,visibility question,move,base,1,director view,seen,1,"So among visible blocks, largest physical size is teal 9"
t32fcbd1,muse-glimmer-30b,main-142,visibility question,move,base,2,director view,seen,1,"Let's assume visible blocks are 4,9,7. The largest visible is 9."
t7b402cf,muse-glimmer-30b,main-142,visibility question,move,base,3,director view,seen,1,"Then visible blocks are 4,9,7. Largest is 9."
t1cc6e84,muse-glimmer-30b,main-142,visibility question,move,base,4,director view,seen,1,Thus chosen block = 9 (largest among visible).
t19e4c15,muse-glimmer-30b,main-142,visibility question,move,base,5,director view,seen,1,Largest among those visible is teal 9 (since teal is larger than yellow).
t4e2202d,muse-glimmer-30b,main-143,visibility question,move,base,1,director view,seen,1,You should move the block that is largest among those visible to director.
t355ec82,muse-glimmer-30b,main-143,visibility question,move,base,2,director view,seen,1,"From earlier hypothesis, director sees 1,5,7 but not 6. Largest among those is 7 (size)."
te7bb895,muse-glimmer-30b,main-143,visibility question,move,base,3,director view,seen,1,"Largest block among all is 7 (green). Director can see 7, so he refers to 7."
tc0bcca9,muse-glimmer-30b,main-143,visibility question,move,base,4,director view,seen,1,"From his perspective, he sees blocks 1,5,6. The largest among those is block1 (purple)."
tc4aef59,muse-glimmer-30b,main-143,visibility question,move,base,5,director view,seen,1,"So among visible 1,5,6, largest is 1 (purple)."
ta2aa66e,muse-glimmer-30b,main-144,visibility question,move,base,1,director view,seen,1,So chosen block is the largest visible to director.
t58813d4,muse-glimmer-30b,main-144,visibility question,move,base,2,director view,seen,1,Largest among visible is orange 8 (size maybe larger than yellow).
t5d56e3b,muse-glimmer-30b,main-144,visibility question,move,base,3,director view,seen,1,And chosen_block = 8 (largest visible physically).
t185014d,muse-glimmer-30b,main-144,visibility question,move,base,4,director view,seen,1,Chosen block is 8 (largest visible).
tf65f737,muse-glimmer-30b,main-144,visibility question,move,base,5,director view,seen,1,Question B: largest block among visible is orange 8 (since red maybe hidden).
te242838,muse-glimmer-30b,main-145,visibility question,move,base,1,director view,seen,1,"Now largest block among visible. Physical size: teal small, yellow tiny, green large. So largest physical is green 8."
t6c80800,muse-glimmer-30b,main-145,visibility question,move,base,2,director view,seen,1,"So visible blocks are 4,3,8. Largest block physically is 8 (green)."
t010eccb,muse-glimmer-30b,main-145,visibility question,move,base,3,director view,seen,1,Largest block among visible is green 8 (physically largest).
tdc208c8,muse-glimmer-30b,main-145,visibility question,move,base,4,director view,seen,1,The largest block among those he can see is 8 (green).
t0b632ee,muse-glimmer-30b,main-145,visibility question,move,base,5,director view,seen,1,Largest among visible is 8 (green).
tf2df4be,muse-glimmer-30b,main-146,visibility question,move,base,1,director view,seen,1,"If only blue and yellow visible, largest physical is blue (8)."
t5f3360d,muse-glimmer-30b,main-146,visibility question,move,base,2,director view,seen,1,"If director cannot see orange (6), then largest visible is blue 8."
t32aeb36,muse-glimmer-30b,main-146,visibility question,move,base,3,director view,seen,1,So we need the largest block among those visible to director.
tfce291b,muse-glimmer-30b,main-146,visibility question,move,base,4,largest digit,seen,1,So we need find the largest numbered block that is visible to director.
tc131bc3,muse-glimmer-30b,main-146,visibility question,move,base,5,director view,seen,1,The director can only refer to blocks he can see. So largest among visible blocks.
t33059eb,muse-glimmer-30b,main-147,visibility question,move,base,1,director view,seen,1,"So among visible 2,7,5, the largest physical is purple 2."
t17f0bbd,muse-glimmer-30b,main-147,visibility question,move,base,2,director view,seen,1,The largest block visible is 2 (purple). So chosen_block is 2.
ta0054b2,muse-glimmer-30b,main-147,visibility question,move,base,3,director view,seen,1,The director sees three blocks. Largest among them is purple 2 (maybe larger than red).
t59bca10,muse-glimmer-30b,main-147,visibility question,move,base,4,director view,seen,1,"If teal is hidden, then largest block visible to director is blue 3 (since blue is largest among visible)."
t0b7810c,muse-glimmer-30b,main-147,visibility question,move,base,5,director view,seen,1,Then largest block director can see is purple 2 (since purple appears bigger than red).
ta1b235f,muse-glimmer-30b,main-148,visibility question,move,base,1,director view,seen,1,So we move the physically largest among those he can see. That's blue 3.
t33addc7,muse-glimmer-30b,main-148,visibility question,move,base,2,largest digit,seen,1,So we need largest number among visible_to_director.
ta9a274f,muse-glimmer-30b,main-148,visibility question,move,base,3,director view,seen,1,Largest visible to director is 7 (purple).
t42ff4a4,muse-glimmer-30b,main-148,visibility question,move,base,4,director view,seen,1,Blue is bigger but not visible. So largest visible is red (9).
t8e023f8,muse-glimmer-30b,main-148,visibility question,move,base,5,director view,seen,1,Largest visible is purple 7 (since purple looks larger than red).
t5980960,muse-glimmer-30b,main-149,visibility question,move,base,1,director view,seen,1,So you need to find the largest block among those visible to director.
t87582d2,muse-glimmer-30b,main-149,visibility question,move,base,2,director view,seen,1,"So chosen block is the largest among visible_to_director blocks, according to actual physical size."
t607df9a,muse-glimmer-30b,main-149,visibility question,move,base,3,director view,seen,1,chosen_block = 1 (largest visible is yellow 1).
te6b6f5c,muse-glimmer-30b,main-149,visibility question,move,base,4,director view,seen,1,So chosen_block is the number of the block that is largest in physical size among those visible to director.
t6b4a597,muse-glimmer-30b,main-149,visibility question,move,base,5,director view,seen,1,So you need to move the block that is the largest among those visible to director.
tc185c7a,muse-glimmer-30b,main-150,visibility question,move,base,1,largest digit,seen,1,"If purple is also visible, largest would be 6? Wait 7 >6. So still 7."
t208164b,muse-glimmer-30b,main-150,visibility question,move,base,2,director view,seen,1,"If purple hidden, director sees 4,3,7. Largest among those is 7."
t2842c1f,muse-glimmer-30b,main-150,visibility question,move,base,3,largest digit,seen,1,"Let's assume ""largest block"" means largest number, as typical."
tfff4742,muse-glimmer-30b,main-150,visibility question,move,base,4,director view,seen,1,Chosen_block = 3 (largest visible).
t6dd36f8,muse-glimmer-30b,main-150,visibility question,move,base,5,director view,seen,1,"Among visible, orange is largest. So chosen_block = 3."
tc8f814b,muse-glimmer-30b,main-151,visibility question,move,base,1,director view,seen,1,"The director can see 3,9,1. Of those, the orange 3 looks biggest."
tbe91a04,muse-glimmer-30b,main-151,visibility question,move,base,2,director view,seen,1,"So he says move largest block he can see, which is 3."
td03c109,muse-glimmer-30b,main-151,visibility question,move,base,3,director view,seen,1,"Among visible blocks, largest is 3 (orange)."
tf6cbd3c,muse-glimmer-30b,main-151,visibility question,move,base,4,director view,seen,1,He intends the block that is physically largest among those he can see.
t922dc97,muse-glimmer-30b,main-151,visibility question,move,base,5,director view,seen,1,Largest block he sees is 3 (biggest).
t943d4b2,muse-glimmer-30b,main-152,visibility question,move,base,1,director view,seen,1,The director refers to the largest block he can see.
t23a47cf,muse-glimmer-30b,main-152,visibility question,move,base,2,director view,seen,1,"If he cannot see green (1), then visible blocks are blue (2), red (7), orange (3). Among those, largest physically is blue (2) (medium)."
t28c181f,muse-glimmer-30b,main-152,visibility question,move,base,3,director view,seen,1,"If director cannot see green block, he thinks the largest among visible blocks is blue (2)."
tb2dce5c,muse-glimmer-30b,main-152,visibility question,move,base,4,director view,seen,1,"If director cannot see green, then largest visible is blue (2)."
tfccf91d,muse-glimmer-30b,main-152,visibility question,move,base,5,director view,seen,1,Chosen block = largest physical among visible = blue 2.
t0f61817,muse-glimmer-30b,main-153,visibility question,move,base,1,largest digit,seen,1,Largest number is 6. So chosen block is 6 (purple).
ta58262b,muse-glimmer-30b,main-153,visibility question,move,base,2,director view,seen,1,"director can see 4,3,6 but not 2 (hidden by partition). Largest visible is 6."
t93c5c5f,muse-glimmer-30b,main-153,visibility question,move,base,3,largest digit,seen,1,So largest block likely means numerically largest number.
te7a7c64,muse-glimmer-30b,main-153,visibility question,move,base,4,largest digit,seen,1,"The largest among those visible is the biggest number among 4,3,6 = 6."
t9717193,muse-glimmer-30b,main-153,visibility question,move,base,5,director view,seen,1,"Assuming director sees 4,3,6. Largest is 6."
ta7793a9,muse-glimmer-30b,main-154,visibility question,move,base,1,director view,seen,1,So the largest block he can see is blue 7 (maybe).
tfa8e3c3,muse-glimmer-30b,main-154,visibility question,move,base,2,director view,seen,1,So you should move the largest block that is visible to director.
t4d8404c,muse-glimmer-30b,main-154,visibility question,move,base,3,director view,seen,1,Largest block visible to director is 7 (largest overall).
t8ae4e9f,muse-glimmer-30b,main-154,visibility question,move,base,4,director view,seen,1,"If director says ""move the largest block"", he means physically largest among those he can see. That's 7."
ta78916b,muse-glimmer-30b,main-154,visibility question,move,base,5,director view,seen,1,"If director can see blue 7, purple 9, orange 1, but not teal 4, then largest visible is blue 7."
t227547e,muse-glimmer-30b,main-155,visibility question,move,base,1,director view,seen,1,"If visible blocks are 8,9,5 (and not 3), then largest physical among them is green 9 (biggest)."
t399d616,muse-glimmer-30b,main-155,visibility question,move,base,2,director view,seen,1,Chosen block = largest among visible = green 9 (physical size).
tf9d8d1a,muse-glimmer-30b,main-155,visibility question,move,base,3,director view,seen,1,Then he would refer to largest among visible: green 9 is largest among visible? Orange 8 looks smaller than green. So yes 9.
td88f991,muse-glimmer-30b,main-155,visibility question,move,base,4,largest digit,seen,1,"I'll assume visible blocks are 8,9,5. Largest number among them is 9."
t4ee179a,muse-glimmer-30b,main-155,visibility question,move,base,5,director view,seen,1,So you should pick the largest among the blocks visible to director.
t179f363,muse-glimmer-30b,main-156,visibility question,move,base,1,director view,seen,1,"He sees 8,1,6. Physically, 8 is largest, 1 is medium, 6 is medium."
t4299bd5,muse-glimmer-30b,main-156,visibility question,move,base,2,director view,seen,1,"If director cannot see 8, he will think the largest visible block is 6 (teal)."
t7baf6d5,muse-glimmer-30b,main-156,visibility question,move,base,3,director view,seen,1,So largest visible is 8.
t7638bcd,muse-glimmer-30b,main-156,visibility question,move,base,4,director view,seen,1,So physical largest visible to director is yellow 8 (also largest overall).
t9259e1d,muse-glimmer-30b,main-156,visibility question,move,base,5,director view,seen,1,He thinks largest block among those he can see.
tfa4ad9d,muse-glimmer-30b,main-157,visibility question,move,base,1,director view,seen,1,So you would move the largest block among those visible to director.
t21e6ab7,muse-glimmer-30b,main-157,visibility question,move,base,2,largest digit,seen,1,"So ""largest block"" means largest number among visible blocks to director."
tee8a520,muse-glimmer-30b,main-157,visibility question,move,base,3,largest digit,seen,1,Even though actual largest block in scene is 7 anyway (7 >6 >3 >2).
t123acdf,muse-glimmer-30b,main-157,visibility question,move,base,4,largest digit,seen,1,"Among blocks he can see, which is largest? Numbers: 6,3,7. Largest is 7."
t36d65a4,muse-glimmer-30b,main-157,visibility question,move,base,5,largest digit,seen,1,So you need to find max number among visible_to_director blocks.
taa8ad08,muse-glimmer-30b,main-158,visibility question,move,base,1,director view,seen,1,Then largest block among those visible is 6 (green).
tda47ae3,muse-glimmer-30b,main-158,visibility question,move,base,2,largest digit,seen,1,"Block numbers: 6, 8, 3, 1. Largest overall is 8."
t98264ce,muse-glimmer-30b,main-158,visibility question,move,base,3,director view,seen,1,"Visible to director: green 6, teal 8, red 1 (assuming). Among those, physically largest is green 6 (since teal is tiny, red is medium)."
t05f1e4a,muse-glimmer-30b,main-158,visibility question,move,base,4,director view,seen,1,"Thus visible to director: 6,8,1. Largest block among those is 6 (green)."
t63aaccd,muse-glimmer-30b,main-158,visibility question,move,base,5,director view,seen,1,"Since director cannot see blue 3 (maybe), the largest visible is green 6 (still largest)."
t797c9ce,muse-glimmer-30b,main-159,visibility question,move,base,1,largest digit,seen,1,"Wait we have 4,8,2,5. Largest is 8. So coincidentally same. But if teal were larger, say 9, it would be different."
t7898b5d,muse-glimmer-30b,main-159,visibility question,move,base,2,director view,seen,1,So he thinks the largest block he can see is the blue 4.
t1d552b8,muse-glimmer-30b,main-159,visibility question,move,base,3,director view,seen,1,"The director can see blue 4, green 8, orange 2. Among those, largest is blue 4."
ta09ef3d,muse-glimmer-30b,main-159,visibility question,move,base,4,director view,seen,1,"But you should move the block that the director intends, which is the largest block he can see."
t980f4b9,muse-glimmer-30b,main-159,visibility question,move,base,5,director view,seen,1,"I think classic answer is director sees 4,8,2 only. Largest among those is 4."
tfbf2148,muse-glimmer-30b,main-160,visibility question,move,base,1,largest digit,seen,1,"However, there is also block 5 which is larger? No 5 <9."
t792972c,muse-glimmer-30b,main-160,visibility question,move,base,2,director view,seen,1,Largest among visible: red 8 is largest in size.
tbb92b53,muse-glimmer-30b,main-160,visibility question,move,base,3,director view,seen,1,"So director sees 9,7,8. Largest visible is 9 (purple)."
t971e1e2,muse-glimmer-30b,main-160,visibility question,move,base,4,largest digit,seen,1,So you need to find the largest number among visible_to_director blocks.
t67b34c9,muse-glimmer-30b,main-160,visibility question,move,base,5,director view,seen,1,So director will pick the physically largest block among those he can see. That's orange (5).
t2ee42f8,muse-glimmer-30b,main-001,,move,base,1,largest digit,seen,1,Thus largest number among visible blocks.
t95950f4,muse-glimmer-30b,main-001,,move,base,2,largest digit,seen,1,"So ""largest block"" likely means largest number. So 7."
t7703354,muse-glimmer-30b,main-001,,move,base,3,director view,seen,1,"Let's assume teal is physically largest. Then if director cannot see it, he would think yellow is largest. So you move 4."
t0873e9b,muse-glimmer-30b,main-001,,move,base,4,director view,seen,1,So director would think the biggest he sees is yellow 4.
t6a464b1,muse-glimmer-30b,main-001,,move,base,5,largest digit,seen,1,Then visible numbers are 7 and 4. Largest is 7.
tdaa072f,muse-glimmer-30b,main-002,,move,base,1,director view,seen,1,"the director cannot see the 8, so the largest block he can see is 2 (since 2 is larger than 1? Or larger size)."
t6b41287,muse-glimmer-30b,main-002,,move,base,2,director view,seen,1,"director's perception of largest among visible blocks: orange 2 is larger than blue 1, so largest is orange 2."
tf20da75,muse-glimmer-30b,main-002,,move,base,3,director view,seen,1,"If partition occludes both purple and orange, then only blue 1 is visible, so director refers to block 1."
t68e3dea,muse-glimmer-30b,main-002,,move,base,4,director view,seen,1,Which is larger physically? Let's assume orange 2 is the largest among visible.
taa0eecd,muse-glimmer-30b,main-002,,move,base,5,director view,seen,1,"So director sees blue 1 and orange 2, largest is blue 1."
t1ced029,muse-glimmer-30b,main-003,,move,base,1,director view,seen,1,So visible blocks are 7 and 4. Largest visible is 7.
t287481f,muse-glimmer-30b,main-003,,move,base,2,largest digit,seen,1,"Among visible blocks, largest number is? 7 vs 4 => 7."
tc83e166,muse-glimmer-30b,main-003,,move,base,3,director view,seen,1,Director sees 4 and 7. So largest visible is 4.
t7a78001,muse-glimmer-30b,main-003,,move,base,4,director view,seen,1,Thus director sees 7 and 4. Largest physical is 4 (purple).
t8ce74d4,muse-glimmer-30b,main-003,,move,base,5,director view,seen,1,"Largest block among those visible to director: 7 vs 4, largest is 7."
t1951f7b,muse-glimmer-30b,main-004,,move,base,1,director view,seen,1,Thus director sees blocks 7 and 9. Largest physical is 7.
ta4c3bfd,muse-glimmer-30b,main-004,,move,base,2,director view,seen,1,So largest visible is 9 (since 7 and 9 visible).
t26beea2,muse-glimmer-30b,main-004,,move,base,3,director view,seen,1,Thus largest visible is green 7.
tab246af,muse-glimmer-30b,main-004,,move,base,4,director view,seen,1,Largest physical size among visible blocks: green 7 looks larger than blue 9. So director refers to block 7.
t9899440,muse-glimmer-30b,main-004,,move,base,5,director view,seen,1,"So he instructs to move the largest block he can see, i.e., the green 7."
t71b24d1,muse-glimmer-30b,main-005,,move,base,1,largest digit,seen,1,So find the maximum number among blocks visible to director.
t050087d,muse-glimmer-30b,main-005,,move,base,2,director view,seen,1,Largest block among visible to director.
t8a30fad,muse-glimmer-30b,main-005,,move,base,3,largest digit,seen,1,Largest block by number is 7.
t3143f0d,muse-glimmer-30b,main-005,,move,base,4,director view,seen,1,"If director can't see blue, largest visible is 4."
t5b2c993,muse-glimmer-30b,main-005,,move,base,5,largest digit,seen,1,"So ""move the largest block"" means move the block with the largest number that the director can see."
t1d3b68c,muse-glimmer-30b,main-006,,move,base,1,director view,seen,1,"From director's perspective, visible blocks are red 9 and blue 2. Largest is 9."
tdd0f93f,muse-glimmer-30b,main-006,,move,base,2,largest digit,seen,1,You know largest overall is 9 (since 9 >5>2).
td566333,muse-glimmer-30b,main-006,,move,base,3,largest digit,seen,1,Largest (numerically) is 9.
te0dd609,muse-glimmer-30b,main-006,,move,base,4,director view,seen,1,"So director would intend the blue block (number 2). Because from his view, blue is largest visible."
t8e26f44,muse-glimmer-30b,main-006,,move,base,5,largest digit,seen,1,"Simplify: Most likely answer is 9, as largest number visible."
t9f5a502,muse-glimmer-30b,main-007,,move,base,1,director view,seen,1,So he'd refer to largest visible block which is purple.
t0f2a4df,muse-glimmer-30b,main-007,,move,base,2,director view,seen,1,So physical largest among visible purple and yellow is purple. So answer 6.
t5ce265c,muse-glimmer-30b,main-007,,move,base,3,director view,seen,1,"The director can only refer to blocks he can see. So we need find among visible blocks, which is physically largest."
t4b6f01c,muse-glimmer-30b,main-007,,move,base,4,director view,seen,1,"among blocks director can see, the largest physical size is purple (6) vs yellow (4)."
t0ad0a77,muse-glimmer-30b,main-007,,move,base,5,director view,seen,1,So he only sees purple and yellow. The largest among those is purple.
tc296200,muse-glimmer-30b,main-008,,move,base,1,director view,seen,1,"If he says ""largest block"", he means the largest among those he can see (by size)."
t62b326d,muse-glimmer-30b,main-008,,move,base,2,director view,seen,1,Thus director sees purple and orange. Largest physical among them is purple (maybe).
teef4c9f,muse-glimmer-30b,main-008,,move,base,3,director view,seen,1,"The largest block physically is the purple 1, which is visible."
tb2c7784,muse-glimmer-30b,main-008,,move,base,4,largest digit,seen,1,"So find which numbers are visible to director, pick max."
t5ce4d0d,muse-glimmer-30b,main-008,,move,base,5,director view,seen,1,"If director says ""move the largest block"", he refers to largest among blocks he can see."
t49a51fb,muse-glimmer-30b,main-009,,move,base,1,director view,seen,1,the largest block the director can see is the orange 9 (since green is hidden).
t760bbde,muse-glimmer-30b,main-009,,move,base,2,director view,seen,1,Thus visible blocks are 3 and 9. Largest is 3.
tf776679,muse-glimmer-30b,main-009,,move,base,3,director view,seen,1,So largest visible is orange 9.
t2bb576f,muse-glimmer-30b,main-009,,move,base,4,director view,seen,1,Thus director can see all three blocks. Then largest block is green 3. So move 3.
t168f260,muse-glimmer-30b,main-009,,move,base,5,director view,seen,1,Thus largest visible is orange 9.
t2a77d3d,muse-glimmer-30b,main-010,,move,base,1,director view,seen,1,"Thus director can see all three blocks: 2,7,8. Largest is 8."
t573cb77,muse-glimmer-30b,main-010,,move,base,2,largest digit,seen,1,"If director can see teal 7, then largest visible is 8 still (since 8 >7)."
t009b85a,muse-glimmer-30b,main-010,,move,base,3,largest digit,seen,1,The largest block overall (by number) is 8.
t606c715,muse-glimmer-30b,main-010,,move,base,4,largest digit,seen,1,"So largest visible is max(2,8)=8."
tf49dd16,muse-glimmer-30b,main-010,,move,base,5,largest digit,seen,1,Largest number is 8. So move block 8.
t9e46e02,muse-glimmer-30b,main-011,,move,base,1,director view,seen,1,Then largest visible is teal (4).
t3bf3edc,muse-glimmer-30b,main-011,,move,base,2,director view,seen,1,"If physical size, largest among visible: teal appears larger than purple. So move 4."
t5a71f08,muse-glimmer-30b,main-011,,move,base,3,director view,seen,1,Thus director sees 4 and 3. Largest physically is 4 (teal). Purple is smaller.
t009bc96,muse-glimmer-30b,main-011,,move,base,4,director view,seen,1,So the largest visible block is the teal one (4).
taa93904,muse-glimmer-30b,main-011,,move,base,5,director view,seen,1,Then he only sees teal and purple. Largest is teal (4).
ta28ab95,muse-glimmer-30b,main-012,,move,base,1,director view,seen,1,Thus largest visible is blue 2.
te42238b,muse-glimmer-30b,main-012,,move,base,2,director view,seen,1,"If director says ""move the largest block"", he refers to the largest among visible: 5."
t6c8f109,muse-glimmer-30b,main-012,,move,base,3,director view,seen,1,"From director's perspective, the largest visible block is green 5 (since blue hidden)."
t8a133f6,muse-glimmer-30b,main-012,,move,base,4,largest digit,seen,1,largest block is the one with largest number among those visible to director.
tb84b537,muse-glimmer-30b,main-012,,move,base,5,director view,seen,1,"From his perspective, the largest visible block is the blue 2 (since green is hidden)."
t672623c,muse-glimmer-30b,main-013,,move,base,1,director view,seen,1,"Which is largest among visible? Physically, green 5 looks larger than purple 9. So answer 5."
t06d8a49,muse-glimmer-30b,main-013,,move,base,2,largest digit,seen,1,So we need find max number among blocks visible to director.
tf26485b,muse-glimmer-30b,main-013,,move,base,3,largest digit,seen,1,"All blocks are cubes, same size. So largest means numerically largest number."
tb643e9d,muse-glimmer-30b,main-013,,move,base,4,largest digit,seen,1,Then pick the largest number among visible blocks.
td03f53c,muse-glimmer-30b,main-013,,move,base,5,largest digit,seen,1,Often these puzzles ask about which block the director thinks is largest based on visible numbers.
tcbb4379,muse-glimmer-30b,main-014,,move,base,1,director view,seen,1,Thus director sees 5 and 2. Largest among those visible is 5.
tdf33928,muse-glimmer-30b,main-014,,move,base,2,director view,seen,1,Largest among visible blocks to director. Visible blocks are 5 and 2. Largest is 5.
t7cc87c3,muse-glimmer-30b,main-014,,move,base,3,director view,seen,1,"From director's perspective, largest among visible blocks is 5 (since 8 is hidden)."
t8d93c6c,muse-glimmer-30b,main-014,,move,base,4,director view,seen,1,Thus visible blocks to director: 5 and 2. Largest among those is 5.
t8291376,muse-glimmer-30b,main-014,,move,base,5,director view,seen,1,"The director can see 5 and 2, largest is 5."
tb8fc525,muse-glimmer-30b,main-015,,move,base,1,director view,seen,1,Thus director sees yellow and red. Largest physical is yellow. So answer is 9.
t4af4e61,muse-glimmer-30b,main-015,,move,base,2,director view,seen,1,So he only sees orange 6 and red 2. The largest (physical) among them is red.
t37539b4,muse-glimmer-30b,main-015,,move,base,3,director view,seen,1,We need largest block that director can see.
t2e6a595,muse-glimmer-30b,main-015,,move,base,4,director view,seen,1,"Then ""move the largest block"" refers to the only visible block, so number 2."
t5643822,muse-glimmer-30b,main-015,,move,base,5,director view,seen,1,Maybe the biggest block is the yellow 9. Is it visible to director? Likely yes.
ta04eadf,muse-glimmer-30b,main-016,,move,base,1,director view,seen,1,"I'll assume director can see all three blocks, and largest physical is orange (2)."
ta4bc028,muse-glimmer-30b,main-016,,move,base,2,director view,seen,1,"So largest physically is orange (2). If director can see all three, he'll pick orange."
t19e3c42,muse-glimmer-30b,main-016,,move,base,3,director view,seen,1,All visible. Then largest block is orange (physically). Its number is 2.
tdfd69c4,muse-glimmer-30b,main-016,,move,base,4,director view,seen,1,"If director can see red and yellow, the largest block is yellow (larger than red). So move 5."
t14796af,muse-glimmer-30b,main-016,,move,base,5,director view,seen,1,"Director can only see some blocks. Among those visible, pick the largest physical size."
taaa87c0,muse-glimmer-30b,main-017,,move,base,1,largest digit,seen,1,Largest block by number is 9.
t93c0ef1,muse-glimmer-30b,main-017,,move,base,2,director view,seen,1,"Let's assume director sees green 9 and teal 5, largest is 9."
tee57f1c,muse-glimmer-30b,main-017,,move,base,3,largest digit,seen,1,"So among visible blocks, pick the largest number. Visible blocks are 9 and 7. Largest is 9."
t2dba69b,muse-glimmer-30b,main-017,,move,base,4,largest digit,seen,1,So he thinks largest visible is max of 9 and 5 = 9.
t817f2ba,muse-glimmer-30b,main-017,,move,base,5,largest digit,seen,1,"All cubes look same size? Green, teal, purple appear similar size. Purple maybe slightly tilted? Might appear same. Probably number."
tb5b3099,muse-glimmer-30b,main-018,,move,base,1,director view,seen,1,"If teal is hidden, visible are 4 and 8. Largest physical is 8 (orange). So move 8."
t4c843f9,muse-glimmer-30b,main-018,,move,base,2,director view,seen,1,"If director can see 1 and 8, largest physically is 1 (teal)."
t11c9417,muse-glimmer-30b,main-018,,move,base,3,director view,seen,1,The director intends the largest block they can see.
tb47453b,muse-glimmer-30b,main-018,,move,base,4,largest digit,seen,1,Largest visible is 8 (since 8 >1).
t790a51d,muse-glimmer-30b,main-018,,move,base,5,director view,seen,1,Largest visible block is 1 (biggest physical).
te17680f,muse-glimmer-30b,main-019,,move,base,1,director view,seen,1,Thus largest visible to director is 5.
t1d17b00,muse-glimmer-30b,main-019,,move,base,2,largest digit,seen,1,"If director can also see red block (maybe around sides?), red is 1, smaller.

So answer is 5."
t5d4d50f,muse-glimmer-30b,main-019,,move,base,3,largest digit,seen,1,Largest number is 5.
t1865cff,muse-glimmer-30b,main-019,,move,base,4,director view,seen,1,"From his perspective, largest visible is 5."
td22a062,muse-glimmer-30b,main-019,,move,base,5,largest digit,seen,1,Largest block among those director can see: yellow 5 vs blue 3 => 5 is largest.
tebb3dab,muse-glimmer-30b,main-020,,move,base,1,largest digit,seen,1,Probably they mean largest number.
te08f2ca,muse-glimmer-30b,main-020,,move,base,2,largest digit,seen,1,So we need find the largest-numbered block that director can see.
te2c17b0,muse-glimmer-30b,main-020,,move,base,3,director view,seen,1,Largest among blocks he can see. He can see 1 and 6. Largest is 6.
t6730de1,muse-glimmer-30b,main-020,,move,base,4,largest digit,seen,1,Then largest block is green 6 (number 6 >5 >1).
tde71fb7,muse-glimmer-30b,main-020,,move,base,5,director view,seen,1,"director can see the yellow 1 as the largest (physically) and the green 6 is smaller, and blue 5 is hidden behind partition."
t591fe0c,muse-glimmer-30b,main-021,,move,base,1,director view,seen,1,Thus director sees all three. Largest is blue 6.
t00b256c,muse-glimmer-30b,main-021,,move,base,2,director view,seen,1,So director thinks largest visible block is blue 6.
tf584510,muse-glimmer-30b,main-021,,move,base,3,director view,seen,1,"If director sees all three, largest physical is 6 (blue)."
tbfcb5d5,muse-glimmer-30b,main-021,,move,base,4,director view,seen,1,The largest among those director sees is blue 6
t59401fe,muse-glimmer-30b,main-021,,move,base,5,director view,seen,1,Then the largest block director can see is red 5 (only one). So move 5.
td7e4e32,muse-glimmer-30b,main-022,,move,base,1,director view,seen,1,Largest among visible is 4.
t6fc43e6,muse-glimmer-30b,main-022,,move,base,2,largest digit,seen,1,"Largest visible = max(4,1)=4."
t5ae3bd5,muse-glimmer-30b,main-022,,move,base,3,director view,seen,1,pick block with biggest physical dimensions that director can see.
t9e4d792,muse-glimmer-30b,main-022,,move,base,4,director view,seen,1,The largest he can see is 4. So you would move block 4.
t88f335d,muse-glimmer-30b,main-022,,move,base,5,director view,seen,1,Now largest block among those visible. Red seems largest. So answer would be 8.
tdb8b704,muse-glimmer-30b,main-023,,move,base,1,largest digit,seen,1,"Director can see all three, so largest number is 6 (red)."
t5d26789,muse-glimmer-30b,main-023,,move,base,2,director view,seen,1,So director thinks largest visible block is maybe red 6 (if red is larger than orange).
t25c32c8,muse-glimmer-30b,main-023,,move,base,3,director view,seen,1,"The director refers to the largest block he can see, which is the red 6 (if green is hidden)."
tc5b16ee,muse-glimmer-30b,main-023,,move,base,4,largest digit,seen,1,"If all blocks visible, largest number is 6. So answer is 6."
tda68c58,muse-glimmer-30b,main-023,,move,base,5,director view,seen,1,Thus visible blocks are orange 1 and red 6. Largest among them is red 6.
t2a78271,muse-glimmer-30b,main-024,,move,base,1,director view,seen,1,"Since speaker can see all, the largest by size is red (2)."
t086059b,muse-glimmer-30b,main-024,,move,base,2,largest digit,seen,1,"Then ""move the largest block"" -> largest number among visible blocks is 8."
t97b0b9f,muse-glimmer-30b,main-024,,move,base,3,largest digit,seen,1,Largest by number is 8.
tea5654b,muse-glimmer-30b,main-024,,move,base,4,largest digit,seen,1,So he says move largest block (meaning numerically largest). He thinks largest is 8.
t36731bb,muse-glimmer-30b,main-024,,move,base,5,director view,seen,1,Largest block among visible is red (size). Number 2.
t5112484,muse-glimmer-30b,main-025,,move,base,1,largest digit,not stated,1,So choose max number among visible.
t2c6ec2a,muse-glimmer-30b,main-025,,move,base,2,director view,seen,1,"Largest physically among those is red 9 (since orange hidden, red bigger than teal)."
t5272efa,muse-glimmer-30b,main-025,,move,base,3,director view,seen,1,Then largest block among visible: compare size. Red 9 appears larger than teal 6.
t362ca5a,muse-glimmer-30b,main-025,,move,base,4,director view,seen,1,Largest among those visible is 9 (physically maybe red is larger).
t4d0c766,muse-glimmer-30b,main-025,,move,base,5,director view,seen,1,"Largest block among visible: compare sizes. Red 9 looks biggest, teal 6 looks smallest. So largest is 9."
tdb177b1,muse-glimmer-30b,main-026,,move,base,1,director view,seen,1,Largest block among those director can see: He sees 9 and 2. Largest is 9.
t68caead,muse-glimmer-30b,main-026,,move,base,2,director view,seen,1,Thus director sees blocks 9 and 2. Largest is 9.
t876dbb0,muse-glimmer-30b,main-026,,move,base,3,largest digit,seen,1,"Then ""move the largest block"" means largest number among visible blocks."
t26b7448,muse-glimmer-30b,main-026,,move,base,4,largest digit,seen,1,Largest block among those visible is orange 9 (since 9 >2).
t47127ad,muse-glimmer-30b,main-026,,move,base,5,largest digit,seen,1,Largest block among visible is 9 (since 9 >2).
t542f5ef,muse-glimmer-30b,main-027,,move,base,1,largest digit,seen,1,"Now largest block among visible ones: numbers are 8,6,9. Largest is 9."
t1751fdb,muse-glimmer-30b,main-027,,move,base,2,largest digit,seen,1,Thus largest number is 9.
te8de08d,muse-glimmer-30b,main-027,,move,base,3,largest digit,seen,1,Then find largest number among visible. Then move that block.
t4831ce5,muse-glimmer-30b,main-027,,move,base,4,largest digit,seen,1,"Thus director sees all three blocks: 8,6,9. Largest number is 9."
t0327ac1,muse-glimmer-30b,main-027,,move,base,5,largest digit,seen,1,Largest block among those director can see is 9 vs 6 => 9.
tb1ea7cd,muse-glimmer-30b,main-028,,move,base,1,director view,seen,1,Thus director sees blocks 4 and 9. Largest among them is 9.
tbdacac7,muse-glimmer-30b,main-028,,move,base,2,director view,seen,1,"Which is larger physically? In image, teal 4 appears larger than purple 9. So largest visible is 4."
t5e624ae,muse-glimmer-30b,main-028,,move,base,3,largest digit,seen,1,Largest number is 9. So move block 9.
t7d1aa8b,muse-glimmer-30b,main-028,,move,base,4,largest digit,seen,1,"Because director can see 4 and 9, largest number is 9."
t42d7252,muse-glimmer-30b,main-028,,move,base,5,largest digit,seen,1,Thus visible blocks: 4 and 9. Largest number is 9.
t95e6eaf,muse-glimmer-30b,main-029,,move,base,1,largest digit,seen,1,Largest number is 8. So move block number 8.
t895c5b3,muse-glimmer-30b,main-029,,move,base,2,director view,not stated,1,The largest block he can see is 8.
t946c5e7,muse-glimmer-30b,main-029,,move,base,3,director view,seen,1,Thus director sees teal (7) and red (8). Largest physical? Maybe red is largest. Largest number is 8.
t62d5961,muse-glimmer-30b,main-029,,move,base,4,director view,seen,1,Largest visible to director is 7.
t83e7f6f,muse-glimmer-30b,main-029,,move,base,5,largest digit,seen,1,"The orange cube shows 1 on front and 1 on side, so number is 1.

Thus largest is 8."
tc7de853,muse-glimmer-30b,main-030,,move,base,1,director view,seen,1,"From his perspective, the largest visible block is green (since teal is small)."
t7147cdc,muse-glimmer-30b,main-030,,move,base,2,director view,seen,1,So largest visible to director is green.
t4116b0f,muse-glimmer-30b,main-030,,move,base,3,director view,seen,1,So largest visible is green 9.
t0ae2291,muse-glimmer-30b,main-030,,move,base,4,director view,seen,1,"Since he can't see orange, he wouldn't know about it. So largest among visible blocks."
tcf8cd5f,muse-glimmer-30b,main-030,,move,base,5,director view,seen,1,So largest visible to director is between teal (small) and green (medium). Green is larger than teal. So director thinks largest is green 9.
tb21b4d5,muse-glimmer-30b,main-031,,move,base,1,largest digit,seen,1,"the ""largest block"" refers to the numerically largest digit."
t596056c,muse-glimmer-30b,main-031,,move,base,2,director view,seen,1,director refers to the largest block among those he can see.
t2fd0e59,muse-glimmer-30b,main-031,,move,base,3,director view,seen,1,Largest physical among visible: teal is bigger than red. So he means teal 7.
t2ebba8b,muse-glimmer-30b,main-031,,move,base,4,largest digit,seen,1,"If blue is also visible, largest is 7 still (7 > 2 >3)."
t18ba01f,muse-glimmer-30b,main-031,,move,base,5,director view,seen,1,"If director sees all, largest physical is blue. So move block number 2."
t50cde58,muse-glimmer-30b,main-032,,move,base,1,director view,seen,1,Largest block among visible: physically largest is teal 6 (larger than yellow 4).
t8356169,muse-glimmer-30b,main-032,,move,base,2,director view,seen,1,"If director can see teal (6) and blue (2), largest number is 6, largest size is teal."
t55557e5,muse-glimmer-30b,main-032,,move,base,3,director view,seen,1,Thus visible blocks are 6 and 4. Largest among them is 6 (teal appears bigger).
tc30975e,muse-glimmer-30b,main-032,,move,base,4,director view,seen,1,"So among visible blocks to director, pick the largest (by physical size)."
t357ee3c,muse-glimmer-30b,main-032,,move,base,5,director view,seen,1,The director presumably refers to the largest block among those he can see.
t274d5df,muse-glimmer-30b,main-033,,move,base,1,director view,seen,1,So largest visible by size is yellow 2.
t2e49e09,muse-glimmer-30b,main-033,,move,base,2,director view,seen,1,"Because red is hidden, so director cannot see 9. Between 6 and 2, 2 appears larger (yellow)."
t028e704,muse-glimmer-30b,main-033,,move,base,3,largest digit,seen,1,"Because director can't see 9, so the largest visible number is 6."
td2b34da,muse-glimmer-30b,main-033,,move,base,4,director view,seen,1,"The largest by size is red 9 but it's hidden behind partition, so director thinks largest visible is yellow 2."
t6fa1a9d,muse-glimmer-30b,main-033,,move,base,5,director view,seen,1,"If director says ""move the largest block"", he refers to largest physical size among blocks he can see. That's yellow 2."
tf885fda,muse-glimmer-30b,main-034,,move,base,1,director view,seen,1,So director sees only red 9 and purple 1. Largest among them is purple 1 (bigger than red 9).
ta4fcd4f,muse-glimmer-30b,main-034,,move,base,2,director view,seen,1,Thus director thinks largest visible is purple 1.
t88ec402,muse-glimmer-30b,main-034,,move,base,3,director view,seen,1,Thus need find physically largest block that director can see.
t88e7c5a,muse-glimmer-30b,main-034,,move,base,4,director view,seen,1,So largest visible is purple 1.
td400e08,muse-glimmer-30b,main-034,,move,base,5,director view,seen,1,"Because director can't see blue 4, and among visible, purple 1 is larger than red 9."
tf33ac9f,muse-glimmer-30b,main-035,,move,base,1,director view,seen,1,"So among visible blocks to director, pick the largest (physical size)."
t9a5384e,muse-glimmer-30b,main-035,,move,base,2,director view,seen,1,"So we need to consider which blocks director can see, then among those, which is largest (by physical size)."
t11e4f9a,muse-glimmer-30b,main-035,,move,base,3,director view,seen,1,So visible blocks are 8 and 4. Largest physical is 8.
t6fbb76c,muse-glimmer-30b,main-035,,move,base,4,director view,seen,1,Thus director's largest visible block is yellow 8 (physically largest and numerically largest).
t0dda485,muse-glimmer-30b,main-035,,move,base,5,director view,seen,1,He wants you to move the physically largest cube he can see.
t13f8526,muse-glimmer-30b,main-036,,move,base,1,director view,seen,1,"If director cannot see yellow, largest visible is orange 9."
t1c0093c,muse-glimmer-30b,main-036,,move,base,2,director view,seen,1,"If he can't see 4, the largest he sees is 9."
t4a6b120,muse-glimmer-30b,main-036,,move,base,3,director view,seen,1,The largest block the director can see is 9 (orange) because 4 is hidden behind partition.
tc8f1966,muse-glimmer-30b,main-036,,move,base,4,director view,seen,1,So largest visible to director is yellow 4.
tf672131,muse-glimmer-30b,main-036,,move,base,5,director view,seen,1,"If the director can see both 4 and 9, and 4 is physically larger, he'll refer to 4."
td13cb6e,muse-glimmer-30b,main-037,,move,base,1,director view,seen,1,So largest physical block among visible is blue (2).
ta8e1b53,muse-glimmer-30b,main-037,,move,base,2,director view,seen,1,Thus director sees orange (5) and blue (2). Largest block physically is blue (since orange is tiny).
t9c9fa2f,muse-glimmer-30b,main-037,,move,base,3,director view,seen,1,So largest visible is blue (2).
ta7918b5,muse-glimmer-30b,main-037,,move,base,4,director view,seen,1,"So director sees orange and blue, largest among them is blue. So move block number 2."
t1ea0d1a,muse-glimmer-30b,main-037,,move,base,5,director view,seen,1,The largest visible block is blue (2) vs orange (5) size.
ted0403a,muse-glimmer-30b,main-038,,move,base,1,director view,seen,1,Largest he can see is orange 4.
t08824e2,muse-glimmer-30b,main-038,,move,base,2,director view,seen,1,Thus largest visible block is the orange 4 (medium size).
t161a538,muse-glimmer-30b,main-038,,move,base,3,director view,seen,1,"From director's view, the 6 block is hidden behind partition, so he thinks largest visible is 4."
ta7cfaea,muse-glimmer-30b,main-038,,move,base,4,director view,seen,1,"The 6 block is to the right of partition, so line of sight goes to the right of partition, so visible.

Thus largest block by size is 6 (biggest cube)."
t00df7c2,muse-glimmer-30b,main-038,,move,base,5,director view,seen,1,Largest physical among visible is 4.
t2bf3729,muse-glimmer-30b,main-039,,move,base,1,largest digit,seen,1,Largest block likely means largest number.
tb9fb77e,muse-glimmer-30b,main-039,,move,base,2,largest digit,seen,1,So visible numbers are 9 and 4. Largest is 9.
t96b1121,muse-glimmer-30b,main-039,,move,base,3,largest digit,seen,1,So we need to find the maximum number among blocks visible to director.
t4374ca9,muse-glimmer-30b,main-039,,move,base,4,largest digit,seen,1,"Largest in terms of numerical value visible to director. If all visible, largest is 9."
t15991bf,muse-glimmer-30b,main-039,,move,base,5,director view,seen,1,"If also purple might be hidden by partition's body? No.

Thus answer chosen_block = 9.

But could be largest physical size: purple looks largest, maybe also largest number."
t0c73d60,muse-glimmer-30b,main-040,,move,base,1,director view,seen,1,Thus director sees blue 4 and yellow 2. Largest physical size among those is blue (bigger than yellow).
tca438da,muse-glimmer-30b,main-040,,move,base,2,director view,seen,1,So he thinks the largest he can see is blue 4 (since it's bigger than yellow 2).
td81d58e,muse-glimmer-30b,main-040,,move,base,3,director view,seen,1,Thus director's visible blocks are 4 and 2. Largest is 4 (blue).
tc8e7c0b,muse-glimmer-30b,main-040,,move,base,4,director view,seen,1,"But director cannot see green. So among visible, blue is larger than yellow (blue looks larger). So answer is 4."
t162dbab,muse-glimmer-30b,main-040,,move,base,5,director view,seen,1,So you must move the block that is the largest among those visible to director.
t43287a4,muse-glimmer-30b,main-041,,move,base,1,director view,seen,1,"If director sees all three, largest physical is teal (2). So choose 2."
t5efdf2d,muse-glimmer-30b,main-041,,move,base,2,director view,seen,1,Thus director sees all three blocks. Then largest physically is teal (appears biggest). So move block number 2.
tcc76ea1,muse-glimmer-30b,main-041,,move,base,3,largest digit,seen,1,"So we need to find which block(s) are visible to director, then pick the largest number among them."
t155617a,muse-glimmer-30b,main-041,,move,base,4,director view,seen,1,So largest physical block is teal (biggest). Director can see it? Maybe partition occludes it? Let's assume director can see all three?
t8311be6,muse-glimmer-30b,main-041,,move,base,5,director view,seen,1,So he thinks largest visible is red (6).
t14037c9,muse-glimmer-30b,main-042,,move,base,1,director view,seen,1,Thus director thinks largest visible block is 3 (since 8 hidden).
t9a7cdab,muse-glimmer-30b,main-042,,move,base,2,largest digit,seen,1,"Among those visible to director, the largest number is the one he refers to."
t7782ac3,muse-glimmer-30b,main-042,,move,base,3,largest digit,seen,1,"So we need find the largest number among visible blocks to director, then move that block."
tbb1700b,muse-glimmer-30b,main-042,,move,base,4,largest digit,seen,1,Thus director sees purple 3 and teal 2. Largest is 3.
t4d7e29e,muse-glimmer-30b,main-042,,move,base,5,largest digit,seen,1,"Largest block among visible = max(3,2)=3."
tb20308c,muse-glimmer-30b,main-043,,move,base,1,director view,seen,1,Largest among blocks director can see. Director sees 2 and 8. Largest is 8.
tc17b07e,muse-glimmer-30b,main-043,,move,base,2,largest digit,seen,1,"""largest block"" means numerically largest."
t87d6ffc,muse-glimmer-30b,main-043,,move,base,3,director view,seen,1,So the largest he can see is 8.
tc3677e2,muse-glimmer-30b,main-043,,move,base,4,director view,seen,1,Thus visible blocks are 2 and 8. Largest physical is 8 (red).
t9444b14,muse-glimmer-30b,main-043,,move,base,5,director view,seen,1,Then visible blocks are teal (2) and red (8). Largest physical is red (8).
t38d3784,muse-glimmer-30b,main-044,,move,base,1,largest digit,seen,1,"Another interpretation: ""largest block"" means block with largest number painted on it. That would be 8, but director can't see it, so he thinks largest is 3."
t9fd1c2f,muse-glimmer-30b,main-044,,move,base,2,largest digit,seen,1,Largest number among visible is 3.
t2d8acd2,muse-glimmer-30b,main-044,,move,base,3,director view,seen,1,"So visible blocks: yellow 1, purple 3. Largest physical is purple (looks larger than yellow)."
t7f9e1c2,muse-glimmer-30b,main-044,,move,base,4,largest digit,seen,1,"If physically largest among visible is tie, ambiguous. More plausible they mean numerically largest."
ta503d33,muse-glimmer-30b,main-044,,move,base,5,director view,seen,1,I will assume yellow is the largest visible block (size similar but yellow maybe slightly larger). So answer 1.
tf11bf81,muse-glimmer-30b,main-045,,move,base,1,director view,seen,1,"So among visible (green and yellow), largest is yellow (6)."
t803ffe3,muse-glimmer-30b,main-045,,move,base,2,director view,seen,1,So largest visible to director is yellow (since purple hidden). So number 6.
t0d8bbda,muse-glimmer-30b,main-045,,move,base,3,director view,seen,1,So he thinks the largest visible block is the yellow 6.
t5ba97f9,muse-glimmer-30b,main-045,,move,base,4,director view,seen,1,"Now largest block among those visible to director: green is small, yellow is medium. So largest visible is yellow. Its number is 6."
te60bb0c,muse-glimmer-30b,main-045,,move,base,5,director view,seen,1,So the largest visible block is yellow (number 6).
t57bf606,muse-glimmer-30b,main-046,,move,base,1,director view,seen,1,"Thus director sees 1 and 6. Largest block among visible: physically, blue block looks bigger than yellow. So move 6."
t5b5d7d7,muse-glimmer-30b,main-046,,move,base,2,director view,seen,1,Director sees blocks 1 and 6. Largest among them is 6.
taabaef9,muse-glimmer-30b,main-046,,move,base,3,director view,seen,1,Largest among blocks he can see. He can see 1 and 6. Largest is 6.
t86e0fdb,muse-glimmer-30b,main-046,,move,base,4,largest digit,seen,1,largest among visible blocks is max of visible numbers.
te1ae7e6,muse-glimmer-30b,main-046,,move,base,5,largest digit,seen,1,It says every block is a cube. So same size. So numerical.
t0c62311,muse-glimmer-30b,main-047,,move,base,1,largest digit,seen,1,We must move the block whose number is largest among those visible to director.
t5a5371b,muse-glimmer-30b,main-047,,move,base,2,director view,seen,1,Director refers to largest block among those he can see.
t1d7c8c7,muse-glimmer-30b,main-047,,move,base,3,director view,seen,1,Thus director sees blocks 6 and 1. Largest is 6.
ta3d5d4b,muse-glimmer-30b,main-047,,move,base,4,director view,seen,1,So largest he sees is 6.
te077c91,muse-glimmer-30b,main-047,,move,base,5,director view,seen,1,Director sees orange 6 and red 1. Largest is 6.
te6667f3,muse-glimmer-30b,main-048,,move,base,1,largest digit,seen,1,he thinks the largest block is 8 (since 8 >7).
tc6238fc,muse-glimmer-30b,main-048,,move,base,2,director view,seen,1,"Thus director says ""move the largest block"" meaning from his perspective, the largest visible block is 7 (teal)."
t05c574d,muse-glimmer-30b,main-048,,move,base,3,director view,seen,1,He refers to the largest block among those he can see.
taf8dd02,muse-glimmer-30b,main-048,,move,base,4,director view,seen,1,Then director's visible blocks are 6 and 7. Largest physical is 6.
tc3b017a,muse-glimmer-30b,main-048,,move,base,5,director view,seen,1,"Thus director sees 7 and 8, 7 is larger. So move 7."
tdfc770a,muse-glimmer-30b,main-049,,move,base,1,director view,seen,1,Thus largest visible is 9.
td616127,muse-glimmer-30b,main-049,,move,base,2,director view,seen,1,"Among visible blocks, largest is 9."
t41ebcc8,muse-glimmer-30b,main-049,,move,base,3,director view,seen,1,Thus director sees blocks 6 and 9. Largest among those is 9.
t2f5c847,muse-glimmer-30b,main-049,,move,base,4,largest digit,seen,1,"Because director can see both 6 and 9, and 9 is the largest number."
t5e72c8a,muse-glimmer-30b,main-049,,move,base,5,largest digit,seen,1,"If director can see all three, largest is 9 as well (9 >6>5)."
tfeded6f,muse-glimmer-30b,main-050,,move,base,1,director view,seen,1,"Maybe the largest block overall is 3, and it's visible, so director refers to it."
t16f52e6,muse-glimmer-30b,main-050,,move,base,2,director view,seen,1,"If director sees only 3 and 7, largest is 3."
tcc9c7e8,muse-glimmer-30b,main-050,,move,base,3,director view,seen,1,So director cannot see 7. Then visible blocks are 3 and 4. Largest is 3.
t2523309,muse-glimmer-30b,main-050,,move,base,4,director view,seen,1,We need to infer which block the director considers largest among those he can see.
t3a56e61,muse-glimmer-30b,main-050,,move,base,5,director view,seen,1,"So among visible blocks to director, pick the largest (by physical size)."
t71df428,muse-glimmer-30b,main-051,,move,base,1,director view,seen,1,So director thinks largest visible block is red 8 (since teal 3 is smaller).
t98b8060,muse-glimmer-30b,main-051,,move,base,2,director view,seen,1,"So among visible (3 and 8), red 8 is physically larger than teal 3."
t61a32be,muse-glimmer-30b,main-051,,move,base,3,director view,seen,1,Thus visible blocks are 3 and 8. Largest among them is 8 (red).
tea30450,muse-glimmer-30b,main-051,,move,base,4,director view,not stated,1,"Let's assume all three visible, largest is orange 4."
t9cd6eb3,muse-glimmer-30b,main-051,,move,base,5,director view,seen,1,So among visible blocks: teal 3 (small) and red 8 (medium). Largest is red 8.
t5aa7a32,muse-glimmer-30b,main-052,,move,base,1,largest digit,seen,1,So largest by number.
t898f760,muse-glimmer-30b,main-052,,move,base,2,largest digit,seen,1,"If director sees red and yellow, largest number is 4."
t4f8b96f,muse-glimmer-30b,main-052,,move,base,3,largest digit,seen,1,So we need find max number among blocks visible to director.
t60d5c05,muse-glimmer-30b,main-052,,move,base,4,largest digit,seen,1,So largest means numerically largest.
tfd1d7bf,muse-glimmer-30b,main-052,,move,base,5,largest digit,seen,1,"Among those, picks the largest (by number)."
tef4c312,muse-glimmer-30b,main-053,,move,base,1,largest digit,seen,1,"From our view, largest block by number is 9."
t37f78b7,muse-glimmer-30b,main-053,,move,base,2,director view,seen,1,"Largest block among those seen is 9 vs 3, largest is 9."
ta9aaaf8,muse-glimmer-30b,main-053,,move,base,3,largest digit,seen,1,Orange 9 is larger number than yellow 2. So he would refer to block 9.
t40e5a63,muse-glimmer-30b,main-053,,move,base,4,director view,seen,1,"So visible blocks are 9 and 2. Among them, largest is 9 (orange)."
t80d831b,muse-glimmer-30b,main-053,,move,base,5,director view,seen,1,"If they meant largest physical size, orange is biggest. Still 9.

If director cannot see 9? No."
tb0c3bc7,muse-glimmer-30b,main-054,,move,base,1,director view,seen,1,"from director's perspective, the largest block is the one with biggest physical size that is visible."
tb162ac0,muse-glimmer-30b,main-054,,move,base,2,director view,seen,1,Thus visible blocks: 3 and 4. Largest physical is 3.
t07d6af4,muse-glimmer-30b,main-054,,move,base,3,largest digit,seen,1,"If director also sees 3, largest is 6 still (6 >4 >3)."
t30f07bf,muse-glimmer-30b,main-054,,move,base,4,director view,seen,1,"If director can see all three, largest physically is orange 3."
ta757aba,muse-glimmer-30b,main-054,,move,base,5,director view,seen,1,"Most plausible answer is block 3, as it's the largest visible and the director cannot see block 6."
t03ae852,muse-glimmer-30b,main-055,,move,base,1,director view,seen,1,"If director cannot see teal block (3), then the largest he can see is purple (2)."
t571bfaf,muse-glimmer-30b,main-055,,move,base,2,director view,seen,1,So director thinks largest block he can see is purple 2.
teb99344,muse-glimmer-30b,main-055,,move,base,3,director view,seen,1,So director thinks largest visible block is 2.
t05555e1,muse-glimmer-30b,main-055,,move,base,4,director view,seen,1,So the largest visible block is purple (2).
t149949a,muse-glimmer-30b,main-055,,move,base,5,director view,seen,1,Visually purple appears larger than blue. So largest visible is block 2.
t940f809,muse-glimmer-30b,main-056,,move,base,1,director view,seen,1,"You must move the block that the director intends, i.e., the largest among visible to director."
tdcfe76e,muse-glimmer-30b,main-056,,move,base,2,director view,seen,1,The largest physical block among visible is the blue 1 (bigger than yellow).
t8b789a8,muse-glimmer-30b,main-056,,move,base,3,director view,seen,1,So the largest block among visible is blue (size large) vs yellow (medium).
t5a00210,muse-glimmer-30b,main-056,,move,base,4,director view,seen,1,"If yellow is hidden, largest visible is still blue."
t0ff2e9d,muse-glimmer-30b,main-056,,move,base,5,director view,seen,1,The largest block among visible is the blue one (physically larger than yellow).
t12f4aa3,muse-glimmer-30b,main-057,,move,base,1,director view,seen,1,Let's assume director cannot see blue. So largest visible is red 5.
tfde078a,muse-glimmer-30b,main-057,,move,base,2,director view,seen,1,He can see red (5) and purple (3). Largest he can see is 5.
t8a29a01,muse-glimmer-30b,main-057,,move,base,3,director view,seen,1,"Largest block among visible: red is larger than purple. So largest visible is red, number 5."
t96e5c1e,muse-glimmer-30b,main-057,,move,base,4,director view,seen,1,But director cannot see blue. So he thinks largest visible is red (5).
t82ed7b2,muse-glimmer-30b,main-057,,move,base,5,director view,seen,1,Thus largest visible block is red (physical size). Red block number is 5.
tb102e3c,muse-glimmer-30b,main-058,,move,base,1,largest digit,seen,1,Largest among visible is 9 vs 8 => 9.
tb973a88,muse-glimmer-30b,main-058,,move,base,2,largest digit,seen,1,"The phrase ""move the largest block"" – director refers to the block with largest number among those he can see."
t9041ed7,muse-glimmer-30b,main-058,,move,base,3,director view,seen,1,Largest block among visible = 9.
t186e3e3,muse-glimmer-30b,main-058,,move,base,4,largest digit,seen,1,The largest number among visible is 9. So you move block number 9.
tbb45c4c,muse-glimmer-30b,main-058,,move,base,5,largest digit,seen,1,So largest among visible to him is max of 9 and 8 = 9.
t6e29322,muse-glimmer-30b,main-059,,move,base,1,director view,seen,1,Thus director thinks largest visible block is yellow 4.
td61da2e,muse-glimmer-30b,main-059,,move,base,2,director view,seen,1,Then the largest visible block is yellow (4) (since orange is hidden and is actually largest).
tc2d6341,muse-glimmer-30b,main-059,,move,base,3,director view,seen,1,So visible blocks are yellow 4 and red 5. Largest among them is yellow 4 (bigger than red).
t1a52077,muse-glimmer-30b,main-059,,move,base,4,director view,seen,1,"the director can see all three blocks, so largest is orange 2."
tcd3eb34,muse-glimmer-30b,main-059,,move,base,5,director view,seen,1,The largest block he can see is probably the yellow 4 (since red 5 is smaller).
tc168a8e,muse-glimmer-30b,main-060,,move,base,1,largest digit,seen,1,Largest number among visible blocks is 9 vs 2 => 9.
t00495a5,muse-glimmer-30b,main-060,,move,base,2,largest digit,seen,1,Largest number among them is 9.
tf179ba6,muse-glimmer-30b,main-060,,move,base,3,director view,seen,1,Probably largest block among those visible is 9.
td98b6fc,muse-glimmer-30b,main-060,,move,base,4,largest digit,seen,1,Largest number among visible is 9.
t9f995fa,muse-glimmer-30b,main-060,,move,base,5,largest digit,seen,1,Assume number.
tb37e07e,muse-glimmer-30b,main-061,,move,base,1,director view,seen,1,"The largest block by number is 8 (green). The director can see it. So you move 8.

Also the largest physical block is green. So same."
tb5138ce,muse-glimmer-30b,main-061,,move,base,2,director view,seen,1,"If director can see all three blocks, then largest block is green 8."
t0ad97ea,muse-glimmer-30b,main-061,,move,base,3,largest digit,seen,1,Largest block = largest number.
t7a5288a,muse-glimmer-30b,main-061,,move,base,4,largest digit,seen,1,"Then ""move the largest block"" would be largest number among visible blocks."
t972a556,muse-glimmer-30b,main-061,,move,base,5,director view,seen,1,Director sees blue 5 and orange 2. Largest is 5.
t5ff7744,muse-glimmer-30b,main-062,,move,base,1,director view,seen,1,"If director sees orange and blue, largest physical is orange (8)."
t5229fa0,muse-glimmer-30b,main-062,,move,base,2,director view,seen,1,So largest visible physically is orange (8).
t49511a6,muse-glimmer-30b,main-062,,move,base,3,director view,seen,1,Thus director sees 8 and 6. Largest is 8.
t76a9a3f,muse-glimmer-30b,main-062,,move,base,4,director view,seen,1,Thus visible blocks are 8 and 6. Largest among visible is 8.
tabe2a31,muse-glimmer-30b,main-062,,move,base,5,director view,seen,1,If physical size largest among visible: still 8.
ta034227,muse-glimmer-30b,main-063,,move,base,1,largest digit,seen,1,Largest number among visible blocks.
tfabe835,muse-glimmer-30b,main-063,,move,base,2,director view,seen,1,Thus director sees blocks 8 and 7. Largest is 8.
t3c463b1,muse-glimmer-30b,main-063,,move,base,3,director view,seen,1,Thus visible blocks to director are 2 and 7. Largest is 7.
tefc2ca3,muse-glimmer-30b,main-063,,move,base,4,director view,seen,1,So director sees all three blocks. Then largest block is 8 (green).
te85a3ab,muse-glimmer-30b,main-063,,move,base,5,largest digit,seen,1,The director would identify the largest number among the blocks he can see.
t43a6a3e,muse-glimmer-30b,main-064,,move,base,1,largest digit,seen,1,"Now largest block among those visible: purple number 2, teal number 9. Largest is 9."
t0b5b4c7,muse-glimmer-30b,main-064,,move,base,2,director view,seen,1,"If director can't see orange, the largest among visible is purple."
td2e1db8,muse-glimmer-30b,main-064,,move,base,3,director view,seen,1,"Among visible (purple and teal), purple is larger. So you'd move number 2."
t3b5ea54,muse-glimmer-30b,main-064,,move,base,4,largest digit,seen,1,"But ""largest block"" refers to number, not physical size. So largest number."
t4300a96,muse-glimmer-30b,main-064,,move,base,5,director view,seen,1,So he thinks largest visible is purple. So you would move purple (2).
td0c6410,muse-glimmer-30b,main-065,,move,base,1,director view,seen,1,"So we need to find which blocks are visible to director, then pick the largest (by physical size)."
t380343f,muse-glimmer-30b,main-065,,move,base,2,director view,seen,1,"If director cannot see blue, he sees yellow and orange. Largest is orange (3)."
t988040e,muse-glimmer-30b,main-065,,move,base,3,largest digit,seen,1,Largest number is 7. So move block 7.
t2c08574,muse-glimmer-30b,main-065,,move,base,4,largest digit,seen,1,So visible numbers are 2 and 7. Largest is 7.
t8444f60,muse-glimmer-30b,main-065,,move,base,5,largest digit,seen,1,"So number is 7.

Orange block: we see front face with 3, right face with 3. So number is 3.

Largest is 7."
t1283511,muse-glimmer-30b,main-066,,move,base,1,director view,seen,1,"Thus visible blocks: purple 9 (small), yellow 8 (medium). Largest physical is yellow 8."
t98d1ce6,muse-glimmer-30b,main-066,,move,base,2,director view,seen,1,"Thus director sees all three, largest is 3."
t0d71dc2,muse-glimmer-30b,main-066,,move,base,3,director view,seen,1,So director's largest visible is yellow 8.
tcab4359,muse-glimmer-30b,main-066,,move,base,4,director view,seen,1,"If teal is visible to director, then largest is teal 3."
te870449,muse-glimmer-30b,main-066,,move,base,5,director view,seen,1,"If director can see all three, then largest block physically is teal 3."
t879565b,muse-glimmer-30b,main-067,,move,base,1,director view,seen,1,"Given the partition occludes 9, director cannot see 9, so he thinks largest visible block is 4."
t150f9a8,muse-glimmer-30b,main-067,,move,base,2,director view,seen,1,"The director can see only blocks not occluded. Among those, the largest (by physical size) is? We need estimate size. Purple 4 looks bigger than orange 1."
tb08f458,muse-glimmer-30b,main-067,,move,base,3,director view,seen,1,Largest among visible is 4 (since 1 is smaller).
t597348d,muse-glimmer-30b,main-067,,move,base,4,director view,seen,1,Largest among those he can see. He can see 4 and 1. Largest is 4.
t61c7782,muse-glimmer-30b,main-067,,move,base,5,director view,seen,1,Thus visible blocks: 4 and 1. Largest physical: 4 (purple).
t08b0854,muse-glimmer-30b,main-068,,move,base,1,largest digit,seen,1,Thus largest number visible is 4.
t86d919e,muse-glimmer-30b,main-068,,move,base,2,largest digit,seen,1,"Among visible blocks, find largest number."
t189a54c,muse-glimmer-30b,main-068,,move,base,3,director view,seen,1,"Wait largest block among all is 4 (blue). If director can see all, move 4."
t2c586c1,muse-glimmer-30b,main-068,,move,base,4,largest digit,seen,1,"""largest block"" could mean numerically largest. Usually these tasks refer to number. Might be ambiguous but likely number."
t1c6ca20,muse-glimmer-30b,main-068,,move,base,5,director view,seen,1,"From director's perspective, largest among those he can see."
t00d0aa5,muse-glimmer-30b,main-069,,move,base,1,director view,seen,1,Largest block among those visible = 9.
tfa5dc14,muse-glimmer-30b,main-069,,move,base,2,director view,seen,1,"Then we need to identify which blocks director can see, and among them which is physically largest."
ta1334e7,muse-glimmer-30b,main-069,,move,base,3,largest digit,seen,1,Largest among visible blocks: 9 vs 8 => 9 is largest.
te8818f3,muse-glimmer-30b,main-069,,move,base,4,director view,seen,1,Then visible blocks are red 9 and blue 8. Largest is 9.
tad3810f,muse-glimmer-30b,main-069,,move,base,5,director view,seen,1,Then visible blocks are red 9 and blue 8. Largest physical size: red looks largest.
t673ba7d,muse-glimmer-30b,main-070,,move,base,1,director view,seen,1,"So he'd say move the largest block he sees, which is 8."
t0a66c3b,muse-glimmer-30b,main-070,,move,base,2,largest digit,seen,1,"If he can see 6, largest visible is 8? Still 8 >6."
t9a0fd87,muse-glimmer-30b,main-070,,move,base,3,director view,seen,1,So the largest block director sees is purple (2) vs teal (8).
t7bd7ef8,muse-glimmer-30b,main-070,,move,base,4,largest digit,seen,1,Thus visible blocks are 8 and 2. Largest number is 8.
tced6a28,muse-glimmer-30b,main-070,,move,base,5,largest digit,seen,1,"""move the largest block"" likely refers to largest number."
t54f8fce,muse-glimmer-30b,main-071,,move,base,1,director view,seen,1,"In image, blue cube looks larger than orange. Also orange looks maybe larger than yellow. So largest visible to director is blue 9."
t4e92499,muse-glimmer-30b,main-071,,move,base,2,director view,seen,1,"If he can see blue 9 and orange 3, the largest physical is blue 9."
t922ad12,muse-glimmer-30b,main-071,,move,base,3,none,seen,1,Let's assume orange is larger than blue. Then answer is 3.
t2b9a305,muse-glimmer-30b,main-071,,move,base,4,director view,seen,1,"So among visible blocks, pick the largest (physical size)."
t971ac1c,muse-glimmer-30b,main-071,,move,base,5,director view,seen,1,So largest visible to director is blue 9 if both blue and orange visible.
t37eff86,muse-glimmer-30b,main-072,,move,base,1,director view,seen,1,Then all three visible. Then largest block physically is 7 (biggest). So move 7.
t6b2a657,muse-glimmer-30b,main-072,,move,base,2,director view,seen,1,Largest among visible: 1 vs 8. 1 is larger than 8. So director thinks largest is 1.
tdf5b2cf,muse-glimmer-30b,main-072,,move,base,3,director view,seen,1,"So among visible blocks to director, pick the largest."
t4df7ae6,muse-glimmer-30b,main-072,,move,base,4,largest digit,seen,1,"Most plausible answer is block 7, as the largest number visible to director (8 hidden)."
t701a8d1,muse-glimmer-30b,main-072,,move,base,5,director view,seen,1,We need determine which block is physically largest among those visible to director.
t29ba4e6,muse-glimmer-30b,main-073,,move,base,1,director view,seen,1,So visible blocks are 8 and 1. Largest physical among them is 8 (yellow) as teal is smallest.
t9c49146,muse-glimmer-30b,main-073,,move,base,2,director view,seen,1,So director sees yellow and teal. Largest among them is yellow 8.
t64ed785,muse-glimmer-30b,main-073,,move,base,3,director view,seen,1,So director sees yellow 8 and teal 1. Largest is 8.
t3a53c20,muse-glimmer-30b,main-073,,move,base,4,director view,seen,1,Largest among visible is yellow (8).
t25862c1,muse-glimmer-30b,main-073,,move,base,5,director view,seen,1,"If director can see all three, he would intend the physically largest: purple 2."
tf5905e9,muse-glimmer-30b,main-074,,move,base,1,director view,seen,1,So largest visible is red 2 (since red is larger than purple).
t4e12591,muse-glimmer-30b,main-074,,move,base,2,director view,seen,1,So largest visible is red 2.
t9ce1a74,muse-glimmer-30b,main-074,,move,base,3,director view,seen,1,Thus visible blocks to director: 4 and 2. Largest among them: which is physically larger? Red 2 looks larger than purple 4.
tc52feab,muse-glimmer-30b,main-074,,move,base,4,director view,seen,1,So red is largest visible. So director would refer to block number 2.
t60eebb0,muse-glimmer-30b,main-074,,move,base,5,director view,seen,1,So director sees purple 4 and red 2. Largest is red (2).
tde8ea1a,muse-glimmer-30b,main-075,,move,base,1,largest digit,seen,1,the largest block he can see is yellow with number 8 (since blue is 3).
tfb0df96,muse-glimmer-30b,main-075,,move,base,2,director view,seen,1,So director sees blue (3) and yellow (8). Blue is larger physically. So choose 3.
t4db3cba,muse-glimmer-30b,main-075,,move,base,3,director view,seen,1,"Thus director sees blue and yellow, largest is blue => number 3."
tbe9f618,muse-glimmer-30b,main-075,,move,base,4,director view,seen,1,So director sees all three. Then largest block is blue (size). Number is 3.
t8906a91,muse-glimmer-30b,main-075,,move,base,5,largest digit,seen,1,"If green were visible, largest would be 8 anyway (8 >6 >3)."
tac8a828,muse-glimmer-30b,main-076,,move,base,1,largest digit,seen,1,"If director cannot see 8, then largest visible is max(1,3)=3. So move 3."
t6f9992c,muse-glimmer-30b,main-076,,move,base,2,director view,seen,1,"If all three visible, largest number is 8. Largest block physically is purple 8 (biggest). So answer 8."
tb0937df,muse-glimmer-30b,main-076,,move,base,3,director view,seen,1,"Could be all three visible, so largest is 8 (numerical) or largest physical size is purple 8 (since it's bigger). Both point to 8."
t4b1819b,muse-glimmer-30b,main-076,,move,base,4,director view,seen,1,Largest by size among visible: red vs teal. Red looks bigger. So choose 1.
t0117f06,muse-glimmer-30b,main-076,,move,base,5,largest digit,seen,1,"Then largest among those is max(1,3)=3."
t859b7aa,muse-glimmer-30b,main-077,,move,base,1,director view,seen,1,Largest block among visible: need compare physical sizes. The red 9 looks bigger than teal 8? Let's assume red 9 is larger.
t1d9592d,muse-glimmer-30b,main-077,,move,base,2,director view,seen,1,"Given typical results, the largest block director can see might be 9 (red)."
t68745e9,muse-glimmer-30b,main-077,,move,base,3,director view,seen,1,"If largest means physical size, maybe red 9 is largest, teal 8 is next, purple 1 is smallest. Director sees 9 and 8, largest is 9."
t8999502,muse-glimmer-30b,main-077,,move,base,4,director view,seen,1,"So ""largest block"" refers to largest among those the director can see."
t83a974e,muse-glimmer-30b,main-077,,move,base,5,director view,seen,1,So director sees 9 and 8. Largest physically is 9.
t50b48d5,muse-glimmer-30b,main-078,,move,base,1,director view,seen,1,"If he sees all three, largest physical block is yellow (appears largest). Its number is 2."
t7a47046,muse-glimmer-30b,main-078,,move,base,2,largest digit,seen,1,I think classic task is about number not size.
t33b5e8f,muse-glimmer-30b,main-078,,move,base,3,largest digit,seen,1,"No, block is cube, all same size? Might be same size. So largest number."
t442217e,muse-glimmer-30b,main-078,,move,base,4,director view,seen,1,So physically largest visible to director is green (if yellow hidden).
tb781d53,muse-glimmer-30b,main-078,,move,base,5,director view,seen,1,Then largest block (by size) among visible is green (since orange is smaller). So move 7.
t69fab59,muse-glimmer-30b,main-079,,move,base,1,director view,seen,1,So likely director cannot see green block (9). Then largest visible is 4 (yellow).
te2ec316,muse-glimmer-30b,main-079,,move,base,2,director view,seen,1,Largest among visible is 4.
tba096d7,muse-glimmer-30b,main-079,,move,base,3,director view,seen,1,The purple and yellow are visible. The largest visible is yellow 4.
tbc67682,muse-glimmer-30b,main-079,,move,base,4,director view,seen,1,Director sees two blocks: 2 and 4. Largest is 4.
t9cb19da,muse-glimmer-30b,main-079,,move,base,5,largest digit,seen,1,"Largest by number? Block's number is digit painted on all four vertical faces. So block number is 2, 9, 4. Largest is 9."
t069194d,muse-glimmer-30b,main-080,,move,base,1,largest digit,seen,1,Largest block among those visible to director: numbers are 3 and 9. Largest is 9.
t1dd56c6,muse-glimmer-30b,main-080,,move,base,2,largest digit,seen,1,"If red is also visible, then largest would be 9 anyway (9 >8 >3)."
t85e38b4,muse-glimmer-30b,main-080,,move,base,3,director view,seen,1,"Largest block among those director can see. If director can see teal (3) and green (9), largest is 9."
t8448013,muse-glimmer-30b,main-080,,move,base,4,largest digit,seen,1,"So ""the largest block"" means the block with largest number that the director can see."
t56d34bd,muse-glimmer-30b,main-080,,move,base,5,largest digit,seen,1,"If red is visible to director, then largest visible is 9 still (since red is 8)."
tec024e3,muse-glimmer-30b,main-081,,move,base,1,director view,seen,1,The director refers to largest block among those he can see.
t7dd6554,muse-glimmer-30b,main-081,,move,base,2,director view,seen,1,So largest visible is green 8.
t7902b08,muse-glimmer-30b,main-081,,move,base,3,director view,seen,1,So find the largest (physical size) among blocks visible to director.
tf50b5ec,muse-glimmer-30b,main-081,,move,base,4,director view,seen,1,Thus largest visible is green 8.
t1332f47,muse-glimmer-30b,main-081,,move,base,5,director view,seen,1,"If director cannot see orange 4, the largest block among visible is green 8 (size)."
tb6fdac2,muse-glimmer-30b,main-082,,move,base,1,director view,seen,1,"Largest among visible: red 5 is biggest physically, yellow is tiny, blue is small."
t28f7448,muse-glimmer-30b,main-082,,move,base,2,director view,seen,1,"Thus director sees red 5, blue 7, yellow 3. Largest is red 5."
t52364d5,muse-glimmer-30b,main-082,,move,base,3,largest digit,seen,1,"Largest among visible is 7 (since 5,7,3)."
t58dbf9f,muse-glimmer-30b,main-082,,move,base,4,director view,seen,1,"If director can see all blocks, largest number is 9 (orange). Largest physical size maybe orange 9 is tallest."
t9dd6cb7,muse-glimmer-30b,main-082,,move,base,5,director view,seen,1,Orange 9 is biggest but hidden. So director thinks largest visible is 5.
t268c107,muse-glimmer-30b,main-083,,move,base,1,director view,seen,1,"Then visible blocks are 1,4,3. Among those, largest is block 1 (red)."
t06eca38,muse-glimmer-30b,main-083,,move,base,2,director view,seen,1,The director sees only the teal block (6) because the others are behind the partition. So he thinks the largest (and only) block is 6.
t70ab5ca,muse-glimmer-30b,main-083,,move,base,3,director view,seen,1,"He can see blocks 1,4,3. Among those, largest is red 1 (looks biggest)."
t4a813db,muse-glimmer-30b,main-083,,move,base,4,director view,seen,1,So the largest (and only) block he can see is teal 6.
taf779d5,muse-glimmer-30b,main-083,,move,base,5,director view,seen,1,So we need to find which block is the largest in size among those visible to director.
td934c3f,muse-glimmer-30b,main-084,,move,base,1,director view,seen,1,"Let's assume director sees yellow 9, teal 1, blue 8. Largest is yellow."
t1d0e585,muse-glimmer-30b,main-084,,move,base,2,director view,seen,1,"Thus director would say move the largest block he can see, which is yellow 9."
t3e80e87,muse-glimmer-30b,main-084,,move,base,3,director view,seen,1,Thus director thinks largest visible block is yellow with number 9.
t4df4f88,muse-glimmer-30b,main-084,,move,base,4,director view,seen,1,So the largest he can see is yellow 9.
t4fa5b6e,muse-glimmer-30b,main-084,,move,base,5,director view,seen,1,"Thus director sees yellow (9), teal (1), blue (8). The largest physical size among visible is yellow (appears larger than blue and teal)."
tf68b9e0,muse-glimmer-30b,main-085,,move,base,1,director view,seen,1,"If blue is hidden, the remaining visible blocks are 6,2,8. Largest physical maybe 8 (red)."
t24a21c1,muse-glimmer-30b,main-085,,move,base,2,director view,seen,1,So largest visible is red 8.
t29123d7,muse-glimmer-30b,main-085,,move,base,3,director view,seen,1,Largest visible is red 8 (or orange 6). Red appears larger than orange.
te38e09c,muse-glimmer-30b,main-085,,move,base,4,director view,seen,1,"Thus director sees 3 blocks, largest among them is red 8."
t46be66c,muse-glimmer-30b,main-085,,move,base,5,director view,seen,1,I think the director's largest visible block is the orange 6.
t781442e,muse-glimmer-30b,main-086,,move,base,1,director view,seen,1,So we need pick the number on the block that is physically largest and visible to director.
t5da5012,muse-glimmer-30b,main-086,,move,base,2,largest digit,seen,1,"Thus visible blocks: blue 9, green 7, red 5. Largest number is 9."
t7cc0860,muse-glimmer-30b,main-086,,move,base,3,largest digit,seen,1,"Among those, the largest number is 9 (blue). So answer is 9."
t9252c30,muse-glimmer-30b,main-086,,move,base,4,director view,seen,1,"So director sees 9,7,5. Largest physical is 7 (green)."
tc528946,muse-glimmer-30b,main-086,,move,base,5,director view,seen,1,"Since yellow is invisible, director won't consider it. So he thinks largest visible is green."
tfb99ef8,muse-glimmer-30b,main-087,,move,base,1,director view,seen,1,Thus largest visible block is orange with number 2.
t81e9f11,muse-glimmer-30b,main-087,,move,base,2,director view,seen,1,"But from director's view, blue is occluded. So largest visible is orange (2)."
t20927aa,muse-glimmer-30b,main-087,,move,base,3,director view,seen,1,Largest among visible blocks: orange 2 is biggest.
t4c81d7d,muse-glimmer-30b,main-087,,move,base,4,director view,seen,1,Thus largest visible is orange 2.
t2c29f53,muse-glimmer-30b,main-087,,move,base,5,director view,seen,1,"If director can see all four blocks, largest is orange 2."
t2a6de08,muse-glimmer-30b,main-088,,move,base,1,director view,seen,1,"Then visible blocks are 8,3,7. Largest among those is 8 (teal)."
tab8ea2e,muse-glimmer-30b,main-088,,move,base,2,director view,seen,1,"Largest among visible: if visible blocks are 8,3,7. Largest physical is 8 (teal)."
t0e855b8,muse-glimmer-30b,main-088,,move,base,3,director view,seen,1,"If visible blocks are 8,3,7. Largest is 8."
ta61519c,muse-glimmer-30b,main-088,,move,base,4,director view,seen,1,"Thus likely all blocks are visible because partition is narrow and blocks are spaced.

Thus answer is 8."
t2f2c48e,muse-glimmer-30b,main-088,,move,base,5,director view,seen,1,So director cannot see it. The largest visible block is the 8 (teal).
tf20489b,muse-glimmer-30b,main-089,,move,base,1,director view,seen,1,So largest visible is purple 1.
tb30de27,muse-glimmer-30b,main-089,,move,base,2,director view,seen,1,Then largest visible is purple 1.
tb632a5f,muse-glimmer-30b,main-089,,move,base,3,director view,seen,1,So largest visible is purple 1.
t9682f4d,muse-glimmer-30b,main-089,,move,base,4,director view,seen,1,Thus largest visible is purple 1.
tde2c274,muse-glimmer-30b,main-089,,move,base,5,director view,seen,1,So director thinks largest visible is 5.
tce463ff,muse-glimmer-30b,main-090,,move,base,1,director view,seen,1,Thus largest physical among visible is 9.
t1421828,muse-glimmer-30b,main-090,,move,base,2,director view,seen,1,So you need find the largest (by physical size) among blocks visible to director.
t383ae32,muse-glimmer-30b,main-090,,move,base,3,director view,seen,1,"So we need find among visible blocks, which is largest in physical size."
t2712d48,muse-glimmer-30b,main-090,,move,base,4,director view,seen,1,So candidate largest visible is teal 9 (since blue is hidden).
t06b5a42,muse-glimmer-30b,main-090,,move,base,5,director view,seen,1,"Director sees 9,8,2. Largest physical is 9. So answer 9."
t68ee540,muse-glimmer-30b,main-091,,move,base,1,largest digit,seen,1,"If all blocks visible, largest number is 9 (yellow)."
t1c1f2ac,muse-glimmer-30b,main-091,,move,base,2,largest digit,seen,1,Largest among visible: 9 vs 3 vs 1. Largest is 9.
t6e2dc7d,muse-glimmer-30b,main-091,,move,base,3,director view,seen,1,Largest block among those director can see is 9.
tbe162fc,muse-glimmer-30b,main-091,,move,base,4,largest digit,seen,1,the block with largest number among those visible to director.
t924c739,muse-glimmer-30b,main-091,,move,base,5,largest digit,seen,1,So largest by number.
t9eba96b,muse-glimmer-30b,main-092,,move,base,1,director view,seen,1,The largest visible is yellow. So answer is 6.
t8e86d69,muse-glimmer-30b,main-092,,move,base,2,director view,seen,1,"If director says ""move the largest block"", he refers to the block he can see that is largest (physically)."
t92a8013,muse-glimmer-30b,main-092,,move,base,3,director view,seen,1,"The yellow is largest but hidden, so director thinks the largest visible is green 4."
t18ead24,muse-glimmer-30b,main-092,,move,base,4,director view,seen,1,"If director cannot see yellow, then director refers to largest block he can see."
t21d465a,muse-glimmer-30b,main-092,,move,base,5,director view,seen,1,"If he cannot see yellow, largest visible physically is green 4 (maybe larger than blue 3). So move 4."
t08c655c,muse-glimmer-30b,main-093,,move,base,1,director view,seen,1,So the largest visible block is the green 4.
t6e0d597,muse-glimmer-30b,main-093,,move,base,2,director view,seen,1,I think answer is 4 (green) as largest visible.
t1dbf50c,muse-glimmer-30b,main-093,,move,base,3,director view,seen,1,Thus largest visible block is green (4).
t270acb0,muse-glimmer-30b,main-093,,move,base,4,director view,seen,1,Thus director's largest visible is green (4).
t39ada67,muse-glimmer-30b,main-093,,move,base,5,director view,seen,1,So we need number of the block that is physically largest among those director can see.
tdc94872,muse-glimmer-30b,main-094,,move,base,1,director view,seen,1,Director refers to the largest block he can see.
t99b288f,muse-glimmer-30b,main-094,,move,base,2,director view,seen,1,So largest visible is orange (3).
t53ca303,muse-glimmer-30b,main-094,,move,base,3,director view,seen,1,Let's assume partition occludes yellow 5 only. Then largest visible is orange 3.
t41d2876,muse-glimmer-30b,main-094,,move,base,4,director view,seen,1,The largest block among those director can see might be orange 3 (if yellow is hidden).
tc281c63,muse-glimmer-30b,main-094,,move,base,5,director view,seen,1,Largest block he can see is 7.
t4f570c2,muse-glimmer-30b,main-095,,move,base,1,director view,seen,1,"If director says move the largest block, he means the physically largest among those he can see. That's green (3)."
t086b7c6,muse-glimmer-30b,main-095,,move,base,2,director view,seen,1,"Thus largest overall is green (3). If green is visible to director, answer is 3."
t65465f4,muse-glimmer-30b,main-095,,move,base,3,director view,seen,1,"Thus visible blocks: 3,2,6. Largest is 3."
t636e395,muse-glimmer-30b,main-095,,move,base,4,director view,seen,1,"Then visible blocks are green, yellow, blue. Among those, largest physical is green. So answer is 3."
tfa79613,muse-glimmer-30b,main-095,,move,base,5,director view,seen,1,"So visible blocks are green (3), yellow (2), blue (6). Largest among those is green (3)."
tb92dfc6,muse-glimmer-30b,main-096,,move,base,1,director view,seen,1,"Maybe the 9 is the largest physically, and it's visible to director, so director says move largest block -> move 9."
tbd6eeaf,muse-glimmer-30b,main-096,,move,base,2,director view,seen,1,Then the largest block among visible is orange 8 (since orange is bigger than yellow 5 and red 4).
tee0b1c2,muse-glimmer-30b,main-096,,move,base,3,director view,seen,1,Largest visible is teal 9.
te1f2b48,muse-glimmer-30b,main-096,,move,base,4,director view,seen,1,"If director can see teal 9, then the largest visible block is teal 9."
t81b8145,muse-glimmer-30b,main-096,,move,base,5,director view,seen,1,So you need to find the largest block among those visible to director.
t4789152,muse-glimmer-30b,main-097,,move,base,1,largest digit,seen,1,"""largest block"" likely means numerically largest number among visible blocks."
t76ac29c,muse-glimmer-30b,main-097,,move,base,2,director view,seen,1,The largest block director can see is the yellow 4 (since red 7 is hidden behind partition).
tac99ae0,muse-glimmer-30b,main-097,,move,base,3,largest digit,seen,1,"So we need find among visible blocks, which has largest number."
t4734324,muse-glimmer-30b,main-097,,move,base,4,director view,seen,1,Then visible blocks are 4 and 7. Largest is 7.
t35cfd96,muse-glimmer-30b,main-097,,move,base,5,director view,seen,1,"If purple is hidden, visible blocks are 4,7,2. Largest is 7."
tc02cf5e,muse-glimmer-30b,main-098,,move,base,1,director view,seen,1,The largest block the director can see is green 2 (since yellow is hidden).
taedbb9a,muse-glimmer-30b,main-098,,move,base,2,director view,seen,1,So director thinks largest visible is green 2.
t5a66c2d,muse-glimmer-30b,main-098,,move,base,3,director view,seen,1,"Thus director sees blocks 4,2,6. Largest physical among them is 2 (green medium)."
td7e0b36,muse-glimmer-30b,main-098,,move,base,4,director view,seen,1,So director would refer to block 2 as the largest he can see.
tce94d8d,muse-glimmer-30b,main-098,,move,base,5,director view,seen,1,So largest visible to director is green 2.
t918f9b7,muse-glimmer-30b,main-099,,move,base,1,director view,seen,1,"We must interpret which block the director thinks is largest, based on what he can see."
t71304c6,muse-glimmer-30b,main-099,,move,base,2,director view,seen,1,"Then visible blocks are 7,3,1. Largest physical is 7. Largest number is 7."
t4920974,muse-glimmer-30b,main-099,,move,base,3,director view,seen,1,"Let's assume yellow 9 is hidden. Then visible blocks are 7,3,1. Largest among them is 7."
t9a5cf76,muse-glimmer-30b,main-099,,move,base,4,director view,seen,1,"Largest among those by physical size: blue 7 looks largest, then green 1 maybe bigger than red 3. So largest visible is 7."
t3c4b186,muse-glimmer-30b,main-099,,move,base,5,director view,seen,1,"So visible blocks are 7,3,1. Among them, largest physical size is blue 7."
t200ea11,muse-glimmer-30b,main-100,,move,base,1,director view,seen,1,So director sees all four blocks. Largest is blue 2 (size).
t2414fc7,muse-glimmer-30b,main-100,,move,base,2,director view,seen,1,So we need determine which block is physically largest among those visible to director. Blue 2 looks biggest.
t6a50ddb,muse-glimmer-30b,main-100,,move,base,3,director view,seen,1,"But blue 2 is to the right of partition from director's view, so line of sight goes to the right of partition, so visible."
t537d848,muse-glimmer-30b,main-100,,move,base,4,director view,seen,1,"If blue 2 is hidden, the largest visible block among 6,7,8 is 8 (green)."
t363cfd9,muse-glimmer-30b,main-100,,move,base,5,director view,seen,1,"Thus director sees 2,7,8. Largest is 2 (blue)."
te87642c,muse-glimmer-30b,main-101,,move,base,1,director view,seen,1,Then visible blocks are red (5) and yellow (6). Largest physical is red (5) maybe?
ted96b73,muse-glimmer-30b,main-101,,move,base,2,director view,seen,1,So choose physically largest visible to director.
tb9fea9d,muse-glimmer-30b,main-101,,move,base,3,director view,seen,1,"If director can see red, orange, purple, yellow. Largest is red (5)."
t7ca9959,muse-glimmer-30b,main-101,,move,base,4,director view,seen,1,"He can see red 5, purple 2, yellow 6. Largest among those is red 5 (assuming red larger than yellow)."
t5cf4429,muse-glimmer-30b,main-101,,move,base,5,director view,seen,1,The largest block in the scene is red (5). Is red visible to director? Red is to left of partition. Should be visible.
t305c108,muse-glimmer-30b,main-102,,move,base,1,director view,seen,1,Director can only see the orange 2 and blue 4. The largest block among those is orange 2 (physically larger than blue).
t67a565e,muse-glimmer-30b,main-102,,move,base,2,director view,seen,1,Then visible blocks are orange and blue. Largest physical is orange (2).
t27d3723,muse-glimmer-30b,main-102,,move,base,3,director view,seen,1,Thus largest visible block is orange 2.
tdd24ee5,muse-glimmer-30b,main-102,,move,base,4,director view,seen,1,"We need infer which blocks he can see, find largest among them (by physical size, not number)."
t4f4ba68,muse-glimmer-30b,main-102,,move,base,5,director view,seen,1,So visible are red and blue. Largest among them is red 5 (since red bigger than blue).
t68372f4,muse-glimmer-30b,main-103,,move,base,1,director view,seen,1,"Given ambiguity, I'll assume the intended answer is 8 (purple is largest and visible)."
tf9c95d5,muse-glimmer-30b,main-103,,move,base,2,director view,seen,1,So largest is purple (8). If director cannot see purple? He can see purple (it's on far left).
tde117fb,muse-glimmer-30b,main-103,,move,base,3,director view,seen,1,"If director says move the largest block, he means the block that is largest in his view. If he can see all, largest physically is orange."
tdba5914,muse-glimmer-30b,main-103,,move,base,4,director view,seen,1,"Thus director sees purple, green, orange. Largest appears orange."
t37c6616,muse-glimmer-30b,main-103,,move,base,5,director view,seen,1,Let's assume the largest visible block to director is the purple 8 (largest among visible).
t03b5eed,muse-glimmer-30b,main-104,,move,base,1,director view,seen,1,Then largest among visible: orange vs green vs yellow. Orange looks largest.
t75f79ba,muse-glimmer-30b,main-104,,move,base,2,director view,seen,1,So largest visible is orange 4.
t0ddb6d9,muse-glimmer-30b,main-104,,move,base,3,director view,seen,1,Largest visible block is orange 4.
t08fd384,muse-glimmer-30b,main-104,,move,base,4,director view,seen,1,So we need identify which block is physically largest among those director can see.
t6570728,muse-glimmer-30b,main-104,,move,base,5,director view,seen,1,Let's assume all blocks visible. Then largest physically is orange 4.
tc5ed59c,muse-glimmer-30b,main-105,,move,base,1,director view,seen,1,"So visible blocks are 1,7,2. Largest among them is 1 (purple)."
tb108026,muse-glimmer-30b,main-105,,move,base,2,director view,seen,1,So director would think largest visible is orange 2.
tdce0ebc,muse-glimmer-30b,main-105,,move,base,3,director view,seen,1,So largest visible physically is orange 2 (if purple is smaller).
t57e0adb,muse-glimmer-30b,main-105,,move,base,4,director view,seen,1,Then director thinks largest visible is orange 2.
t5d8f902,muse-glimmer-30b,main-105,,move,base,5,director view,seen,1,So largest visible would be orange (number 2).
t7a892d7,muse-glimmer-30b,main-106,,move,base,1,largest digit,seen,1,But the director may think the largest block is the one with the largest digit he can see.
te1bd075,muse-glimmer-30b,main-106,,move,base,2,largest digit,seen,1,Largest number =9.
tb90b087,muse-glimmer-30b,main-106,,move,base,3,director view,seen,1,Thus director can see only purple 3 (number 3). So largest (and only) is 3.
tbe08381,muse-glimmer-30b,main-106,,move,base,4,largest digit,seen,1,"If director cannot see red 1, largest visible is 9 (since 9 >8 >3)."
t3d1476f,muse-glimmer-30b,main-106,,move,base,5,largest digit,seen,1,Then largest block number is 9.
t1d8e43a,muse-glimmer-30b,main-107,,move,base,1,director view,seen,1,"Given the ambiguity, maybe the intended answer is block 5, as it's the largest visible and the director can see it."
t8d986ab,muse-glimmer-30b,main-107,,move,base,2,director view,seen,1,So largest visible is yellow 5.
tb528432,muse-glimmer-30b,main-107,,move,base,3,director view,seen,1,"Thus visible blocks: 5,7,1. Largest among them: yellow 5 is biggest."
t4cffb1f,muse-glimmer-30b,main-107,,move,base,4,director view,seen,1,Thus visible blocks: 5 and 7. Largest is 5.
t90b03ce,muse-glimmer-30b,main-107,,move,base,5,largest digit,seen,1,Largest among them is 7 (since 7 >5 >1).
t8b66fc3,muse-glimmer-30b,main-108,,move,base,1,director view,seen,1,Thus largest visible block is blue 4.
t5010799,muse-glimmer-30b,main-108,,move,base,2,director view,seen,1,"Thus largest visible among 4,8,9 is 4."
t6cfe613,muse-glimmer-30b,main-108,,move,base,3,director view,seen,1,So red 8 is largest visible.
t447ef35,muse-glimmer-30b,main-108,,move,base,4,director view,seen,1,"The remaining visible blocks are green 7, red 8, purple 9. Largest among them is red 8 (since red is larger than green and purple)."
t93f51ac,muse-glimmer-30b,main-108,,move,base,5,director view,seen,1,"From director's perspective, the largest block among those visible is blue 4 (only visible)."
tfdf5bda,muse-glimmer-30b,main-109,,move,base,1,director view,seen,1,Need identify which block is physically largest among those visible to director.
t59f1f54,muse-glimmer-30b,main-109,,move,base,2,director view,seen,1,"Since green is hidden, largest visible is purple (8)."
t072b107,muse-glimmer-30b,main-109,,move,base,3,director view,seen,1,"Then visible blocks are purple 8, red 1, teal 3. Largest among those is purple 8."
tcfc447e,muse-glimmer-30b,main-109,,move,base,4,director view,seen,1,Purple is largest visible.
t367ae9a,muse-glimmer-30b,main-109,,move,base,5,director view,seen,1,The largest block he can see is the purple 8 (assuming purple and teal same size).
tcaae346,muse-glimmer-30b,main-110,,move,base,1,director view,seen,1,So largest visible would be purple 5.
t1342c33,muse-glimmer-30b,main-110,,move,base,2,director view,seen,1,"So director would say move the largest block he can see, which is purple 5."
tc6f17f8,muse-glimmer-30b,main-110,,move,base,3,director view,seen,1,"Thus visible blocks: 7,5,9. Largest physical among them is purple (5)."
te366c1f,muse-glimmer-30b,main-110,,move,base,4,director view,seen,1,Thus largest visible by size: purple (5) > yellow (~small). So move 5.
tf693f67,muse-glimmer-30b,main-110,,move,base,5,director view,seen,1,"If orange is occluded, then largest visible is purple (5)."
t0b322f8,muse-glimmer-30b,main-111,,move,base,1,director view,seen,1,"Then visible blocks are red 6, blue 9, yellow 3. Largest among them is red 6 (biggest)."
tc078a09,muse-glimmer-30b,main-111,,move,base,2,director view,seen,1,"We need identify which blocks director can see. Then among those visible, pick the largest physical size."
tbd99f3f,muse-glimmer-30b,main-111,,move,base,3,director view,seen,1,"Then visible blocks are red 6, blue 9, yellow 3. Largest is red 6."
t391841c,muse-glimmer-30b,main-111,,move,base,4,director view,seen,1,Probably the largest visible block is the red 6 (big red).
t6ba48bb,muse-glimmer-30b,main-111,,move,base,5,director view,seen,1,"If partition hides purple, largest visible is red 6."
t421986f,muse-glimmer-30b,main-112,,move,base,1,director view,seen,1,Thus largest visible is yellow 2.
tced4dd4,muse-glimmer-30b,main-112,,move,base,2,director view,seen,1,"Thus director says move the largest block he can see, which is yellow 2."
tb4a642c,muse-glimmer-30b,main-112,,move,base,3,director view,seen,1,The largest visible block is the green one with 3.
t9b653a6,muse-glimmer-30b,main-112,,move,base,4,director view,seen,1,He means the largest block he can see. So he refers to block number 3.
tbea8cb1,muse-glimmer-30b,main-112,,move,base,5,director view,seen,1,"Among those, largest by physical size: yellow is biggest, green is next, teal smallest. So largest visible is yellow 2."
t65f19f9,muse-glimmer-30b,main-113,,move,base,1,director view,seen,1,"The director can see red 8, green 3, orange 6. Largest among those is red 8 (physically larger than orange)."
td5f1808,muse-glimmer-30b,main-113,,move,base,2,director view,seen,1,Director can see all four. Physically largest is purple 9 (tallest).
ta9a13f4,muse-glimmer-30b,main-113,,move,base,3,director view,seen,1,And the largest block he can see is 8.
ta29ab60,muse-glimmer-30b,main-113,,move,base,4,director view,seen,1,"From director's perspective, the largest visible block is red 8 (if purple hidden)."
tda2e893,muse-glimmer-30b,main-113,,move,base,5,director view,seen,1,"Thus director sees red 8, green 3, orange 6. Largest physical among those is red 8 (since red is bigger than green/orange)."
t91c5e00,muse-glimmer-30b,main-114,,move,base,1,director view,seen,1,"If director cannot see orange 6 because partition blocks, then largest visible is 4."
tfc29f60,muse-glimmer-30b,main-114,,move,base,2,director view,seen,1,Is the teal 4 block the largest physical? Yes. Is it visible? Possibly yes.
te632c2f,muse-glimmer-30b,main-114,,move,base,3,director view,seen,1,Let's assume physical size. The largest block visible to director is teal 4.
t0072024,muse-glimmer-30b,main-114,,move,base,4,director view,seen,1,"If the director says ""move the largest block"", he means largest physical size among visible. That's 4."
tf8ce070,muse-glimmer-30b,main-114,,move,base,5,director view,seen,1,Largest physically among visible blocks.
t8d30d14,muse-glimmer-30b,main-115,,move,base,1,director view,seen,1,"So among visible blocks, he says move the largest (by physical size)."
t495d51e,muse-glimmer-30b,main-115,,move,base,2,director view,seen,1,So we need identify which block is physically largest among those visible to director.
t2760167,muse-glimmer-30b,main-115,,move,base,3,director view,seen,1,"The largest among those he can see. Since he can see all, it's the biggest cube."
t1fd200e,muse-glimmer-30b,main-115,,move,base,4,director view,seen,1,"Thus visible blocks: red 7, purple 6, yellow 9. Largest among them is red 7."
tc47c096,muse-glimmer-30b,main-115,,move,base,5,director view,seen,1,"Because largest physical is red 7, and director can see it."
t6ecbde4,muse-glimmer-30b,main-116,,move,base,1,director view,seen,1,So he will identify the physically biggest among visible. That's yellow 6.
tff3f602,muse-glimmer-30b,main-116,,move,base,2,director view,seen,1,"Largest visible block to director: yellow is large, orange is small. So largest is yellow 6."
t87ebe7b,muse-glimmer-30b,main-116,,move,base,3,director view,seen,1,Maybe the physically largest block among those visible is still yellow 6.
t7f3d7a1,muse-glimmer-30b,main-116,,move,base,4,director view,seen,1,So he thinks the largest block he can see is the 6 (yellow).
t8f5322b,muse-glimmer-30b,main-116,,move,base,5,director view,seen,1,So we pick physical largest among those director can see.
te78e579,muse-glimmer-30b,main-117,,move,base,1,largest digit,seen,1,"The user must move the block that the director intends, i.e., the block with the largest number among those visible to director."
tbd906c6,muse-glimmer-30b,main-117,,move,base,2,largest digit,seen,1,"But largest block is largest by number, not spatial size."
tdf3d6c8,muse-glimmer-30b,main-117,,move,base,3,director view,seen,1,Director can only see yellow 4 as largest among visible.
t3ffd1dd,muse-glimmer-30b,main-117,,move,base,4,director view,seen,1,So director's largest visible is yellow 4. So you move 4.
t62d7b53,muse-glimmer-30b,main-117,,move,base,5,largest digit,seen,1,"""Largest block"" presumably means largest number among the blocks he can see."
t26f1bad,muse-glimmer-30b,main-118,,move,base,1,director view,seen,1,"If yellow is hidden, the largest visible block among 8,3,7 is 8."
t278caf7,muse-glimmer-30b,main-118,,move,base,2,director view,seen,1,"Largest overall is 8. Is 8 visible to director? Probably yes, far left."
tc4c488f,muse-glimmer-30b,main-118,,move,base,3,largest digit,seen,1,So largest = numerically largest.
tc3d5efc,muse-glimmer-30b,main-118,,move,base,4,largest digit,seen,1,Largest among those is 8? 8 >7 >3. Yes.
ta20206c,muse-glimmer-30b,main-118,,move,base,5,largest digit,seen,1,"Then ""largest block"" means numerically largest: 8 >7 >6 >3. So block 8."
tc89a9c2,muse-glimmer-30b,main-119,,move,base,1,director view,seen,1,The largest block he can see is the teal one (physically largest).
t2064480,muse-glimmer-30b,main-119,,move,base,2,director view,seen,1,Need infer which block the director perceives as largest among those visible to him.
td6bb8f7,muse-glimmer-30b,main-119,,move,base,3,director view,seen,1,he will refer to the largest block he can see. That's orange (5).
tc704900,muse-glimmer-30b,main-119,,move,base,4,director view,seen,1,"Thus visible blocks: orange 5, purple 7, yellow 2. Largest physical size is orange (5)."
tec0ec25,muse-glimmer-30b,main-119,,move,base,5,director view,seen,1,I think all blocks visible. So largest physical is teal number 1.
t24c50fb,muse-glimmer-30b,main-120,,move,base,1,director view,seen,1,"Likely the intended answer is the largest visible block by physical size, which is green 5."
ta0833df,muse-glimmer-30b,main-120,,move,base,2,largest digit,seen,1,"Largest number among visible blocks: numbers are 5 (green), 1 (yellow), 4 (blue), 9 (orange). Largest is 9."
t482cce9,muse-glimmer-30b,main-120,,move,base,3,largest digit,seen,1,Largest number is 9.
t8267bf5,muse-glimmer-30b,main-120,,move,base,4,director view,seen,1,"If green is occluded, the largest physical block visible is orange (size maybe medium)."
tcd6318e,muse-glimmer-30b,main-120,,move,base,5,director view,seen,1,So largest physical among visible to director is green if visible.
tf44b25b,muse-glimmer-30b,main-121,,move,base,1,director view,seen,1,"Then visible blocks are blue (8), purple (7), yellow (3). Largest physical is blue."
t42e8abe,muse-glimmer-30b,main-121,,move,base,2,director view,seen,1,"Thus visible blocks: blue 8, purple 7, yellow 3. Largest among them is blue 8."
t3830218,muse-glimmer-30b,main-121,,move,base,3,director view,seen,1,"I think typical puzzle expects green is hidden, blue is largest visible."
tb995c36,muse-glimmer-30b,main-121,,move,base,4,director view,seen,1,"If green is hidden, largest visible is blue 8 still."
te5395d5,muse-glimmer-30b,main-121,,move,base,5,director view,seen,1,Yellow is larger than purple. So largest visible is yellow 3.
t5502da5,muse-glimmer-30b,main-122,,move,base,1,director view,seen,1,"I think typical puzzle expects director sees only blocks 4,1,6 (left and right). Largest among them by physical size is 6 (blue)."
t6587058,muse-glimmer-30b,main-122,,move,base,2,largest digit,seen,1,Could pick the one with largest number? Might be 6.
t3f600a2,muse-glimmer-30b,main-122,,move,base,3,largest digit,seen,1,Largest number is 6. So answer 6.
tfff6c7b,muse-glimmer-30b,main-122,,move,base,4,director view,seen,1,"Let's assume visible blocks are 4,1,6. Largest physical is 6 (blue)."
tddbe3f3,muse-glimmer-30b,main-122,,move,base,5,largest digit,seen,1,"I think most plausible answer is 6, assuming largest means numerically largest among visible blocks, and teal is hidden."
td8cffdf,muse-glimmer-30b,main-123,,move,base,1,director view,seen,1,"Then visible blocks are red 8, yellow 1, green 5. Largest physical size is red 8 (largest)."
t011bb7b,muse-glimmer-30b,main-123,,move,base,2,largest digit,seen,1,"Probably they mean numerically largest, because they ask ""Which number will you move?"""
t748e354,muse-glimmer-30b,main-123,,move,base,3,director view,seen,1,"So largest visible block physically: red 8 is biggest, number 8."
t75035e9,muse-glimmer-30b,main-123,,move,base,4,director view,seen,1,"Thus visible blocks are red, yellow, green. Largest is red 8."
t5cacb2c,muse-glimmer-30b,main-123,,move,base,5,director view,seen,1,"Then visible blocks are red 8, yellow 1, green 5. Largest among those is red 8 (physically biggest)."
tdb3c4a3,muse-glimmer-30b,main-124,,move,base,1,director view,seen,1,So largest visible to director is orange 4.
t3e8a4f8,muse-glimmer-30b,main-124,,move,base,2,director view,seen,1,"Director can only refer to blocks they can see. Among visible blocks, which is largest in physical size? Need to estimate cube sizes. Orange 4 looks largest."
tb8bf95d,muse-glimmer-30b,main-124,,move,base,3,director view,seen,1,He can see all blocks. So he sees orange as largest.
tdbb64a8,muse-glimmer-30b,main-124,,move,base,4,director view,seen,1,"Largest among visible by physical size: Yellow looks larger than red, larger than teal. So yellow block number 8."
t2ac63be,muse-glimmer-30b,main-124,,move,base,5,director view,seen,1,So director sees all four blocks. Then largest block is orange 4.
tc51e12b,muse-glimmer-30b,main-125,,move,base,1,director view,seen,1,Largest visible by physical size is 7 (since 8 hidden).
tcd3c61c,muse-glimmer-30b,main-125,,move,base,2,director view,seen,1,Thus director thinks largest block among visible is 7 (since 8 is hidden).
tb33d170,muse-glimmer-30b,main-125,,move,base,3,director view,seen,1,The director refers to the largest block among those he can see.
t9a05719,muse-glimmer-30b,main-125,,move,base,4,director view,seen,1,"Thus director's visible set = {2,7,1}. Largest physical size among them is 7 (blue)."
t87536e7,muse-glimmer-30b,main-125,,move,base,5,director view,seen,1,So 7 is largest among visible.
tc60b756,muse-glimmer-30b,main-126,,move,base,1,largest digit,seen,1,"I think the most plausible expected answer is 6, as the largest number visible."
t6bedef6,muse-glimmer-30b,main-126,,move,base,2,director view,seen,1,So largest visible is teal 2.
t803f03c,muse-glimmer-30b,main-126,,move,base,3,largest digit,seen,1,"Among them, the largest number is max of visible blocks."
tb68e00f,muse-glimmer-30b,main-126,,move,base,4,director view,seen,1,So director's largest visible is orange 3.
ta653ac4,muse-glimmer-30b,main-126,,move,base,5,director view,seen,1,So largest visible is orange 3 (assuming orange bigger than green).
t2d26a30,muse-glimmer-30b,main-127,,move,base,1,largest digit,seen,1,"If purple is visible, director sees all four, largest is 9 (since 9 >7>6>3)."
teaeb3b7,muse-glimmer-30b,main-127,,move,base,2,largest digit,seen,1,Largest block likely means numerically largest number among visible blocks.
t1622c93,muse-glimmer-30b,main-127,,move,base,3,director view,seen,1,"Director cannot see purple if occluded. So visible blocks: teal, red, blue. Largest among them is red. So move red (9)."
t9008f68,muse-glimmer-30b,main-127,,move,base,4,largest digit,seen,1,Then largest block numerically is 9 (red).
t8594a64,muse-glimmer-30b,main-127,,move,base,5,director view,seen,1,"the largest block physically is the purple 7, and director can see it (since it's to side)."
t881f49c,muse-glimmer-30b,main-128,,move,base,1,director view,seen,1,"So visible blocks: green 4, yellow 6, purple 5. Largest physical among them is purple 5 (bigger than green and yellow)."
t30812aa,muse-glimmer-30b,main-128,,move,base,2,director view,seen,1,So the largest among visible is blue 3.
t11c83f2,muse-glimmer-30b,main-128,,move,base,3,director view,seen,1,"If director says move the largest block, the largest visible is purple 5."
t8a5c6b3,muse-glimmer-30b,main-128,,move,base,4,director view,seen,1,So largest visible is purple 5.
t4b44b4c,muse-glimmer-30b,main-128,,move,base,5,director view,seen,1,"Because largest block is blue 3, and it's visible."
t522a677,muse-glimmer-30b,main-129,,move,base,1,director view,seen,1,"the largest visible block, which is the green block with number 3 (size medium) vs blue 8 (maybe smaller)."
t0413472,muse-glimmer-30b,main-129,,move,base,2,director view,seen,1,I'll lean to physical largest visible = green (3).
t31e6c57,muse-glimmer-30b,main-129,,move,base,3,director view,seen,1,Thus answer is block number of largest visible block by size.
t5ba8f58,muse-glimmer-30b,main-129,,move,base,4,director view,seen,1,So director thinks largest visible is 3 (green).
t572bd10,muse-glimmer-30b,main-129,,move,base,5,director view,seen,1,I think typical answer would be 3 (green) as largest visible.
t9aa0c5f,muse-glimmer-30b,main-130,,move,base,1,director view,seen,1,Then visible are blue 9 and yellow 4. Largest is blue 9.
tebdca18,muse-glimmer-30b,main-130,,move,base,2,largest digit,seen,1,Because it's the largest number and visible.
t52d937d,muse-glimmer-30b,main-130,,move,base,3,director view,seen,1,So largest visible is blue 9.
t375a506,muse-glimmer-30b,main-130,,move,base,4,director view,seen,1,"Thus director sees blue 9, orange 5, yellow 4. Largest physical is blue 9."
td9b7bb1,muse-glimmer-30b,main-130,,move,base,5,director view,seen,1,"If largest is blue 9, he can see it, so he says move it, you move 9."
t5336936,muse-glimmer-30b,main-131,,move,base,1,largest digit,seen,1,"Thus visible numbers: 8,2,9. Largest number =9."
t88d16c3,muse-glimmer-30b,main-131,,move,base,2,director view,seen,1,"If they meant physical size, the largest visible physical block might be red (9) anyway."
t6f974bc,muse-glimmer-30b,main-131,,move,base,3,largest digit,seen,1,"blocks are same size, and ""largest"" refers to number."
t75bd1df,muse-glimmer-30b,main-131,,move,base,4,director view,seen,1,Largest among visible is 9.
t62b7cba,muse-glimmer-30b,main-131,,move,base,5,director view,seen,1,"Director can't see purple, so largest visible is red 9."
ta579991,muse-glimmer-30b,main-132,,move,base,1,director view,seen,1,"So director says move largest block he can see, which is orange 7."
t8f9d170,muse-glimmer-30b,main-132,,move,base,2,director view,seen,1,So largest visible is orange 7.
te1b0145,muse-glimmer-30b,main-132,,move,base,3,largest digit,seen,1,"If blue is visible, largest overall is 9 anyway (9 >7 >3 >2)."
tf7221be,muse-glimmer-30b,main-132,,move,base,4,director view,seen,1,So he thinks the largest visible is orange (7).
te06243d,muse-glimmer-30b,main-132,,move,base,5,director view,seen,1,Thus answer is the number of the physically largest visible block.
teed5e2d,muse-glimmer-30b,main-133,,move,base,1,director view,seen,1,So largest visible is green with number 1.
tf7cf11a,muse-glimmer-30b,main-133,,move,base,2,largest digit,seen,1,"Visible blocks numbers: blue 5, green 1, orange 7. Largest is 7 (orange)."
t6abd64b,muse-glimmer-30b,main-133,,move,base,3,director view,seen,1,Thus largest visible is 7 (orange).
tf063126,muse-glimmer-30b,main-133,,move,base,4,director view,seen,1,"So we need find which blocks director can see, among them find the physically largest."
t2fe82df,muse-glimmer-30b,main-133,,move,base,5,largest digit,seen,1,"Thus director can see blue (5), green (1), orange (7). Cannot see yellow (8). Largest visible is 7."
tdac20d9,muse-glimmer-30b,main-134,,move,base,1,director view,seen,1,Thus largest physical block among visible is red (number 3).
te7c69df,muse-glimmer-30b,main-134,,move,base,2,director view,seen,1,"Director says ""move the largest block"". He means physically largest among those he can see."
t1b919a9,muse-glimmer-30b,main-134,,move,base,3,director view,seen,1,So red is largest visible. Its number is 3.
t0e09598,muse-glimmer-30b,main-134,,move,base,4,director view,seen,1,"Thus visible blocks to director: red (3), blue (2), orange (1). Largest physical is red (3)."
t247b4a8,muse-glimmer-30b,main-134,,move,base,5,director view,seen,1,Largest visible block is red (size). Red number is 3.
t447a0ae,muse-glimmer-30b,main-135,,move,base,1,director view,seen,1,"Given all blocks visible, largest physical is yellow 3."
t0f46169,muse-glimmer-30b,main-135,,move,base,2,director view,seen,1,"Then director sees purple, orange, blue. Largest among them is purple = 4."
t0add197,muse-glimmer-30b,main-135,,move,base,3,director view,seen,1,So largest visible is purple 4.
t0d00e70,muse-glimmer-30b,main-135,,move,base,4,director view,seen,1,"The largest block the director can see: blocks visible are purple 4 (big), blue 6 (small), yellow 3 (big). Largest among them is purple 4."
t5df1a2c,muse-glimmer-30b,main-135,,move,base,5,director view,seen,1,Then visible blocks are purple 4 and blue 6. Largest physical among them is purple 4.
t671102b,muse-glimmer-30b,main-136,,move,base,1,director view,seen,1,"director cannot see it, so he thinks the largest he can see is teal 6."
t59b55df,muse-glimmer-30b,main-136,,move,base,2,director view,seen,1,"Given uncertainty, I'll guess director can see teal 6, red 1, orange 7, but not purple 3. Largest among those is teal 6 (physical size bigger than orange)."
t33004fd,muse-glimmer-30b,main-136,,move,base,3,director view,seen,1,"Thus director sees blocks 6,1,7. Largest physical size is 6 (teal)."
t1766696,muse-glimmer-30b,main-136,,move,base,4,director view,seen,1,"So if purple hidden, largest visible is teal (6)."
t7eab56c,muse-glimmer-30b,main-136,,move,base,5,director view,seen,1,"largest block physically is purple 3, but director cannot see it, so he thinks largest visible is teal 6."
t58f33d7,muse-glimmer-30b,main-137,,move,base,1,director view,seen,1,Let's assume red 6 is larger than purple 8. Then largest visible is 6.
t26cf107,muse-glimmer-30b,main-137,,move,base,2,director view,seen,1,"If all visible, largest physical block is teal 7."
t863760d,muse-glimmer-30b,main-137,,move,base,3,director view,seen,1,"But if teal is occluded, then largest visible is purple 8."
td80f1fa,muse-glimmer-30b,main-137,,move,base,4,director view,seen,1,"Could be that director sees only red and purple, and purple is larger than red (purple appears slightly bigger). So largest visible is 8."
t591c798,muse-glimmer-30b,main-137,,move,base,5,director view,seen,1,"The director can see three blocks: 6,5,8. Largest is 8 (purple)."
t87acd3b,muse-glimmer-30b,main-138,,move,base,1,director view,seen,1,So we need find the largest physical block that the director can see.
t6b15c06,muse-glimmer-30b,main-138,,move,base,2,largest digit,seen,1,"Then visible numbers are 7,5,4. Largest is 7."
t545ca13,muse-glimmer-30b,main-138,,move,base,3,director view,seen,1,"If purple is hidden, director sees teal 7, green 5, orange 4. Largest among visible is 7."
t30cb107,muse-glimmer-30b,main-138,,move,base,4,director view,seen,1,Largest physical among visible: teal 7 vs orange 4. Teal looks bigger than orange. So largest is teal 7.
td8db022,muse-glimmer-30b,main-138,,move,base,5,director view,seen,1,"If physical size is considered, purple is biggest overall, but director can't see it, so he thinks biggest is teal 7."
tcd54224,muse-glimmer-30b,main-139,,move,base,1,director view,seen,1,"Then visible blocks are 9,3,8. Largest among visible is 9."
td93219b,muse-glimmer-30b,main-139,,move,base,2,largest digit,seen,1,Since all cubes same size physically. So largest number among visible.
ta6967e5,muse-glimmer-30b,main-139,,move,base,3,largest digit,seen,1,"Largest block among visible: numbers 9,3,8 => largest is 9."
t547ec06,muse-glimmer-30b,main-139,,move,base,4,largest digit,seen,1,"But then ""largest block"" would be max number among visible: 9,3,6,8 => 9."
tbb01220,muse-glimmer-30b,main-139,,move,base,5,director view,seen,1,Largest among visible blocks to director. If visible are 9 and 3 (and maybe 6). Largest is 9.
t43a2ad6,muse-glimmer-30b,main-140,,move,base,1,largest digit,seen,1,We need find which block director can see that is the largest number among visible to director.
t49c4a12,muse-glimmer-30b,main-140,,move,base,2,largest digit,seen,1,Then largest block numerically is 8 (purple).
tc003083,muse-glimmer-30b,main-140,,move,base,3,largest digit,seen,1,Largest block = largest number.
tbf65ef6,muse-glimmer-30b,main-140,,move,base,4,largest digit,seen,1,So teal block's number is 7. Purple is 8. Red is 3. So largest visible is 8.
t02b9d5e,muse-glimmer-30b,main-140,,move,base,5,largest digit,seen,1,Largest block the director can see: we need find max number among visible blocks.
t40d826b,muse-glimmer-30b,main-141,,move,base,1,largest digit,seen,1,Because 8 is largest number among visible blocks.
td26c5c3,muse-glimmer-30b,main-141,,move,base,2,largest digit,seen,1,The largest visible number is 8 (blue).
t69e1cc1,muse-glimmer-30b,main-141,,move,base,3,director view,seen,1,"Maybe the red block is the smallest, so largest among visible is yellow 7."
t3a8793d,muse-glimmer-30b,main-141,,move,base,4,director view,seen,1,So find physical largest among those visible to director.
tb01878c,muse-glimmer-30b,main-141,,move,base,5,director view,seen,1,Now largest physical block among those visible: yellow 7 is largest.
t551bb7a,muse-glimmer-30b,main-142,,move,base,1,director view,seen,1,the largest he can see is the teal 9.
te9a0b1b,muse-glimmer-30b,main-142,,move,base,2,director view,seen,1,"So visible blocks: yellow 4, teal 9, green 7. Largest among them physically: teal 9 is larger than green 7 and yellow 4."
tade10c3,muse-glimmer-30b,main-142,,move,base,3,director view,seen,1,"If blue is hidden, largest visible is teal 9."
tbafad8d,muse-glimmer-30b,main-142,,move,base,4,director view,seen,1,Largest visible is teal 9.
t9496423,muse-glimmer-30b,main-142,,move,base,5,director view,seen,1,"Then visible blocks: yellow 4 (small), teal 9 (medium), green 7 (small-medium). Largest physically is teal (9)."
t160bf1d,muse-glimmer-30b,main-143,,move,base,1,director view,seen,1,Then the largest visible block is the purple 1.
ta830fdb,muse-glimmer-30b,main-143,,move,base,2,director view,seen,1,So he thinks the largest he can see is block 1 (purple).
tdf8f698,muse-glimmer-30b,main-143,,move,base,3,director view,seen,1,"Thus visible blocks: 1,5,6. Largest among them by apparent size: 1 is biggest, then 5, then 6."
t1663900,muse-glimmer-30b,main-143,,move,base,4,director view,seen,1,So director would think the largest visible block is 1 (purple).
t669b662,muse-glimmer-30b,main-143,,move,base,5,own view,not stated,1,Largest block overall is 7 (green).
t14600ab,muse-glimmer-30b,main-144,,move,base,1,director view,seen,1,"Among blocks he can see, the largest is... If he sees red and orange, red appears larger than orange"
t323bc64,muse-glimmer-30b,main-144,,move,base,2,director view,not stated,1,We need to identify which block is largest among those visible to director.
tb933138,muse-glimmer-30b,main-144,,move,base,3,director view,seen,1,Then largest visible by size is orange 8.
ta204f82,muse-glimmer-30b,main-144,,move,base,4,largest digit,seen,1,"Check if any block has larger number but invisible? The red block is 5, less than 8."
ta549961,muse-glimmer-30b,main-144,,move,base,5,director view,seen,1,The director cannot see it. So he thinks the largest visible block is orange 8.
t42627ae,muse-glimmer-30b,main-145,,move,base,1,director view,seen,1,So the largest visible block is green (8).
t0c5bb62,muse-glimmer-30b,main-145,,move,base,2,director view,seen,1,Largest physical block among all is green 8. Is it visible to director? Likely yes.
tca46b4f,muse-glimmer-30b,main-145,,move,base,3,director view,seen,1,"Largest block among visible: physical sizes: orange medium, yellow tiny, green large. So green 8 is largest visible."
t3dcfbb0,muse-glimmer-30b,main-145,,move,base,4,director view,seen,1,"If orange is occluded, the largest visible is green 8."
t46b9977,muse-glimmer-30b,main-145,,move,base,5,director view,seen,1,"We need identify blocks visible to director. Then among those visible, find the largest (physical size)."
tf51ae46,muse-glimmer-30b,main-146,,move,base,1,director view,seen,1,So largest visible is blue 8.
tb7b1b3a,muse-glimmer-30b,main-146,,move,base,2,director view,seen,1,So largest visible is blue (8).
t9df9031,muse-glimmer-30b,main-146,,move,base,3,largest digit,seen,1,"So among blocks visible to director, pick the one with largest number (digit)."
t86d30a3,muse-glimmer-30b,main-146,,move,base,4,director view,seen,1,So we need identify block with largest physical size that director can see.
t90c8570,muse-glimmer-30b,main-146,,move,base,5,director view,seen,1,So largest visible is blue 8.
t2d81389,muse-glimmer-30b,main-147,,move,base,1,director view,seen,1,"Among those visible to director, the largest (by physical size) block's number is to be moved."
tf5a620a,muse-glimmer-30b,main-147,,move,base,2,director view,seen,1,"If blue is hidden, largest visible is purple (2)."
t021dcd4,muse-glimmer-30b,main-147,,move,base,3,director view,seen,1,So largest visible block is purple (2).
t53ec562,muse-glimmer-30b,main-147,,move,base,4,director view,seen,1,"the blue block is partially hidden, so the director perceives it as smaller. The largest fully visible block is purple (2)."
t4b0ca01,muse-glimmer-30b,main-147,,move,base,5,director view,seen,1,"From his perspective, the largest block he can see is purple 2."
t1329c95,muse-glimmer-30b,main-148,,move,base,1,director view,seen,1,So director thinks largest visible is purple 7.
t029579f,muse-glimmer-30b,main-148,,move,base,2,director view,seen,1,I think the intended answer is 7 (purple block) as the largest visible block (physically).
tf1896ab,muse-glimmer-30b,main-148,,move,base,3,director view,seen,1,So visible largest would be purple 7.
t42f910e,muse-glimmer-30b,main-148,,move,base,4,director view,seen,1,So we must identify largest physical block among those visible to director.
t3fcb71c,muse-glimmer-30b,main-148,,move,base,5,director view,seen,1,"So largest visible is purple, number 7."
t12c543f,muse-glimmer-30b,main-149,,move,base,1,director view,seen,1,The block number of the largest physical block visible is 1.
t9457314,muse-glimmer-30b,main-149,,move,base,2,director view,seen,1,He can see orange 4 and yellow 1. Largest is yellow 1.
t5b6216d,muse-glimmer-30b,main-149,,move,base,3,director view,seen,1,Maybe the largest block visible to director is the teal 9.
t57510a8,muse-glimmer-30b,main-149,,move,base,4,director view,seen,1,"If director can see all blocks, then largest block is teal with 9 (largest size)."
t8855684,muse-glimmer-30b,main-149,,move,base,5,director view,seen,1,the director can only see the orange 4 and yellow 1. The largest among them is the yellow 1 (physically larger than orange).
t820c218,muse-glimmer-30b,main-150,,move,base,1,director view,seen,1,director can't see purple because it's behind partition. So largest visible is orange 3.
t3d58f87,muse-glimmer-30b,main-150,,move,base,2,director view,seen,1,The largest visible block is orange (3).
t56a37ca,muse-glimmer-30b,main-150,,move,base,3,director view,seen,1,The largest visible block would be the orange 3 (since red 4 is smaller).
tb5eac69,muse-glimmer-30b,main-150,,move,base,4,director view,seen,1,You need to move the block that the director considers largest among those he can see.
t148382e,muse-glimmer-30b,main-150,,move,base,5,director view,seen,1,"Thus visible blocks: red 4, orange 3, yellow 7. Largest physical is orange 3."
t573d1d5,muse-glimmer-30b,main-151,,move,base,1,director view,seen,1,"Among visible blocks, largest physical size is orange 3 (biggest)."
t6d11a92,muse-glimmer-30b,main-151,,move,base,2,director view,seen,1,So largest visible is orange 3.
tae26393,muse-glimmer-30b,main-151,,move,base,3,director view,seen,1,Largest visible to director is orange 3.
te13b667,muse-glimmer-30b,main-151,,move,base,4,director view,seen,1,Thus largest visible is orange 3.
t866e7a8,muse-glimmer-30b,main-151,,move,base,5,director view,seen,1,"Thus visible blocks: 3,9,1. Largest block among them by physical size: orange 3 is biggest."
ta4fa22c,muse-glimmer-30b,main-152,,move,base,1,director view,seen,1,"Then visible blocks are blue (2), red (7), orange (3). Largest among those is blue (size)."
tfbd21f9,muse-glimmer-30b,main-152,,move,base,2,director view,seen,1,So largest visible is blue 2.
t2d8f97c,muse-glimmer-30b,main-152,,move,base,3,director view,seen,1,Director refers to largest among blocks he can see.
tf9f9cbb,muse-glimmer-30b,main-152,,move,base,4,director view,seen,1,"Thus visible blocks: 2,7,3. Largest among them is blue 2 (physically largest)."
t00d9ea2,muse-glimmer-30b,main-152,,move,base,5,director view,seen,1,Director intends the physically largest block he can see. So block 2.
t512cccc,muse-glimmer-30b,main-153,,move,base,1,largest digit,seen,1,"Maybe ""largest block"" refers to the block with the largest number, but director can only see some blocks."
t190a7cb,muse-glimmer-30b,main-153,,move,base,2,director view,seen,1,So the largest visible is the orange block (number 4).
ta668a85,muse-glimmer-30b,main-153,,move,base,3,largest digit,seen,1,"Among visible blocks, pick the largest number."
td549b7c,muse-glimmer-30b,main-153,,move,base,4,largest digit,seen,1,"""largest block"" refers to the block with the largest number that the director can see."
t1319ba0,muse-glimmer-30b,main-153,,move,base,5,largest digit,seen,1,Largest number is 6.
t0e299d6,muse-glimmer-30b,main-154,,move,base,1,director view,seen,1,"If he can see blue 7 (big), purple 9 (small), orange 1 (small). Largest among those is blue 7."
tec15061,muse-glimmer-30b,main-154,,move,base,2,director view,seen,1,Then largest block among visible is the blue 7 (biggest).
t1fc66cc,muse-glimmer-30b,main-154,,move,base,3,director view,seen,1,Then largest visible is blue 7.
ta800749,muse-glimmer-30b,main-154,,move,base,4,director view,seen,1,"If director can see blue 7, then largest visible is blue 7."
taeb4f07,muse-glimmer-30b,main-154,,move,base,5,director view,seen,1,Thus director's largest visible block is blue 7 (number 7).
ta62c16d,muse-glimmer-30b,main-155,,move,base,1,largest digit,seen,1,Then largest block = largest number among all visible = 9 (green).
t38ccad7,muse-glimmer-30b,main-155,,move,base,2,director view,seen,1,"Then visible blocks: 8,9,5. Largest physical is 8 (orange)."
t58888e0,muse-glimmer-30b,main-155,,move,base,3,director view,seen,1,Director can see all blocks. So move largest block = biggest cube = green 9.
ta38417e,muse-glimmer-30b,main-155,,move,base,4,largest digit,seen,1,"""move the largest block"" means the largest number among 8,9,5,3 is 9."
tfa33b7c,muse-glimmer-30b,main-155,,move,base,5,director view,seen,1,Then largest visible might be green 9.
t49ffe4e,muse-glimmer-30b,main-156,,move,base,1,director view,seen,1,Largest block among visible: Yellow 8 is biggest (size).
tc22d749,muse-glimmer-30b,main-156,,move,base,2,director view,seen,1,"So visible blocks: yellow (8), green (1), teal (6). Largest physical is yellow."
t4272741,muse-glimmer-30b,main-156,,move,base,3,director view,seen,1,"So director's visible blocks are yellow 8, green 1, teal 6. Among those, largest physical is yellow 8 (biggest)."
t09ac188,muse-glimmer-30b,main-156,,move,base,4,director view,seen,1,I think the most plausible intended answer is 6 (the largest visible block).
t21512e2,muse-glimmer-30b,main-156,,move,base,5,director view,seen,1,"Among visible blocks, yellow 8 is largest."
t4778034,muse-glimmer-30b,main-157,,move,base,1,largest digit,seen,1,"So ""largest block"" likely means largest number, not physical size."
t213b983,muse-glimmer-30b,main-157,,move,base,2,largest digit,seen,1,Largest number = 7.
tc06f79d,muse-glimmer-30b,main-157,,move,base,3,largest digit,seen,1,"So the largest he can see is max of 6,3,7 =7."
t5dbb61e,muse-glimmer-30b,main-157,,move,base,4,director view,seen,1,The largest block among visible is red (6).
t90f3700,muse-glimmer-30b,main-157,,move,base,5,director view,seen,1,Thus director would think blue 3 is largest (among visible).
t88e52b8,muse-glimmer-30b,main-158,,move,base,1,director view,seen,1,"So director sees 6,8,1. Largest block = green 6 (physically largest)."
t9e3e806,muse-glimmer-30b,main-158,,move,base,2,director view,seen,1,So largest visible is green 6.
t8c4fd5a,muse-glimmer-30b,main-158,,move,base,3,director view,seen,1,So we need find the largest physical block among those director can see.
t5c6ffb8,muse-glimmer-30b,main-158,,move,base,4,director view,seen,1,"Largest among visible: green is largest physically, teal is smallest, red is medium. So largest is green => number 6."
t638bc99,muse-glimmer-30b,main-158,,move,base,5,director view,seen,1,"So among visible blocks: green 6 (large), teal 8 (small), red 1 (medium). Largest is green 6."
t1f62c52,muse-glimmer-30b,main-159,,move,base,1,director view,seen,1,"Among visible blocks, the largest physical size is the blue 4 cube (it looks biggest)."
t1195ee3,muse-glimmer-30b,main-159,,move,base,2,director view,seen,1,So need find physically largest among those visible to director.
tfe44956,muse-glimmer-30b,main-159,,move,base,3,largest digit,seen,1,"Among blocks he can see, largest number is 8 (green)."
tc1b22a3,muse-glimmer-30b,main-159,,move,base,4,director view,seen,1,"So largest block overall is teal 5, but director cannot see it, so he thinks largest is blue 4."
ta92380a,muse-glimmer-30b,main-159,,move,base,5,largest digit,seen,1,Largest number is 8.
t5026bc0,muse-glimmer-30b,main-160,,move,base,1,director view,seen,1,Thus largest visible to director is 9 (purple).
t76e673e,muse-glimmer-30b,main-160,,move,base,2,director view,seen,1,So largest visible is red 8.
t31b2cb4,muse-glimmer-30b,main-160,,move,base,3,largest digit,seen,1,"Actually blocks numbers: 5,9,7,8. Largest is 9."
td9ddee2,muse-glimmer-30b,main-160,,move,base,4,director view,seen,1,Thus largest visible is 9.
t374dfd3,muse-glimmer-30b,main-160,,move,base,5,largest digit,seen,1,Largest number is 9. So move block 9.


==> anc/traces/human.csv <==
item,known_answer,booklet_item,coder1_reading,coder1_chosen_visibility,coder2_reading,coder2_chosen_visibility,target_reading,target_chosen_visibility
t02fc84a,0,35,director view,seen,director view,seen,,
t03bf0ed,0,8,largest digit,seen,largest digit,seen,,
t06423dc,0,16,largest digit,seen,largest digit,seen,,
t06d8a49,0,2,largest digit,seen,largest digit,seen,,
t08ff4e8,1,42,prior knowledge,unseen,prior knowledge,unseen,prior knowledge,unseen
t159bbe2,0,9,own view,unseen,own view,unseen,,
t1865cff,0,11,director view,seen,largest digit,seen,,
t1b92a5d,0,36,largest digit,seen,largest digit,seen,,
t1b98b8b,0,15,largest digit,seen,largest digit,seen,,
t1d3b68c,0,37,director view,seen,largest digit,seen,,
t29fc60c,0,21,director view,seen,director view,seen,,
t2f7ee78,0,23,director view,seen,director view,seen,,
t3393b60,1,29,director view,seen,director view,seen,director view,seen
t3b23a73,0,10,director view,seen,director view,seen,,
t5010799,0,38,director view,seen,director view,seen,,
t505df50,1,12,own view,unseen,own view,unseen,own view,unseen
t5b749bc,1,26,director view,seen,director view,seen,director view,seen
t5ce951e,0,20,own view,seen,own view,seen,,
t6366542,0,33,largest digit,seen,largest digit,seen,,
t63aaccd,0,17,director view,seen,director view,seen,,
t643e2fd,0,32,largest digit,seen,largest digit,seen,,
t6b41287,0,25,director view,seen,director view,seen,,
t70b8fc0,0,13,own view,unseen,own view,unseen,,
t7b32949,0,19,director view,seen,director view,seen,,
t7e631a2,1,3,own view,unseen,own view,unseen,own view,unseen
t88ec402,0,24,director view,seen,director view,seen,,
t88f335d,0,7,director view,seen,director view,seen,,
t8ddf5d6,0,39,director view,seen,director view,seen,,
t9a0fd87,0,4,director view,seen,director view,seen,,
t9a5384e,0,5,director view,seen,director view,seen,,
tb077ca3,0,30,largest digit,seen,largest digit,seen,,
tb1e97a9,0,40,largest digit,seen,largest digit,seen,,
tba7de4e,0,34,director view,seen,director view,seen,,
tbe11c14,0,31,director view,seen,director view,seen,,
tc4cb2d6,0,14,largest digit,seen,largest digit,seen,,
td2dfe69,0,41,director view,seen,director view,seen,,
td3e1de5,1,18,largest digit,seen,largest digit,seen,largest digit,seen
td84f46b,0,28,director view,seen,director view,seen,,
te584387,0,6,director view,seen,director view,seen,,
tef3adf6,0,1,director view,seen,director view,seen,,
tf1dd505,0,27,own view,not stated,own view,not stated,,
tfc87615,0,22,director view,seen,director view,seen,,


==> anc/traces/known_answers.csv <==
item,target_reading,target_chosen_visibility,reading,chosen_visibility
t3393b60,director view,seen,director view,seen
t89bb5da,own view,unseen,own view,unseen
t08ff4e8,prior knowledge,unseen,prior knowledge,unseen
t85df678,largest digit,seen,largest digit,seen
t8f2698d,largest digit,unseen,largest digit,unseen
t8fb6a00,own view,not stated,own view,not stated
td1e3547,director view,seen,director view,seen
tad7f1fa,own view,unseen,own view,unseen
tb12f005,director view,seen,director view,seen
t84b87ba,director view,seen,director view,seen
t52ba09e,own view,unseen,own view,unseen
t8172fe9,own view,unseen,own view,unseen
t7e631a2,own view,unseen,own view,unseen
t1e73253,director view,seen,director view,seen
tf011940,director view,seen,director view,seen
tb22618f,director view,seen,director view,seen
tdbe3ee7,own view,seen,own view,seen
td3e1de5,largest digit,seen,largest digit,seen
te43b1ea,prior knowledge,unseen,prior knowledge,unseen
tb9b4c9e,own view,unseen,own view,unseen
t964aa70,none,not stated,none,not stated
t7c63531,none,seen,none,seen
t2ca38f7,none,seen,none,seen
t5b749bc,director view,seen,director view,seen
t84d2143,prior knowledge,unseen,prior knowledge,unseen
t96c3dc2,own view,not stated,own view,not stated
t1a6e6ed,director view,seen,director view,seen
t505df50,own view,unseen,own view,unseen
t1fd103d,prior knowledge,unseen,prior knowledge,unseen
t8fc68dd,largest digit,seen,largest digit,seen


==> anc/traces/recode_chosen.csv <==
item,chosen_visibility
t00053b3,seen
t0010c85,unseen
t017ff41,unseen
t0286e43,unseen
t02ca9a4,unseen
t02df43f,unseen
t037b9a9,seen
t03cb3b6,unseen
t0566ccf,unseen
t057e52b,unseen
t0626510,unseen
t072b626,unseen
t073230d,seen
t073cf96,seen
t0742f93,unseen
t0772d6c,unseen
t079301f,seen
t07e27af,unseen
t07f1d6f,unseen
t081cda5,seen
t0914f87,unseen
t094ae93,unseen
t0a5b0f2,unseen
t0a835cd,seen
t0a84e2a,unseen
t0ae5409,unseen
t0b0c8e5,unseen
t0bba957,unseen
t0c8d6a3,unseen
t0d8b4ec,seen
t0d9fbb7,unseen
t0df82b2,seen
t0f12ad7,not stated
t0f972fd,not stated
t0fc8a79,seen
t10eefbc,unseen
t1100f2f,unseen
t1108538,unseen
t1160f3b,unseen
t117d124,unseen
t11e1872,seen
t148716e,unseen
t14e1108,unseen
t150ba72,unseen
t155278c,unseen
t159bbe2,unseen
t167f7ca,unseen
t173f40f,unseen
t1770feb,unseen
t1775edf,unseen
t17c7f82,not stated
t18682bc,not stated
t18a7edd,not stated
t18e2a7e,unseen
t1979e53,seen
t19b7677,seen
t1a20f32,seen
t1a256bc,not stated
t1a51d25,unseen
t1afae6b,seen
t1c7f2e5,unseen
t1c907df,unseen
t1c98722,seen
t1d51e11,unseen
t1d7633c,seen
t1d86a3f,unseen
t1e58208,unseen
t1e68831,seen
t1e920b7,seen
t1ef1767,unseen
t1f08e63,not stated
t1f20d4c,seen
t1f9df47,unseen
t203408b,unseen
t20593cf,not stated
t208913d,not stated
t21144c5,not stated
t2119964,unseen
t220117e,unseen
t224cf8e,seen
t22d9008,not stated
t22dd3fe,seen
t2338cda,unseen
t23785fc,unseen
t24919a1,unseen
t24a7e0d,unseen
t24b9a75,not stated
t24bada9,unseen
t25b4417,unseen
t2606241,seen
t262829a,unseen
t263f98b,unseen
t26cc68e,unseen
t27165f0,seen
t2748500,unseen
t281849d,unseen
t28b31b0,seen
t298b461,seen
t2a121a9,seen
t2b3d62c,unseen
t2b5e542,not stated
t2b8ba01,unseen
t2cc473b,not stated
t2d17865,not stated
t2ede687,unseen
t2eee33c,seen
t2fbc5d3,seen
t2fc6314,seen
t2fd34d4,seen
t31d803d,unseen
t3221704,seen
t325d259,seen
t325f2f2,seen
t3323754,unseen
t342a2f1,unseen
t3463791,unseen
t3503eb1,unseen
t35463dd,unseen
t3718b17,seen
t37c0c5c,seen
t37c1122,unseen
t37cef18,unseen
t37dbad2,unseen
t381e499,seen
t384ba2a,unseen
t38a6a70,not stated
t38be2db,unseen
t38cba1b,unseen
t38f3820,unseen
t3932460,seen
t3a2c178,seen
t3af33b0,not stated
t3b8d852,unseen
t3c2f52a,unseen
t3d8e487,unseen
t3e46945,not stated
t3ee2d74,seen
t3eec490,seen
t3f059c4,not stated
t4047ee5,unseen
t40c47e4,unseen
t40d5f8e,unseen
t4253ace,seen
t42c0d33,unseen
t42d2f80,seen
t4342ec3,not stated
t436b962,not stated
t43ba84b,not stated
t43bf97d,not stated
t4523531,not stated
t45403fc,unseen
t45ddb73,seen
t464790c,unseen
t474048a,seen
t47930ee,unseen
t48587b8,unseen
t4923682,unseen
t495acba,seen
t495eab6,unseen
t49d36ad,unseen
t4afa952,seen
t4baf0c1,not stated
t4c15cfa,unseen
t4c1f728,not stated
t4c733f9,unseen
t4c74a39,not stated
t4c75a5f,unseen
t4cd6c96,unseen
t4e0f468,unseen
t4f9bf82,unseen
t5115ac4,not stated
t515eecd,unseen
t51f858a,unseen
t5431006,seen
t54fda0d,seen
t553d2c2,unseen
t57e34dd,unseen
t580067c,unseen
t58ee014,unseen
t5a3435b,unseen
t5c442b1,unseen
t5ce951e,seen
t5d7948d,unseen
t5e575c8,unseen
t5f42edd,seen
t5feee90,unseen
t60b1077,unseen
t610256d,unseen
t61f0e66,seen
t63c5dac,unseen
t641744e,seen
t642eab2,seen
t64381af,unseen
t647c887,unseen
t647d942,seen
t649fca7,unseen
t64e0d40,seen
t659cdcb,seen
t6644cec,unseen
t6688ecd,unseen
t66d5735,unseen
t6717729,unseen
t68e9410,unseen
t698bbe6,unseen
t69a4119,unseen
t6b2365f,unseen
t6b2e35c,seen
t6c09170,not stated
t6c206c2,unseen
t6c8ad32,unseen
t6cab8c6,not stated
t6d42d6c,seen
t6e50385,unseen
t70274ec,seen
t70378a5,unseen
t70b8fc0,unseen
t70cc438,seen
t7159527,unseen
t72a1f8f,not stated
t72b67d4,unseen
t72c2ab8,seen
t730aeb8,unseen
t7340c44,not stated
t740548c,unseen
t74b1175,unseen
t7507dd7,seen
t753a0ab,unseen
t759077e,seen
t75d98a4,unseen
t762048b,unseen
t767ca8b,seen
t76fec96,unseen
t7717498,unseen
t7764824,seen
t77d74a3,unseen
t785c85c,seen
t7885e3a,seen
t78b7653,not stated
t798637a,unseen
t79b2d4f,not stated
t7a150af,unseen
t7a358b0,unseen
t7a42c42,not stated
t7a64c4f,seen
t7afc967,unseen
t7c0650c,seen
t7c44388,unseen
t7ca81fb,unseen
t7d034e7,unseen
t7d58854,seen
t7d5964b,unseen
t7e24910,unseen
t7e883aa,unseen
t7f1b0a8,seen
t7fb2840,unseen
t8036650,unseen
t80eaa1a,unseen
t811a0b8,unseen
t8139fe9,not stated
t81575d4,not stated
t816ce66,not stated
t8177c0c,unseen
t81f6459,unseen
t82629d1,seen
t83937b2,unseen
t8552b76,seen
t85e60ea,unseen
t864c19d,unseen
t8835e0a,unseen
t88bab20,unseen
t88efd81,unseen
t89b7314,not stated
t89ea4b5,unseen
t8a6a984,not stated
t8a9ab14,unseen
t8af0fcb,unseen
t8b3b4c3,seen
t8b92baf,not stated
t8d048f6,not stated
t8d06eec,unseen
t8ddf5d6,seen
t8e06be5,unseen
t8e269aa,unseen
t8e441a6,unseen
t8f45375,unseen
t8fc2768,unseen
t8fe82c0,seen
t904b30e,unseen
t90f93c1,not stated
t9169eeb,seen
t91952d5,seen
t919843a,unseen
t91f0ead,not stated
t92f200a,unseen
t9386be0,unseen
t942d316,unseen
t9452ca2,seen
t947d659,unseen
t9553484,seen
t96594e2,seen
t966905c,unseen
t976fa0e,not stated
t979a0bf,seen
t98c6c71,unseen
t9a902c9,not stated
t9aa587c,seen
t9bf5665,not stated
t9c24abe,unseen
t9d2ef4a,seen
t9dc4a95,not stated
t9de5f03,not stated
t9e4966a,unseen
t9ee5f88,seen
t9fa4f63,unseen
t9fba5cc,unseen
ta1acadb,unseen
ta214531,not stated
ta221188,unseen
ta29b676,seen
ta30deff,unseen
ta34ee71,unseen
ta38be7d,unseen
ta39b790,unseen
ta3eb171,seen
ta59fe10,unseen
ta5dbb6b,unseen
ta64fe21,unseen
ta6725af,unseen
ta71b53f,unseen
ta74b56f,not stated
ta77e45e,unseen
ta944ec5,seen
ta9a1d60,unseen
ta9e5be1,unseen
tabe02ea,seen
tabe352c,unseen
tad00a08,unseen
tad35d05,seen
tad46870,seen
tad5d842,unseen
tae871eb,unseen
taed5c1c,unseen
taf2ef21,seen
taf56128,unseen
tb0338b6,unseen
tb06eafd,unseen
tb13fc3a,unseen
tb1768da,seen
tb19bb23,unseen
tb1a24d1,not stated
tb1a6471,unseen
tb1b027e,unseen
tb3fd247,not stated
tb405c16,not stated
tb4295fb,unseen
tb479eb4,unseen
tb4805a6,seen
tb62708b,unseen
tb6311f3,unseen
tb77f395,unseen
tb98d05b,seen
tb9a9714,unseen
tb9e6069,seen
tba3d2d3,unseen
tbb439c3,unseen
tbb6a9c8,not stated
tbbb867e,unseen
tbbc8d3d,unseen
tbc1ffc3,seen
tbc71995,unseen
tbd2c1f3,unseen
tbe502bb,unseen
tbeb22f4,unseen
tbec102c,not stated
tbf175b4,seen
tbf1f149,unseen
tbf27e09,unseen
tbf395c3,unseen
tbf76dda,unseen
tbf95a2b,not stated
tbfd5d78,unseen
tc01037b,unseen
tc0daf60,unseen
tc1b56e2,unseen
tc1fa014,unseen
tc28777a,seen
tc2a2b1b,unseen
tc2a2d34,seen
tc31e8f6,unseen
tc3530c3,unseen
tc3e373f,seen
tc51ea2c,unseen
tc53d2c2,unseen
tc53da3f,seen
tc545538,unseen
tc5c380a,unseen
tc61872b,unseen
tc63e58c,unseen
tc65d508,not stated
tc78e138,unseen
tc86d794,unseen
tc913abf,seen
tc92da02,not stated
tc9400fb,unseen
tc955b13,seen
tc974f99,unseen
tc9db5b5,unseen
tc9df6b2,not stated
tca6e287,seen
tcae8378,unseen
tcb2b39e,not stated
tcb96b29,unseen
tcbbe0aa,unseen
tcc617cf,unseen
tccdf632,unseen
tcd5432c,unseen
tce3d5c3,unseen
tceb0780,not stated
tceb4cf2,unseen
tcecbb96,unseen
tcf995d0,not stated
tcf9c32a,unseen
tcfaabc3,unseen
tcfbbe7c,unseen
tcff3264,unseen
td00effa,unseen
td014315,unseen
td0aba3c,not stated
td18924a,unseen
td19ca94,unseen
td2ff160,seen
td323393,unseen
td356289,not stated
td3c8711,not stated
td41d2a9,unseen
td4c28bb,not stated
td5a14f8,seen
td68d15f,seen
td6c257b,not stated
td6e965c,seen
td70f025,seen
td7397ba,unseen
td7a159f,unseen
td91f1ea,unseen
td99599f,unseen
tda34ce7,unseen
tda67aaa,unseen
tdaf50b2,unseen
tdb17712,unseen
tdb544f5,unseen
tdba6b8f,seen
tdc49aea,unseen
tdd45b7c,seen
tdef7024,not stated
tdf0a54c,unseen
tdf706e4,not stated
tdfab3e3,not stated
te032614,unseen
te03bcfa,unseen
te05312c,unseen
te061e83,unseen
te0b7329,not stated
te0bf5c9,unseen
te0ee017,seen
te1444f8,unseen
te181e5b,seen
te350e6c,seen
te396bd6,unseen
te47cc52,not stated
te55a006,unseen
te635de8,unseen
te6853f9,unseen
te77fe7f,seen
te8412e9,unseen
te8d167d,seen
te94c15d,unseen
te977d7a,unseen
tea58fed,unseen
tea60c7d,unseen
teb45d1e,unseen
teb62bf1,unseen
tec075e5,unseen
tecc9462,seen
ted90084,unseen
tedd392d,unseen
tee17150,seen
tee76d7f,unseen
teea8f61,unseen
tef3adf6,seen
tef5a32c,seen
tefd74f9,unseen
tf028994,not stated
tf1af80b,not stated
tf1b8e15,unseen
tf1c2842,unseen
tf1dd505,not stated
tf2b2168,unseen
tf325cb6,unseen
tf4eaa97,unseen
tf58f46a,unseen
tf6191a5,seen
tf634b2b,unseen
tf64b63a,seen
tf6cd265,not stated
tf71d0b8,unseen
tf7312a0,unseen
tf74b9fa,unseen
tf762ffd,unseen
tf795a18,not stated
tf7a89fc,unseen
tf7e3155,not stated
tf832200,unseen
tf84f9a7,unseen
tf85d973,seen
tf8c7687,seen
tf91cd85,unseen
tf94f970,unseen
tf9f08b1,unseen
tf9f52bc,not stated
tfa1cf2c,seen
tfb2823a,seen
tfb65a3c,unseen
tfb8012f,unseen
tfbcd224,not stated
tfd263a2,unseen
tfd888de,unseen
tfdd2972,seen
tfe5e7ad,seen
tfe72507,unseen
tfeb6b7f,unseen
tfedd40f,unseen
tfef3d3e,not stated
tff6c0b7,not stated


==> anc/traces/recode_known.csv <==
item,target_chosen_visibility,chosen_visibility
t3393b60,seen,seen
t89bb5da,unseen,unseen
t08ff4e8,unseen,unseen
t85df678,seen,seen
t8f2698d,unseen,unseen
t8fb6a00,not stated,not stated
td1e3547,seen,seen
tad7f1fa,unseen,unseen
tb12f005,seen,seen
t84b87ba,seen,seen
t52ba09e,unseen,unseen
t8172fe9,unseen,unseen
t7e631a2,unseen,unseen
t1e73253,seen,seen
tf011940,seen,seen
tb22618f,seen,seen
tdbe3ee7,seen,seen
td3e1de5,seen,seen
te43b1ea,unseen,unseen
tb9b4c9e,unseen,unseen
t964aa70,not stated,not stated
t7c63531,seen,seen
t2ca38f7,seen,seen
t5b749bc,seen,seen
t84d2143,unseen,unseen
t96c3dc2,not stated,not stated
t1a6e6ed,seen,seen
t505df50,unseen,unseen
t1fd103d,unseen,unseen
t8fc68dd,seen,seen
td57c524,not stated,not stated
t66f7c68,not stated,not stated

